Two-Loop Planar Corrections to Heavy-Quark Pair Production in the Quark-Antiquark Channel

We evaluate the planar two-loop QCD diagrams contributing to the leading color coefficient of the heavy-quark pair production cross section, in the quark-antiquark annihilation channel. We obtain the leading color coefficient in an analytic form, in terms of one- and two-dimensional harmonic polylogarithms of maximal weight 4. The result is valid for arbitrary values of the Mandelstam invariants s and t, and of the heavy-quark mass m. Our findings agree with previous analytic results in the small-mass limit and numerical results for the exact amplitude.

==> A0.cpp <==


#include <ginac/ginac.h>
#include <numeric>
using namespace std;
using namespace GiNaC;


ex A0( ex x, ex y, ex MT, ex SC ) {
//
x  = x.evalf();
y  = y.evalf();
MT = MT.evalf();
SC = SC.evalf();

ex wg1 = (-1);
ex wg2 = (0);
ex wg3 = (1);
ex wg4 = (numeric(-1,2)-(I/2)*pow(3,numeric(1,2))).evalf() ;
ex wg5 = (numeric(-1,2)+(I/2)*pow(3,numeric(1,2))).evalf() ;
ex wg6 = (pow(x,-1)).evalf() ;
ex wg7 = (x).evalf() ;
ex wg8 = (1+x+pow(x,-1)).evalf() ;
ex wg9 = (pow(y,-1)).evalf() ;
ex wg10 = (y).evalf() ;
ex po1 = (pow(-1+x,-5)).evalf();

ex po2 = (pow(-1+x,-4)).evalf();

ex po3 = (pow(-1+x,-3)).evalf();

ex po4 = (pow(-1+x,-2)).evalf();

ex po5 = (pow(-1+x,-1)).evalf();

ex po6 = (pow(x,-1)).evalf();

ex po7 = (x).evalf();

ex po8 = (pow(1+x,-5)).evalf();

ex po9 = (pow(1+x,-4)).evalf();

ex po10 = (pow(1+x,-3)).evalf();

ex po11 = (pow(1+x,-2)).evalf();

ex po12 = (pow(1+x,-1)).evalf();

ex po13 = (pow(y,-2)).evalf();

ex po14 = (pow(y,-1)).evalf();

ex po15 = (y).evalf();

ex po16 = (pow(y,2)).evalf();

ex po17 = (pow(1+y,-2)).evalf();

ex po18 = (pow(1+y,-1)).evalf();

ex po19 = (pow(x,2)*pow(1+x-x*y+pow(x,2),-2)).evalf();

ex po20 = (x*pow(1+x-x*y+pow(x,2),-1)).evalf();

ex po21 = (log(pow(x,-1)*pow(1+x,2))).evalf();

ex po22 = (pow(log(pow(x,-1)*pow(1+x,2)),2)).evalf();

ex po23 = (pow(log(pow(x,-1)*pow(1+x,2)),3)).evalf();

ex po24 = (pow(log(pow(x,-1)*pow(1+x,2)),4)).evalf();

ex po25 = (log(pow(MT,2)*pow(SC,-2)*pow(x,-1)*pow(1+x,2))).evalf();

ex po26 = (pow(log(pow(MT,2)*pow(SC,-2)*pow(x,-1)*pow(1+x,2)),2)).evalf();

ex po27 = (pow(log(pow(MT,2)*pow(SC,-2)*pow(x,-1)*pow(1+x,2)),3)).evalf();

ex po28 = (pow(log(pow(MT,2)*pow(SC,-2)*pow(x,-1)*pow(1+x,2)),4)).evalf();

ex g1 = (G( lst(wg1), x )).evalf() ;
ex g2 = (G( lst(wg1), y )).evalf() ;
ex g3 = (G( lst(wg2), x )).evalf() ;
ex g4 = (G( lst(wg3), x )).evalf() ;
ex g5 = (G( lst(wg4), x )).evalf() ;
ex g6 = (G( lst(wg5), x )).evalf() ;
ex g7 = (G( lst(wg8), y )).evalf() ;
ex g8 = (G( lst(wg9), x )).evalf() ;
ex g9 = (G( lst(wg10), x )).evalf() ;
ex g10 = (G( lst(wg1, wg1), x )).evalf() ;
ex g11 = (G( lst(wg1, wg1), y )).evalf() ;
ex g12 = (G( lst(wg1, wg2), x )).evalf() ;
ex g13 = (G( lst(wg1, wg3), x )).evalf() ;
ex g14 = (G( lst(wg1, wg9), x )).evalf() ;
ex g15 = (G( lst(wg1, wg10), x )).evalf() ;
ex g16 = (G( lst(wg2, wg1), x )).evalf() ;
ex g17 = (G( lst(wg2, wg1), y )).evalf() ;
ex g18 = (G( lst(wg2, wg2), x )).evalf() ;
ex g19 = (G( lst(wg2, wg3), x )).evalf() ;
ex g20 = (G( lst(wg2, wg9), x )).evalf() ;
ex g21 = (G( lst(wg2, wg10), x )).evalf() ;
ex g22 = (G( lst(wg3, wg1), x )).evalf() ;
ex g23 = (G( lst(wg3, wg2), x )).evalf() ;
ex g24 = (G( lst(wg3, wg3), x )).evalf() ;
ex g25 = (G( lst(wg3, wg9), x )).evalf() ;
ex g26 = (G( lst(wg3, wg10), x )).evalf() ;
ex g27 = (G( lst(wg4, wg1), x )).evalf() ;
ex g28 = (G( lst(wg5, wg1), x )).evalf() ;
ex g29 = (G( lst(wg8, wg1), y )).evalf() ;
ex g30 = (G( lst(wg8, wg6), y )).evalf() ;
ex g31 = (G( lst(wg8, wg7), y )).evalf() ;
ex g32 = (G( lst(wg9, wg1), x )).evalf() ;
ex g33 = (G( lst(wg9, wg2), x )).evalf() ;
ex g34 = (G( lst(wg9, wg3), x )).evalf() ;
ex g35 = (G( lst(wg9, wg9), x )).evalf() ;
ex g36 = (G( lst(wg9, wg10), x )).evalf() ;
ex g37 = (G( lst(wg10, wg1), x )).evalf() ;
ex g38 = (G( lst(wg10, wg2), x )).evalf() ;
ex g39 = (G( lst(wg10, wg3), x )).evalf() ;
ex g40 = (G( lst(wg10, wg9), x )).evalf() ;
ex g41 = (G( lst(wg10, wg10), x )).evalf() ;
ex g42 = (G( lst(wg1, wg1, wg1), x )).evalf() ;
ex g43 = (G( lst(wg1, wg1, wg1), y )).evalf() ;
ex g44 = (G( lst(wg1, wg1, wg2), x )).evalf() ;
ex g45 = (G( lst(wg1, wg2, wg1), x )).evalf() ;
ex g46 = (G( lst(wg1, wg2, wg1), y )).evalf() ;
ex g47 = (G( lst(wg1, wg2, wg2), x )).evalf() ;
ex g48 = (G( lst(wg1, wg9, wg1), x )).evalf() ;
ex g49 = (G( lst(wg1, wg9, wg2), x )).evalf() ;
ex g50 = (G( lst(wg1, wg10, wg1), x )).evalf() ;
ex g51 = (G( lst(wg1, wg10, wg2), x )).evalf() ;
ex g52 = (G( lst(wg2, wg1, wg1), x )).evalf() ;
ex g53 = (G( lst(wg2, wg1, wg1), y )).evalf() ;
ex g54 = (G( lst(wg2, wg1, wg2), x )).evalf() ;
ex g55 = (G( lst(wg2, wg2, wg1), x )).evalf() ;
ex g56 = (G( lst(wg2, wg2, wg1), y )).evalf() ;
ex g57 = (G( lst(wg2, wg2, wg2), x )).evalf() ;
ex g58 = (G( lst(wg2, wg9, wg1), x )).evalf() ;
ex g59 = (G( lst(wg2, wg9, wg2), x )).evalf() ;
ex g60 = (G( lst(wg2, wg10, wg1), x )).evalf() ;
ex g61 = (G( lst(wg2, wg10, wg2), x )).evalf() ;
ex g62 = (G( lst(wg3, wg2, wg1), x )).evalf() ;
ex g63 = (G( lst(wg3, wg2, wg2), x )).evalf() ;
ex g64 = (G( lst(wg3, wg9, wg1), x )).evalf() ;
ex g65 = (G( lst(wg3, wg9, wg2), x )).evalf() ;
ex g66 = (G( lst(wg3, wg10, wg1), x )).evalf() ;
ex g67 = (G( lst(wg3, wg10, wg2), x )).evalf() ;
ex g68 = (G( lst(wg8, wg6, wg1), y )).evalf() ;
ex g69 = (G( lst(wg8, wg7, wg1), y )).evalf() ;
ex g70 = (G( lst(wg9, wg1, wg1), x )).evalf() ;
ex g71 = (G( lst(wg9, wg1, wg2), x )).evalf() ;
ex g72 = (G( lst(wg9, wg2, wg1), x )).evalf() ;
ex g73 = (G( lst(wg9, wg2, wg2), x )).evalf() ;
ex g74 = (G( lst(wg9, wg9, wg1), x )).evalf() ;
ex g75 = (G( lst(wg9, wg9, wg2), x )).evalf() ;
ex g76 = (G( lst(wg9, wg10, wg1), x )).evalf() ;
ex g77 = (G( lst(wg9, wg10, wg2), x )).evalf() ;
ex g78 = (G( lst(wg10, wg1, wg1), x )).evalf() ;
ex g79 = (G( lst(wg10, wg1, wg2), x )).evalf() ;
ex g80 = (G( lst(wg10, wg2, wg1), x )).evalf() ;
ex g81 = (G( lst(wg10, wg2, wg2), x )).evalf() ;
ex g82 = (G( lst(wg10, wg9, wg1), x )).evalf() ;
ex g83 = (G( lst(wg10, wg9, wg2), x )).evalf() ;
ex g84 = (G( lst(wg10, wg10, wg1), x )).evalf() ;
ex g85 = (G( lst(wg10, wg10, wg2), x )).evalf() ;
ex g86 = (G( lst(wg1, wg1, wg1, wg1), x )).evalf() ;
ex g87 = (G( lst(wg1, wg1, wg1, wg1), y )).evalf() ;
ex g88 = (G( lst(wg1, wg1, wg1, wg2), x )).evalf() ;
ex g89 = (G( lst(wg1, wg1, wg2, wg1), x )).evalf() ;
ex g90 = (G( lst(wg1, wg1, wg2, wg1), y )).evalf() ;
ex g91 = (G( lst(wg1, wg1, wg2, wg2), x )).evalf() ;
ex g92 = (G( lst(wg1, wg2, wg1, wg1), x )).evalf() ;
ex g93 = (G( lst(wg1, wg2, wg1, wg1), y )).evalf() ;
ex g94 = (G( lst(wg1, wg2, wg1, wg2), x )).evalf() ;
ex g95 = (G( lst(wg1, wg2, wg2, wg1), x )).evalf() ;
ex g96 = (G( lst(wg1, wg2, wg2, wg1), y )).evalf() ;
ex g97 = (G( lst(wg1, wg2, wg2, wg2), x )).evalf() ;
ex g98 = (G( lst(wg1, wg3, wg2, wg1), x )).evalf() ;
ex g99 = (G( lst(wg1, wg3, wg2, wg2), x )).evalf() ;
ex g100 = (G( lst(wg1, wg9, wg1, wg1), x )).evalf() ;
ex g101 = (G( lst(wg1, wg9, wg1, wg2), x )).evalf() ;
ex g102 = (G( lst(wg1, wg9, wg2, wg1), x )).evalf() ;
ex g103 = (G( lst(wg1, wg9, wg2, wg2), x )).evalf() ;
ex g104 = (G( lst(wg1, wg10, wg1, wg1), x )).evalf() ;
ex g105 = (G( lst(wg1, wg10, wg1, wg2), x )).evalf() ;
ex g106 = (G( lst(wg2, wg1, wg1, wg1), x )).evalf() ;
ex g107 = (G( lst(wg2, wg1, wg1, wg1), y )).evalf() ;
ex g108 = (G( lst(wg2, wg1, wg1, wg2), x )).evalf() ;
ex g109 = (G( lst(wg2, wg1, wg2, wg1), x )).evalf() ;
ex g110 = (G( lst(wg2, wg1, wg2, wg1), y )).evalf() ;
ex g111 = (G( lst(wg2, wg1, wg2, wg2), x )).evalf() ;
ex g112 = (G( lst(wg2, wg2, wg1, wg1), x )).evalf() ;
ex g113 = (G( lst(wg2, wg2, wg1, wg1), y )).evalf() ;
ex g114 = (G( lst(wg2, wg2, wg1, wg2), x )).evalf() ;
ex g115 = (G( lst(wg2, wg2, wg2, wg1), x )).evalf() ;
ex g116 = (G( lst(wg2, wg2, wg2, wg1), y )).evalf() ;
ex g117 = (G( lst(wg2, wg2, wg2, wg2), x )).evalf() ;
ex g118 = (G( lst(wg2, wg3, wg2, wg1), x )).evalf() ;
ex g119 = (G( lst(wg2, wg3, wg2, wg2), x )).evalf() ;
ex g120 = (G( lst(wg2, wg9, wg1, wg1), x )).evalf() ;
ex g121 = (G( lst(wg2, wg9, wg1, wg2), x )).evalf() ;
ex g122 = (G( lst(wg2, wg9, wg2, wg1), x )).evalf() ;
ex g123 = (G( lst(wg2, wg9, wg2, wg2), x )).evalf() ;
ex g124 = (G( lst(wg2, wg10, wg1, wg1), x )).evalf() ;
ex g125 = (G( lst(wg2, wg10, wg1, wg2), x )).evalf() ;
ex g126 = (G( lst(wg3, wg1, wg2, wg1), x )).evalf() ;
ex g127 = (G( lst(wg3, wg1, wg2, wg2), x )).evalf() ;
ex g128 = (G( lst(wg3, wg2, wg1, wg1), x )).evalf() ;
ex g129 = (G( lst(wg3, wg2, wg1, wg2), x )).evalf() ;
ex g130 = (G( lst(wg3, wg2, wg2, wg1), x )).evalf() ;
ex g131 = (G( lst(wg3, wg2, wg2, wg2), x )).evalf() ;
ex g132 = (G( lst(wg3, wg3, wg2, wg1), x )).evalf() ;
ex g133 = (G( lst(wg3, wg3, wg2, wg2), x )).evalf() ;
ex g134 = (G( lst(wg3, wg9, wg1, wg1), x )).evalf() ;
ex g135 = (G( lst(wg3, wg9, wg1, wg2), x )).evalf() ;
ex g136 = (G( lst(wg3, wg9, wg2, wg1), x )).evalf() ;
ex g137 = (G( lst(wg3, wg9, wg2, wg2), x )).evalf() ;
ex g138 = (G( lst(wg3, wg10, wg1, wg1), x )).evalf() ;
ex g139 = (G( lst(wg3, wg10, wg1, wg2), x )).evalf() ;
ex g140 = (G( lst(wg4, wg1, wg1, wg1), x )).evalf() ;
ex g141 = (G( lst(wg4, wg1, wg1, wg2), x )).evalf() ;
ex g142 = (G( lst(wg4, wg1, wg2, wg1), x )).evalf() ;
ex g143 = (G( lst(wg4, wg1, wg2, wg2), x )).evalf() ;
ex g144 = (G( lst(wg4, wg2, wg1, wg1), x )).evalf() ;
ex g145 = (G( lst(wg4, wg2, wg1, wg2), x )).evalf() ;
ex g146 = (G( lst(wg4, wg2, wg2, wg1), x )).evalf() ;
ex g147 = (G( lst(wg4, wg2, wg2, wg2), x )).evalf() ;
ex g148 = (G( lst(wg5, wg1, wg1, wg1), x )).evalf() ;
ex g149 = (G( lst(wg5, wg1, wg1, wg2), x )).evalf() ;
ex g150 = (G( lst(wg5, wg1, wg2, wg1), x )).evalf() ;
ex g151 = (G( lst(wg5, wg1, wg2, wg2), x )).evalf() ;
ex g152 = (G( lst(wg5, wg2, wg1, wg1), x )).evalf() ;
ex g153 = (G( lst(wg5, wg2, wg1, wg2), x )).evalf() ;
ex g154 = (G( lst(wg5, wg2, wg2, wg1), x )).evalf() ;
ex g155 = (G( lst(wg5, wg2, wg2, wg2), x )).evalf() ;
ex g156 = (G( lst(wg8, wg1, wg2, wg1), y )).evalf() ;
ex g157 = (G( lst(wg8, wg6, wg1, wg1), y )).evalf() ;
ex g158 = (G( lst(wg8, wg6, wg2, wg1), y )).evalf() ;
ex g159 = (G( lst(wg8, wg7, wg1, wg1), y )).evalf() ;
ex g160 = (G( lst(wg8, wg7, wg2, wg1), y )).evalf() ;
ex g161 = (G( lst(wg9, wg1, wg1, wg1), x )).evalf() ;
ex g162 = (G( lst(wg9, wg1, wg1, wg2), x )).evalf() ;
ex g163 = (G( lst(wg9, wg1, wg2, wg1), x )).evalf() ;
ex g164 = (G( lst(wg9, wg1, wg2, wg2), x )).evalf() ;
ex g165 = (G( lst(wg9, wg2, wg1, wg1), x )).evalf() ;
ex g166 = (G( lst(wg9, wg2, wg1, wg2), x )).evalf() ;
ex g167 = (G( lst(wg9, wg2, wg2, wg1), x )).evalf() ;
ex g168 = (G( lst(wg9, wg2, wg2, wg2), x )).evalf() ;
ex g169 = (G( lst(wg9, wg3, wg2, wg1), x )).evalf() ;
ex g170 = (G( lst(wg9, wg3, wg2, wg2), x )).evalf() ;
ex g171 = (G( lst(wg9, wg9, wg1, wg1), x )).evalf() ;
ex g172 = (G( lst(wg9, wg9, wg1, wg2), x )).evalf() ;
ex g173 = (G( lst(wg9, wg9, wg2, wg1), x )).evalf() ;
ex g174 = (G( lst(wg9, wg9, wg2, wg2), x )).evalf() ;
ex g175 = (G( lst(wg9, wg10, wg1, wg1), x )).evalf() ;
ex g176 = (G( lst(wg9, wg10, wg1, wg2), x )).evalf() ;
ex g177 = (G( lst(wg10, wg1, wg1, wg1), x )).evalf() ;
ex g178 = (G( lst(wg10, wg1, wg1, wg2), x )).evalf() ;
ex g179 = (G( lst(wg10, wg1, wg2, wg1), x )).evalf() ;
ex g180 = (G( lst(wg10, wg1, wg2, wg2), x )).evalf() ;
ex g181 = (G( lst(wg10, wg2, wg1, wg1), x )).evalf() ;
ex g182 = (G( lst(wg10, wg2, wg1, wg2), x )).evalf() ;
ex g183 = (G( lst(wg10, wg3, wg2, wg1), x )).evalf() ;
ex g184 = (G( lst(wg10, wg3, wg2, wg2), x )).evalf() ;
ex g185 = (G( lst(wg10, wg9, wg1, wg1), x )).evalf() ;
ex g186 = (G( lst(wg10, wg9, wg1, wg2), x )).evalf() ;
ex g187 = (G( lst(wg10, wg9, wg2, wg1), x )).evalf() ;
ex g188 = (G( lst(wg10, wg9, wg2, wg2), x )).evalf() ;
ex g189 = (G( lst(wg10, wg10, wg1, wg1), x )).evalf() ;
ex g190 = (G( lst(wg10, wg10, wg1, wg2), x )).evalf() ;

lst reslst;

reslst.append( (numeric(77287,5184) ).evalf() );

reslst.append( (g1*numeric(-698,27) ).evalf() );

reslst.append( (g10*numeric(311,18) ).evalf() );

reslst.append( (7*g100 ).evalf() );

reslst.append( (g101*numeric(-7,2) ).evalf() );

reslst.append( (-7*g102 ).evalf() );

reslst.append( (g103*numeric(7,2) ).evalf() );

reslst.append( (25*g106 ).evalf() );

reslst.append( (g108*numeric(-25,2) ).evalf() );

reslst.append( (-21*g109 ).evalf() );

reslst.append( (g11*numeric(-779,36) ).evalf() );

reslst.append( (g1*g11*numeric(1,2) ).evalf() );

reslst.append( (13*g10*g11 ).evalf() );

reslst.append( (-10*g110 ).evalf() );

reslst.append( (g111*numeric(21,2) ).evalf() );

reslst.append( (-26*g112 ).evalf() );

reslst.append( (-10*g113 ).evalf() );

reslst.append( (13*g114 ).evalf() );

reslst.append( (12*g115 ).evalf() );

reslst.append( (g116*numeric(19,2) ).evalf() );

reslst.append( (-6*g117 ).evalf() );

reslst.append( (-11*g118 ).evalf() );

reslst.append( (g119*numeric(11,2) ).evalf() );

reslst.append( (g12*numeric(-311,36) ).evalf() );

reslst.append( (-10*g11*g12 ).evalf() );

reslst.append( (-7*g120 ).evalf() );

reslst.append( (g121*numeric(7,2) ).evalf() );

reslst.append( (7*g122 ).evalf() );

reslst.append( (g123*numeric(-7,2) ).evalf() );

reslst.append( (-8*g124 ).evalf() );

reslst.append( (4*g125 ).evalf() );

reslst.append( (9*g126 ).evalf() );

reslst.append( (g127*numeric(-9,2) ).evalf() );

reslst.append( (24*g128 ).evalf() );

reslst.append( (-12*g129 ).evalf() );

reslst.append( (-17*g130 ).evalf() );

reslst.append( (g131*numeric(17,2) ).evalf() );

reslst.append( (4*g132 ).evalf() );

reslst.append( (-2*g133 ).evalf() );

reslst.append( (3*g134 ).evalf() );

reslst.append( (g135*numeric(-3,2) ).evalf() );

reslst.append( (-3*g136 ).evalf() );

reslst.append( (g137*numeric(3,2) ).evalf() );

reslst.append( (-3*g138 ).evalf() );

reslst.append( (g139*numeric(3,2) ).evalf() );

reslst.append( (7*g11*g14 ).evalf() );

reslst.append( (-24*g140 ).evalf() );

reslst.append( (12*g141 ).evalf() );

reslst.append( (12*g142 ).evalf() );

reslst.append( (-6*g143 ).evalf() );

reslst.append( (12*g144 ).evalf() );

reslst.append( (-6*g145 ).evalf() );

reslst.append( (12*g146 ).evalf() );

reslst.append( (-6*g147 ).evalf() );

reslst.append( (-24*g148 ).evalf() );

reslst.append( (12*g149 ).evalf() );

reslst.append( (12*g150 ).evalf() );

reslst.append( (-6*g151 ).evalf() );

reslst.append( (12*g152 ).evalf() );

reslst.append( (-6*g153 ).evalf() );

reslst.append( (12*g154 ).evalf() );

reslst.append( (-6*g155 ).evalf() );

reslst.append( (6*g156 ).evalf() );

reslst.append( (12*g157 ).evalf() );

reslst.append( (-6*g158 ).evalf() );

reslst.append( (12*g159 ).evalf() );

reslst.append( (g16*numeric(-235,36) ).evalf() );

reslst.append( (13*g11*g16 ).evalf() );

reslst.append( (-6*g160 ).evalf() );

reslst.append( (g161 ).evalf() );

reslst.append( (g162*numeric(-1,2) ).evalf() );

reslst.append( (-g163 ).evalf() );

reslst.append( (g164*numeric(1,2) ).evalf() );

reslst.append( (-g165 ).evalf() );

reslst.append( (g166*numeric(1,2) ).evalf() );

reslst.append( (g167 ).evalf() );

reslst.append( (g168*numeric(-1,2) ).evalf() );

reslst.append( (2*g169 ).evalf() );

reslst.append( (g17*numeric(941,72) ).evalf() );

reslst.append( (g1*g17*numeric(5,2) ).evalf() );

reslst.append( (g14*g17*numeric(-7,2) ).evalf() );

reslst.append( (-8*g16*g17 ).evalf() );

reslst.append( (-g170 ).evalf() );

reslst.append( (-g171 ).evalf() );

reslst.append( (g172*numeric(1,2) ).evalf() );

reslst.append( (g173 ).evalf() );

reslst.append( (g174*numeric(-1,2) ).evalf() );

reslst.append( (-2*g175 ).evalf() );

reslst.append( (g176 ).evalf() );

reslst.append( (4*g177 ).evalf() );

reslst.append( (-2*g178 ).evalf() );

reslst.append( (-5*g179 ).evalf() );

reslst.append( (g18*numeric(235,72) ).evalf() );

reslst.append( (g11*g18 ).evalf() );

reslst.append( (g180*numeric(5,2) ).evalf() );

reslst.append( (-8*g181 ).evalf() );

reslst.append( (4*g182 ).evalf() );

reslst.append( (-5*g183 ).evalf() );

reslst.append( (g184*numeric(5,2) ).evalf() );

reslst.append( (-5*g185 ).evalf() );

reslst.append( (g186*numeric(5,2) ).evalf() );

reslst.append( (5*g187 ).evalf() );

reslst.append( (g188*numeric(-5,2) ).evalf() );

reslst.append( (-g189 ).evalf() );

reslst.append( (g190*numeric(1,2) ).evalf() );

reslst.append( (g2*numeric(1027,72) ).evalf() );

reslst.append( (g1*g2*numeric(-415,36) ).evalf() );

reslst.append( (g10*g2*numeric(43,2) ).evalf() );

reslst.append( (g12*g2*numeric(-43,4) ).evalf() );

reslst.append( (g16*g2*numeric(-14,3) ).evalf() );

reslst.append( (g18*g2*numeric(7,3) ).evalf() );

reslst.append( (-7*g11*g20 ).evalf() );

reslst.append( (g17*g20*numeric(7,2) ).evalf() );

reslst.append( (-8*g11*g21 ).evalf() );

reslst.append( (4*g17*g21 ).evalf() );

reslst.append( (g17*g23*numeric(-3,2) ).evalf() );

reslst.append( (3*g11*g25 ).evalf() );

reslst.append( (g17*g25*numeric(-3,2) ).evalf() );

reslst.append( (-3*g11*g26 ).evalf() );

reslst.append( (g17*g26*numeric(3,2) ).evalf() );

reslst.append( (g3*numeric(349,27) ).evalf() );

reslst.append( (g11*g3*numeric(-35,6) ).evalf() );

reslst.append( (g17*g3*numeric(11,12) ).evalf() );

reslst.append( (g2*g3*numeric(415,72) ).evalf() );

reslst.append( (12*g10*g30 ).evalf() );

reslst.append( (-6*g12*g30 ).evalf() );

reslst.append( (-12*g16*g30 ).evalf() );

reslst.append( (6*g18*g30 ).evalf() );

reslst.append( (12*g10*g31 ).evalf() );

reslst.append( (-6*g12*g31 ).evalf() );

reslst.append( (-7*g11*g32 ).evalf() );

reslst.append( (-(g17*g32) ).evalf() );

reslst.append( (g2*g32*numeric(-41,6) ).evalf() );

reslst.append( (5*g11*g33 ).evalf() );

reslst.append( (g17*g33*numeric(-1,2) ).evalf() );

reslst.append( (g2*g33*numeric(41,12) ).evalf() );

reslst.append( (-(g11*g35) ).evalf() );

reslst.append( (g17*g35*numeric(1,2) ).evalf() );

reslst.append( (-2*g11*g36 ).evalf() );

reslst.append( (g17*g36 ).evalf() );

reslst.append( (-4*g11*g37 ).evalf() );

reslst.append( (8*g17*g37 ).evalf() );

reslst.append( (g2*g37*numeric(-13,3) ).evalf() );

reslst.append( (5*g11*g38 ).evalf() );

reslst.append( (g17*g38*numeric(-9,2) ).evalf() );

reslst.append( (g2*g38*numeric(13,6) ).evalf() );

reslst.append( (-5*g11*g40 ).evalf() );

reslst.append( (g17*g40*numeric(5,2) ).evalf() );

reslst.append( (-(g11*g41) ).evalf() );

reslst.append( (g17*g41*numeric(1,2) ).evalf() );

reslst.append( (g42*numeric(-101,6) ).evalf() );

reslst.append( (-13*g2*g42 ).evalf() );

reslst.append( (-7*g43 ).evalf() );

reslst.append( (-4*g1*g43 ).evalf() );

reslst.append( (-12*g3*g43 ).evalf() );

reslst.append( (g44*numeric(101,12) ).evalf() );

reslst.append( (g2*g44*numeric(13,2) ).evalf() );

reslst.append( (g45*numeric(29,6) ).evalf() );

reslst.append( (6*g2*g45 ).evalf() );

reslst.append( (g46*numeric(7,4) ).evalf() );

reslst.append( (g1*g46*numeric(21,2) ).evalf() );

reslst.append( (g3*g46*numeric(7,2) ).evalf() );

reslst.append( (g47*numeric(-29,12) ).evalf() );

reslst.append( (-3*g2*g47 ).evalf() );

reslst.append( (-7*g2*g48 ).evalf() );

reslst.append( (g2*g49*numeric(7,2) ).evalf() );

reslst.append( (g52*numeric(-47,6) ).evalf() );

reslst.append( (-13*g2*g52 ).evalf() );

reslst.append( (-g53 ).evalf() );

reslst.append( (5*g3*g53 ).evalf() );

reslst.append( (-3*g4*g53 ).evalf() );

reslst.append( (g54*numeric(47,12) ).evalf() );

reslst.append( (g2*g54*numeric(13,2) ).evalf() );

reslst.append( (7*g55 ).evalf() );

reslst.append( (2*g2*g55 ).evalf() );

reslst.append( (g56*numeric(3,2) ).evalf() );

reslst.append( (g3*g56*numeric(-9,2) ).evalf() );

reslst.append( (g4*g56*numeric(3,2) ).evalf() );

reslst.append( (g57*numeric(-7,2) ).evalf() );

reslst.append( (-(g2*g57) ).evalf() );

reslst.append( (7*g2*g58 ).evalf() );

reslst.append( (g2*g59*numeric(-7,2) ).evalf() );

reslst.append( (8*g2*g60 ).evalf() );

reslst.append( (-4*g2*g61 ).evalf() );

reslst.append( (g62*numeric(3,2) ).evalf() );

reslst.append( (-2*g2*g62 ).evalf() );

reslst.append( (g63*numeric(-3,4) ).evalf() );

reslst.append( (g2*g63 ).evalf() );

reslst.append( (-3*g2*g64 ).evalf() );

reslst.append( (g2*g65*numeric(3,2) ).evalf() );

reslst.append( (3*g2*g66 ).evalf() );

reslst.append( (g2*g67*numeric(-3,2) ).evalf() );

reslst.append( (-12*g1*g68 ).evalf() );

reslst.append( (6*g3*g68 ).evalf() );

reslst.append( (-12*g1*g69 ).evalf() );

reslst.append( (6*g3*g69 ).evalf() );

reslst.append( (-24*g42*g7 ).evalf() );

reslst.append( (12*g44*g7 ).evalf() );

reslst.append( (12*g45*g7 ).evalf() );

reslst.append( (-6*g47*g7 ).evalf() );

reslst.append( (12*g52*g7 ).evalf() );

reslst.append( (-6*g54*g7 ).evalf() );

reslst.append( (12*g55*g7 ).evalf() );

reslst.append( (-6*g57*g7 ).evalf() );

reslst.append( (g70*numeric(41,6) ).evalf() );

reslst.append( (3*g2*g70 ).evalf() );

reslst.append( (g71*numeric(-41,12) ).evalf() );

reslst.append( (g2*g71*numeric(-3,2) ).evalf() );

reslst.append( (g72*numeric(-41,6) ).evalf() );

reslst.append( (-4*g2*g72 ).evalf() );

reslst.append( (g73*numeric(41,12) ).evalf() );

reslst.append( (2*g2*g73 ).evalf() );

reslst.append( (g2*g74 ).evalf() );

reslst.append( (g2*g75*numeric(-1,2) ).evalf() );

reslst.append( (2*g2*g76 ).evalf() );

reslst.append( (-(g2*g77) ).evalf() );

reslst.append( (g78*numeric(13,3) ).evalf() );

reslst.append( (g79*numeric(-13,6) ).evalf() );

reslst.append( (g11*g8*numeric(41,6) ).evalf() );

reslst.append( (g17*g8*numeric(-41,12) ).evalf() );

reslst.append( (14*g43*g8 ).evalf() );

reslst.append( (g46*g8*numeric(-5,2) ).evalf() );

reslst.append( (-4*g53*g8 ).evalf() );

reslst.append( (g56*g8*numeric(-1,2) ).evalf() );

reslst.append( (5*g2*g82 ).evalf() );

reslst.append( (g2*g83*numeric(-5,2) ).evalf() );

reslst.append( (g2*g84 ).evalf() );

reslst.append( (g2*g85*numeric(-1,2) ).evalf() );

reslst.append( (21*g86 ).evalf() );

reslst.append( (g88*numeric(-21,2) ).evalf() );

reslst.append( (-7*g89 ).evalf() );

reslst.append( (g11*g9*numeric(13,3) ).evalf() );

reslst.append( (g17*g9*numeric(-13,6) ).evalf() );

reslst.append( (14*g43*g9 ).evalf() );

reslst.append( (-13*g46*g9 ).evalf() );

reslst.append( (-14*g53*g9 ).evalf() );

reslst.append( (9*g56*g9 ).evalf() );

reslst.append( (g91*numeric(7,2) ).evalf() );

reslst.append( (4*g92 ).evalf() );

reslst.append( (3*g93 ).evalf() );

reslst.append( (-2*g94 ).evalf() );

reslst.append( (-23*g95 ).evalf() );

reslst.append( (g96*numeric(-3,2) ).evalf() );

reslst.append( (g97*numeric(23,2) ).evalf() );

reslst.append( (9*g98 ).evalf() );

reslst.append( (g99*numeric(-9,2) ).evalf() );

reslst.append( (-6*g109*po1 ).evalf() );

reslst.append( (3*g111*po1 ).evalf() );

reslst.append( (-24*g112*po1 ).evalf() );

reslst.append( (-12*g113*po1 ).evalf() );

reslst.append( (12*g114*po1 ).evalf() );

reslst.append( (g115*po1*numeric(27,2) ).evalf() );

reslst.append( (9*g116*po1 ).evalf() );

reslst.append( (g117*po1*numeric(-27,4) ).evalf() );

reslst.append( (12*g118*po1 ).evalf() );

reslst.append( (-6*g119*po1 ).evalf() );

reslst.append( (-12*g124*po1 ).evalf() );

reslst.append( (6*g125*po1 ).evalf() );

reslst.append( (12*g126*po1 ).evalf() );

reslst.append( (-6*g127*po1 ).evalf() );

reslst.append( (60*g128*po1 ).evalf() );

reslst.append( (-30*g129*po1 ).evalf() );

reslst.append( (-18*g130*po1 ).evalf() );

reslst.append( (9*g131*po1 ).evalf() );

reslst.append( (-60*g132*po1 ).evalf() );

reslst.append( (30*g133*po1 ).evalf() );

reslst.append( (-24*g134*po1 ).evalf() );

reslst.append( (12*g135*po1 ).evalf() );

reslst.append( (24*g136*po1 ).evalf() );

reslst.append( (-12*g137*po1 ).evalf() );

reslst.append( (24*g138*po1 ).evalf() );

reslst.append( (-12*g139*po1 ).evalf() );

reslst.append( (g16*po1*numeric(265,6) ).evalf() );

reslst.append( (12*g161*po1 ).evalf() );

reslst.append( (-6*g162*po1 ).evalf() );

reslst.append( (-6*g163*po1 ).evalf() );

reslst.append( (3*g164*po1 ).evalf() );

reslst.append( (-12*g165*po1 ).evalf() );

reslst.append( (6*g166*po1 ).evalf() );

reslst.append( (6*g167*po1 ).evalf() );

reslst.append( (-3*g168*po1 ).evalf() );

reslst.append( (12*g169*po1 ).evalf() );

reslst.append( (-6*g16*g17*po1 ).evalf() );

reslst.append( (-6*g170*po1 ).evalf() );

reslst.append( (-12*g175*po1 ).evalf() );

reslst.append( (6*g176*po1 ).evalf() );

reslst.append( (-12*g177*po1 ).evalf() );

reslst.append( (6*g178*po1 ).evalf() );

reslst.append( (6*g179*po1 ).evalf() );

reslst.append( (g18*po1*numeric(-265,12) ).evalf() );

reslst.append( (6*g11*g18*po1 ).evalf() );

reslst.append( (-3*g17*g18*po1 ).evalf() );

reslst.append( (-3*g180*po1 ).evalf() );

reslst.append( (-12*g181*po1 ).evalf() );

reslst.append( (6*g182*po1 ).evalf() );

reslst.append( (12*g183*po1 ).evalf() );

reslst.append( (-6*g184*po1 ).evalf() );

reslst.append( (12*g185*po1 ).evalf() );

reslst.append( (-6*g186*po1 ).evalf() );

reslst.append( (-12*g187*po1 ).evalf() );

reslst.append( (6*g188*po1 ).evalf() );

reslst.append( (28*g16*g2*po1 ).evalf() );

reslst.append( (-14*g18*g2*po1 ).evalf() );

reslst.append( (-12*g11*g21*po1 ).evalf() );

reslst.append( (6*g17*g21*po1 ).evalf() );

reslst.append( (12*g17*g23*po1 ).evalf() );

reslst.append( (-24*g11*g25*po1 ).evalf() );

reslst.append( (12*g17*g25*po1 ).evalf() );

reslst.append( (24*g11*g26*po1 ).evalf() );

reslst.append( (-12*g17*g26*po1 ).evalf() );

reslst.append( (-16*g17*g3*po1 ).evalf() );

reslst.append( (12*g11*g32*po1 ).evalf() );

reslst.append( (-6*g17*g32*po1 ).evalf() );

reslst.append( (-32*g2*g32*po1 ).evalf() );

reslst.append( (-3*g17*g33*po1 ).evalf() );

reslst.append( (16*g2*g33*po1 ).evalf() );

reslst.append( (-12*g11*g36*po1 ).evalf() );

reslst.append( (6*g17*g36*po1 ).evalf() );

reslst.append( (-12*g11*g37*po1 ).evalf() );

reslst.append( (6*g17*g37*po1 ).evalf() );

reslst.append( (32*g2*g37*po1 ).evalf() );

reslst.append( (-3*g17*g38*po1 ).evalf() );

reslst.append( (-16*g2*g38*po1 ).evalf() );

reslst.append( (12*g11*g40*po1 ).evalf() );

reslst.append( (-6*g17*g40*po1 ).evalf() );

reslst.append( (-12*g45*po1 ).evalf() );

reslst.append( (-24*g2*g45*po1 ).evalf() );

reslst.append( (6*g3*g46*po1 ).evalf() );

reslst.append( (6*g47*po1 ).evalf() );

reslst.append( (12*g2*g47*po1 ).evalf() );

reslst.append( (g52*po1*numeric(-299,4) ).evalf() );

reslst.append( (-24*g2*g52*po1 ).evalf() );

reslst.append( (-32*g53*po1 ).evalf() );

reslst.append( (24*g4*g53*po1 ).evalf() );

reslst.append( (g54*po1*numeric(299,8) ).evalf() );

reslst.append( (12*g2*g54*po1 ).evalf() );

reslst.append( (g55*po1*numeric(263,8) ).evalf() );

reslst.append( (18*g2*g55*po1 ).evalf() );

reslst.append( (16*g56*po1 ).evalf() );

reslst.append( (-3*g3*g56*po1 ).evalf() );

reslst.append( (-12*g4*g56*po1 ).evalf() );

reslst.append( (g57*po1*numeric(-263,16) ).evalf() );

reslst.append( (-9*g2*g57*po1 ).evalf() );

reslst.append( (12*g2*g60*po1 ).evalf() );

reslst.append( (-6*g2*g61*po1 ).evalf() );

reslst.append( (53*g62*po1 ).evalf() );

reslst.append( (-12*g2*g62*po1 ).evalf() );

reslst.append( (g63*po1*numeric(-53,2) ).evalf() );

reslst.append( (6*g2*g63*po1 ).evalf() );

reslst.append( (24*g2*g64*po1 ).evalf() );

reslst.append( (-12*g2*g65*po1 ).evalf() );

reslst.append( (-24*g2*g66*po1 ).evalf() );

reslst.append( (12*g2*g67*po1 ).evalf() );

reslst.append( (32*g70*po1 ).evalf() );

reslst.append( (-12*g2*g70*po1 ).evalf() );

reslst.append( (-16*g71*po1 ).evalf() );

reslst.append( (6*g2*g71*po1 ).evalf() );

reslst.append( (-32*g72*po1 ).evalf() );

reslst.append( (6*g2*g72*po1 ).evalf() );

reslst.append( (16*g73*po1 ).evalf() );

reslst.append( (-3*g2*g73*po1 ).evalf() );

reslst.append( (12*g2*g76*po1 ).evalf() );

reslst.append( (-6*g2*g77*po1 ).evalf() );

reslst.append( (-32*g78*po1 ).evalf() );

reslst.append( (12*g2*g78*po1 ).evalf() );

reslst.append( (16*g79*po1 ).evalf() );

reslst.append( (-6*g2*g79*po1 ).evalf() );

reslst.append( (32*g11*g8*po1 ).evalf() );

reslst.append( (-16*g17*g8*po1 ).evalf() );

reslst.append( (-3*g56*g8*po1 ).evalf() );

reslst.append( (6*g2*g80*po1 ).evalf() );

reslst.append( (-3*g2*g81*po1 ).evalf() );

reslst.append( (-12*g2*g82*po1 ).evalf() );

reslst.append( (6*g2*g83*po1 ).evalf() );

reslst.append( (-32*g11*g9*po1 ).evalf() );

reslst.append( (16*g17*g9*po1 ).evalf() );

reslst.append( (-12*g53*g9*po1 ).evalf() );

reslst.append( (9*g56*g9*po1 ).evalf() );

reslst.append( (24*g92*po1 ).evalf() );

reslst.append( (12*g93*po1 ).evalf() );

reslst.append( (-12*g94*po1 ).evalf() );

reslst.append( (-18*g95*po1 ).evalf() );

reslst.append( (-6*g96*po1 ).evalf() );

reslst.append( (9*g97*po1 ).evalf() );

reslst.append( (12*g98*po1 ).evalf() );

reslst.append( (-6*g99*po1 ).evalf() );

reslst.append( (po10*numeric(6491,1296) ).evalf() );

reslst.append( (g1*po10*numeric(1423,54) ).evalf() );

reslst.append( (g10*po10*numeric(-265,3) ).evalf() );

reslst.append( (-20*g100*po10 ).evalf() );

reslst.append( (10*g101*po10 ).evalf() );

reslst.append( (20*g102*po10 ).evalf() );

reslst.append( (-10*g103*po10 ).evalf() );

reslst.append( (-12*g104*po10 ).evalf() );

reslst.append( (6*g105*po10 ).evalf() );

reslst.append( (8*g106*po10 ).evalf() );

reslst.append( (-96*g107*po10 ).evalf() );

reslst.append( (-4*g108*po10 ).evalf() );

reslst.append( (5*g109*po10 ).evalf() );

reslst.append( (-128*g10*g11*po10 ).evalf() );

reslst.append( (34*g110*po10 ).evalf() );

reslst.append( (g111*po10*numeric(-5,2) ).evalf() );

reslst.append( (8*g112*po10 ).evalf() );

reslst.append( (38*g113*po10 ).evalf() );

reslst.append( (-4*g114*po10 ).evalf() );

reslst.append( (g115*po10*numeric(-29,8) ).evalf() );

reslst.append( (g116*po10*numeric(-19,2) ).evalf() );

reslst.append( (g117*po10*numeric(29,16) ).evalf() );

reslst.append( (14*g118*po10 ).evalf() );

reslst.append( (-7*g119*po10 ).evalf() );

reslst.append( (g12*po10*numeric(265,6) ).evalf() );

reslst.append( (80*g11*g12*po10 ).evalf() );

reslst.append( (12*g120*po10 ).evalf() );

reslst.append( (-6*g121*po10 ).evalf() );

reslst.append( (-12*g122*po10 ).evalf() );

reslst.append( (6*g123*po10 ).evalf() );

reslst.append( (-2*g124*po10 ).evalf() );

reslst.append( (g125*po10 ).evalf() );

reslst.append( (-10*g126*po10 ).evalf() );

reslst.append( (5*g127*po10 ).evalf() );

reslst.append( (-26*g128*po10 ).evalf() );

reslst.append( (13*g129*po10 ).evalf() );

reslst.append( (19*g130*po10 ).evalf() );

reslst.append( (g131*po10*numeric(-19,2) ).evalf() );

reslst.append( (-6*g132*po10 ).evalf() );

reslst.append( (3*g133*po10 ).evalf() );

reslst.append( (-4*g134*po10 ).evalf() );

reslst.append( (2*g135*po10 ).evalf() );

reslst.append( (4*g136*po10 ).evalf() );

reslst.append( (-2*g137*po10 ).evalf() );

reslst.append( (4*g138*po10 ).evalf() );

reslst.append( (-2*g139*po10 ).evalf() );

reslst.append( (-20*g11*g14*po10 ).evalf() );

reslst.append( (-12*g11*g15*po10 ).evalf() );

reslst.append( (g16*po10*numeric(1391,36) ).evalf() );

reslst.append( (8*g11*g16*po10 ).evalf() );

reslst.append( (-22*g161*po10 ).evalf() );

reslst.append( (11*g162*po10 ).evalf() );

reslst.append( (17*g163*po10 ).evalf() );

reslst.append( (g164*po10*numeric(-17,2) ).evalf() );

reslst.append( (14*g165*po10 ).evalf() );

reslst.append( (-7*g166*po10 ).evalf() );

reslst.append( (-9*g167*po10 ).evalf() );

reslst.append( (g168*po10*numeric(9,2) ).evalf() );

reslst.append( (-14*g169*po10 ).evalf() );

reslst.append( (-6*g12*g17*po10 ).evalf() );

reslst.append( (10*g14*g17*po10 ).evalf() );

reslst.append( (6*g15*g17*po10 ).evalf() );

reslst.append( (5*g16*g17*po10 ).evalf() );

reslst.append( (7*g170*po10 ).evalf() );

reslst.append( (8*g171*po10 ).evalf() );

reslst.append( (-4*g172*po10 ).evalf() );

reslst.append( (-8*g173*po10 ).evalf() );

reslst.append( (4*g174*po10 ).evalf() );

reslst.append( (14*g175*po10 ).evalf() );

reslst.append( (-7*g176*po10 ).evalf() );

reslst.append( (-26*g177*po10 ).evalf() );

reslst.append( (13*g178*po10 ).evalf() );

reslst.append( (11*g179*po10 ).evalf() );

reslst.append( (g18*po10*numeric(-1391,72) ).evalf() );

reslst.append( (-9*g11*g18*po10 ).evalf() );

reslst.append( (g17*g18*po10*numeric(-7,2) ).evalf() );

reslst.append( (g180*po10*numeric(-11,2) ).evalf() );

reslst.append( (-2*g181*po10 ).evalf() );

reslst.append( (g182*po10 ).evalf() );

reslst.append( (18*g183*po10 ).evalf() );

reslst.append( (-9*g184*po10 ).evalf() );

reslst.append( (18*g185*po10 ).evalf() );

reslst.append( (-9*g186*po10 ).evalf() );

reslst.append( (-18*g187*po10 ).evalf() );

reslst.append( (9*g188*po10 ).evalf() );

reslst.append( (8*g189*po10 ).evalf() );

reslst.append( (-4*g190*po10 ).evalf() );

reslst.append( (g2*po10*numeric(-448,9) ).evalf() );

reslst.append( (g1*g2*po10*numeric(296,3) ).evalf() );

reslst.append( (g10*g2*po10*numeric(-224,3) ).evalf() );

reslst.append( (g12*g2*po10*numeric(112,3) ).evalf() );

reslst.append( (28*g16*g2*po10 ).evalf() );

reslst.append( (-14*g18*g2*po10 ).evalf() );

reslst.append( (12*g11*g20*po10 ).evalf() );

reslst.append( (-6*g17*g20*po10 ).evalf() );

reslst.append( (-2*g11*g21*po10 ).evalf() );

reslst.append( (g17*g21*po10 ).evalf() );

reslst.append( (2*g17*g23*po10 ).evalf() );

reslst.append( (-4*g11*g25*po10 ).evalf() );

reslst.append( (2*g17*g25*po10 ).evalf() );

reslst.append( (4*g11*g26*po10 ).evalf() );

reslst.append( (-2*g17*g26*po10 ).evalf() );

reslst.append( (g3*po10*numeric(-1423,108) ).evalf() );

reslst.append( (g11*g3*po10*numeric(28,3) ).evalf() );

reslst.append( (g17*g3*po10*numeric(-65,12) ).evalf() );

reslst.append( (g2*g3*po10*numeric(-148,3) ).evalf() );

reslst.append( (42*g11*g32*po10 ).evalf() );

reslst.append( (5*g17*g32*po10 ).evalf() );

reslst.append( (g2*g32*po10*numeric(47,6) ).evalf() );

reslst.append( (-32*g11*g33*po10 ).evalf() );

reslst.append( (g17*g33*po10*numeric(9,2) ).evalf() );

reslst.append( (g2*g33*po10*numeric(-47,12) ).evalf() );

reslst.append( (8*g11*g35*po10 ).evalf() );

reslst.append( (-4*g17*g35*po10 ).evalf() );

reslst.append( (14*g11*g36*po10 ).evalf() );

reslst.append( (-7*g17*g36*po10 ).evalf() );

reslst.append( (38*g11*g37*po10 ).evalf() );

reslst.append( (-5*g17*g37*po10 ).evalf() );

reslst.append( (g2*g37*po10*numeric(65,6) ).evalf() );

reslst.append( (-32*g11*g38*po10 ).evalf() );

reslst.append( (g17*g38*po10*numeric(13,2) ).evalf() );

reslst.append( (g2*g38*po10*numeric(-65,12) ).evalf() );

reslst.append( (18*g11*g40*po10 ).evalf() );

reslst.append( (-9*g17*g40*po10 ).evalf() );

reslst.append( (8*g11*g41*po10 ).evalf() );

reslst.append( (-4*g17*g41*po10 ).evalf() );

reslst.append( (g42*po10*numeric(224,3) ).evalf() );

reslst.append( (128*g2*g42*po10 ).evalf() );

reslst.append( (g43*po10*numeric(56,3) ).evalf() );

reslst.append( (32*g1*g43*po10 ).evalf() );

reslst.append( (80*g3*g43*po10 ).evalf() );

reslst.append( (g44*po10*numeric(-112,3) ).evalf() );

reslst.append( (-64*g2*g44*po10 ).evalf() );

reslst.append( (g45*po10*numeric(-67,2) ).evalf() );

reslst.append( (-76*g2*g45*po10 ).evalf() );

reslst.append( (g46*po10*numeric(-28,3) ).evalf() );

reslst.append( (-16*g1*g46*po10 ).evalf() );

reslst.append( (-21*g3*g46*po10 ).evalf() );

reslst.append( (g47*po10*numeric(67,4) ).evalf() );

reslst.append( (38*g2*g47*po10 ).evalf() );

reslst.append( (20*g2*g48*po10 ).evalf() );

reslst.append( (-10*g2*g49*po10 ).evalf() );

reslst.append( (12*g2*g50*po10 ).evalf() );

reslst.append( (-6*g2*g51*po10 ).evalf() );

reslst.append( (g52*po10*numeric(-1043,48) ).evalf() );

reslst.append( (-36*g2*g52*po10 ).evalf() );

reslst.append( (g53*po10*numeric(-65,6) ).evalf() );

reslst.append( (-12*g1*g53*po10 ).evalf() );

reslst.append( (-32*g3*g53*po10 ).evalf() );

reslst.append( (4*g4*g53*po10 ).evalf() );

reslst.append( (g54*po10*numeric(1043,96) ).evalf() );

reslst.append( (18*g2*g54*po10 ).evalf() );

reslst.append( (g55*po10*numeric(-343,32) ).evalf() );

reslst.append( (21*g2*g55*po10 ).evalf() );

reslst.append( (g56*po10*numeric(65,12) ).evalf() );

reslst.append( (6*g1*g56*po10 ).evalf() );

reslst.append( (g3*g56*po10*numeric(13,2) ).evalf() );

reslst.append( (-2*g4*g56*po10 ).evalf() );

reslst.append( (g57*po10*numeric(343,64) ).evalf() );

reslst.append( (g2*g57*po10*numeric(-21,2) ).evalf() );

reslst.append( (-12*g2*g58*po10 ).evalf() );

reslst.append( (6*g2*g59*po10 ).evalf() );

reslst.append( (2*g2*g60*po10 ).evalf() );

reslst.append( (-(g2*g61*po10) ).evalf() );

reslst.append( (g62*po10*numeric(11,2) ).evalf() );

reslst.append( (2*g2*g62*po10 ).evalf() );

reslst.append( (g63*po10*numeric(-11,4) ).evalf() );

reslst.append( (-(g2*g63*po10) ).evalf() );

reslst.append( (4*g2*g64*po10 ).evalf() );

reslst.append( (-2*g2*g65*po10 ).evalf() );

reslst.append( (-4*g2*g66*po10 ).evalf() );

reslst.append( (2*g2*g67*po10 ).evalf() );

reslst.append( (g70*po10*numeric(-47,6) ).evalf() );

reslst.append( (-10*g2*g70*po10 ).evalf() );

reslst.append( (g71*po10*numeric(47,12) ).evalf() );

reslst.append( (5*g2*g71*po10 ).evalf() );

reslst.append( (g72*po10*numeric(47,6) ).evalf() );

reslst.append( (23*g2*g72*po10 ).evalf() );

reslst.append( (g73*po10*numeric(-47,12) ).evalf() );

reslst.append( (g2*g73*po10*numeric(-23,2) ).evalf() );

reslst.append( (-8*g2*g74*po10 ).evalf() );

reslst.append( (4*g2*g75*po10 ).evalf() );

reslst.append( (-14*g2*g76*po10 ).evalf() );

reslst.append( (7*g2*g77*po10 ).evalf() );

reslst.append( (g78*po10*numeric(-65,6) ).evalf() );

reslst.append( (-6*g2*g78*po10 ).evalf() );

reslst.append( (g79*po10*numeric(65,12) ).evalf() );

reslst.append( (3*g2*g79*po10 ).evalf() );

reslst.append( (g11*g8*po10*numeric(-47,6) ).evalf() );

reslst.append( (g17*g8*po10*numeric(47,12) ).evalf() );

reslst.append( (-96*g43*g8*po10 ).evalf() );

reslst.append( (22*g46*g8*po10 ).evalf() );

reslst.append( (32*g53*g8*po10 ).evalf() );

reslst.append( (g56*g8*po10*numeric(-3,2) ).evalf() );

reslst.append( (7*g2*g80*po10 ).evalf() );

reslst.append( (g2*g81*po10*numeric(-7,2) ).evalf() );

reslst.append( (-18*g2*g82*po10 ).evalf() );

reslst.append( (9*g2*g83*po10 ).evalf() );

reslst.append( (-8*g2*g84*po10 ).evalf() );

reslst.append( (4*g2*g85*po10 ).evalf() );

reslst.append( (224*g87*po10 ).evalf() );

reslst.append( (-4*g89*po10 ).evalf() );

reslst.append( (g11*g9*po10*numeric(-65,6) ).evalf() );

reslst.append( (g17*g9*po10*numeric(65,12) ).evalf() );

reslst.append( (-96*g43*g9*po10 ).evalf() );

reslst.append( (34*g46*g9*po10 ).evalf() );

reslst.append( (38*g53*g9*po10 ).evalf() );

reslst.append( (g56*g9*po10*numeric(-19,2) ).evalf() );

reslst.append( (-72*g90*po10 ).evalf() );

reslst.append( (2*g91*po10 ).evalf() );

reslst.append( (-4*g92*po10 ).evalf() );

reslst.append( (-90*g93*po10 ).evalf() );

reslst.append( (2*g94*po10 ).evalf() );

reslst.append( (7*g95*po10 ).evalf() );

reslst.append( (21*g96*po10 ).evalf() );

reslst.append( (g97*po10*numeric(-7,2) ).evalf() );

reslst.append( (-10*g98*po10 ).evalf() );

reslst.append( (5*g99*po10 ).evalf() );

reslst.append( (po11*numeric(-407,2592) ).evalf() );

reslst.append( (g1*po11*numeric(-2149,432) ).evalf() );

reslst.append( (g10*po11*numeric(2363,48) ).evalf() );

reslst.append( (26*g100*po11 ).evalf() );

reslst.append( (-13*g101*po11 ).evalf() );

reslst.append( (-26*g102*po11 ).evalf() );

reslst.append( (13*g103*po11 ).evalf() );

reslst.append( (14*g104*po11 ).evalf() );

reslst.append( (-7*g105*po11 ).evalf() );

reslst.append( (48*g106*po11 ).evalf() );

reslst.append( (48*g107*po11 ).evalf() );

reslst.append( (-24*g108*po11 ).evalf() );

reslst.append( (g109*po11*numeric(-79,2) ).evalf() );

reslst.append( (g11*po11*numeric(16,3) ).evalf() );

reslst.append( (20*g1*g11*po11 ).evalf() );

reslst.append( (40*g10*g11*po11 ).evalf() );

reslst.append( (-35*g110*po11 ).evalf() );

reslst.append( (g111*po11*numeric(79,4) ).evalf() );

reslst.append( (-32*g112*po11 ).evalf() );

reslst.append( (-25*g113*po11 ).evalf() );

reslst.append( (16*g114*po11 ).evalf() );

reslst.append( (g115*po11*numeric(147,16) ).evalf() );

reslst.append( (g116*po11*numeric(53,4) ).evalf() );

reslst.append( (g117*po11*numeric(-147,32) ).evalf() );

reslst.append( (-37*g118*po11 ).evalf() );

reslst.append( (g119*po11*numeric(37,2) ).evalf() );

reslst.append( (g12*po11*numeric(-2363,96) ).evalf() );

reslst.append( (-40*g11*g12*po11 ).evalf() );

reslst.append( (-18*g120*po11 ).evalf() );

reslst.append( (9*g121*po11 ).evalf() );

reslst.append( (18*g122*po11 ).evalf() );

reslst.append( (-9*g123*po11 ).evalf() );

reslst.append( (-11*g124*po11 ).evalf() );

reslst.append( (g125*po11*numeric(11,2) ).evalf() );

reslst.append( (15*g126*po11 ).evalf() );

reslst.append( (g127*po11*numeric(-15,2) ).evalf() );

reslst.append( (39*g128*po11 ).evalf() );

reslst.append( (g129*po11*numeric(-39,2) ).evalf() );

reslst.append( (g130*po11*numeric(-57,2) ).evalf() );

reslst.append( (g131*po11*numeric(57,4) ).evalf() );

reslst.append( (9*g132*po11 ).evalf() );

reslst.append( (g133*po11*numeric(-9,2) ).evalf() );

reslst.append( (6*g134*po11 ).evalf() );

reslst.append( (-3*g135*po11 ).evalf() );

reslst.append( (-6*g136*po11 ).evalf() );

reslst.append( (3*g137*po11 ).evalf() );

reslst.append( (-6*g138*po11 ).evalf() );

reslst.append( (3*g139*po11 ).evalf() );

reslst.append( (26*g11*g14*po11 ).evalf() );

reslst.append( (-60*g140*po11 ).evalf() );

reslst.append( (30*g141*po11 ).evalf() );

reslst.append( (30*g142*po11 ).evalf() );

reslst.append( (-15*g143*po11 ).evalf() );

reslst.append( (30*g144*po11 ).evalf() );

reslst.append( (-15*g145*po11 ).evalf() );

reslst.append( (30*g146*po11 ).evalf() );

reslst.append( (-15*g147*po11 ).evalf() );

reslst.append( (-60*g148*po11 ).evalf() );

reslst.append( (30*g149*po11 ).evalf() );

reslst.append( (14*g11*g15*po11 ).evalf() );

reslst.append( (30*g150*po11 ).evalf() );

reslst.append( (-15*g151*po11 ).evalf() );

reslst.append( (30*g152*po11 ).evalf() );

reslst.append( (-15*g153*po11 ).evalf() );

reslst.append( (30*g154*po11 ).evalf() );

reslst.append( (-15*g155*po11 ).evalf() );

reslst.append( (15*g156*po11 ).evalf() );

reslst.append( (30*g157*po11 ).evalf() );

reslst.append( (-15*g158*po11 ).evalf() );

reslst.append( (30*g159*po11 ).evalf() );

reslst.append( (g16*po11*numeric(-1567,96) ).evalf() );

reslst.append( (18*g11*g16*po11 ).evalf() );

reslst.append( (-15*g160*po11 ).evalf() );

reslst.append( (15*g161*po11 ).evalf() );

reslst.append( (g162*po11*numeric(-15,2) ).evalf() );

reslst.append( (g163*po11*numeric(-19,2) ).evalf() );

reslst.append( (g164*po11*numeric(19,4) ).evalf() );

reslst.append( (-7*g165*po11 ).evalf() );

reslst.append( (g166*po11*numeric(7,2) ).evalf() );

reslst.append( (g167*po11*numeric(3,2) ).evalf() );

reslst.append( (g168*po11*numeric(-3,4) ).evalf() );

reslst.append( (11*g169*po11 ).evalf() );

reslst.append( (g17*po11*numeric(11,6) ).evalf() );

reslst.append( (-3*g1*g17*po11 ).evalf() );

reslst.append( (7*g12*g17*po11 ).evalf() );

reslst.append( (-13*g14*g17*po11 ).evalf() );

reslst.append( (-7*g15*g17*po11 ).evalf() );

reslst.append( (g16*g17*po11*numeric(-27,2) ).evalf() );

reslst.append( (g170*po11*numeric(-11,2) ).evalf() );

reslst.append( (-4*g171*po11 ).evalf() );

reslst.append( (2*g172*po11 ).evalf() );

reslst.append( (4*g173*po11 ).evalf() );

reslst.append( (-2*g174*po11 ).evalf() );

reslst.append( (-11*g175*po11 ).evalf() );

reslst.append( (g176*po11*numeric(11,2) ).evalf() );

reslst.append( (21*g177*po11 ).evalf() );

reslst.append( (g178*po11*numeric(-21,2) ).evalf() );

reslst.append( (g179*po11*numeric(-29,2) ).evalf() );

reslst.append( (g18*po11*numeric(1567,192) ).evalf() );

reslst.append( (g11*g18*po11*numeric(11,2) ).evalf() );

reslst.append( (g17*g18*po11*numeric(5,4) ).evalf() );

reslst.append( (g180*po11*numeric(29,4) ).evalf() );

reslst.append( (-11*g181*po11 ).evalf() );

reslst.append( (g182*po11*numeric(11,2) ).evalf() );

reslst.append( (-17*g183*po11 ).evalf() );

reslst.append( (g184*po11*numeric(17,2) ).evalf() );

reslst.append( (-17*g185*po11 ).evalf() );

reslst.append( (g186*po11*numeric(17,2) ).evalf() );

reslst.append( (17*g187*po11 ).evalf() );

reslst.append( (g188*po11*numeric(-17,2) ).evalf() );

reslst.append( (-4*g189*po11 ).evalf() );

reslst.append( (2*g190*po11 ).evalf() );

reslst.append( (g2*po11*numeric(677,18) ).evalf() );

reslst.append( (g1*g2*po11*numeric(-160,3) ).evalf() );

reslst.append( (g10*g2*po11*numeric(28,3) ).evalf() );

reslst.append( (g12*g2*po11*numeric(-14,3) ).evalf() );

reslst.append( (-12*g16*g2*po11 ).evalf() );

reslst.append( (6*g18*g2*po11 ).evalf() );

reslst.append( (-18*g11*g20*po11 ).evalf() );

reslst.append( (9*g17*g20*po11 ).evalf() );

reslst.append( (-11*g11*g21*po11 ).evalf() );

reslst.append( (g17*g21*po11*numeric(11,2) ).evalf() );

reslst.append( (-3*g17*g23*po11 ).evalf() );

reslst.append( (6*g11*g25*po11 ).evalf() );

reslst.append( (-3*g17*g25*po11 ).evalf() );

reslst.append( (-6*g11*g26*po11 ).evalf() );

reslst.append( (3*g17*g26*po11 ).evalf() );

reslst.append( (g3*po11*numeric(2149,864) ).evalf() );

reslst.append( (g11*g3*po11*numeric(-8,3) ).evalf() );

reslst.append( (g17*g3*po11*numeric(-25,24) ).evalf() );

reslst.append( (g2*g3*po11*numeric(80,3) ).evalf() );

reslst.append( (30*g10*g30*po11 ).evalf() );

reslst.append( (-15*g12*g30*po11 ).evalf() );

reslst.append( (-30*g16*g30*po11 ).evalf() );

reslst.append( (15*g18*g30*po11 ).evalf() );

reslst.append( (30*g10*g31*po11 ).evalf() );

reslst.append( (-15*g12*g31*po11 ).evalf() );

reslst.append( (-17*g11*g32*po11 ).evalf() );

reslst.append( (g17*g32*po11*numeric(-3,2) ).evalf() );

reslst.append( (g2*g32*po11*numeric(115,12) ).evalf() );

reslst.append( (16*g11*g33*po11 ).evalf() );

reslst.append( (g17*g33*po11*numeric(-19,4) ).evalf() );

reslst.append( (g2*g33*po11*numeric(-115,24) ).evalf() );

reslst.append( (-4*g11*g35*po11 ).evalf() );

reslst.append( (2*g17*g35*po11 ).evalf() );

reslst.append( (-11*g11*g36*po11 ).evalf() );

reslst.append( (g17*g36*po11*numeric(11,2) ).evalf() );

reslst.append( (-11*g11*g37*po11 ).evalf() );

reslst.append( (g17*g37*po11*numeric(27,2) ).evalf() );

reslst.append( (g2*g37*po11*numeric(61,12) ).evalf() );

reslst.append( (16*g11*g38*po11 ).evalf() );

reslst.append( (g17*g38*po11*numeric(-35,4) ).evalf() );

reslst.append( (g2*g38*po11*numeric(-61,24) ).evalf() );

reslst.append( (-17*g11*g40*po11 ).evalf() );

reslst.append( (g17*g40*po11*numeric(17,2) ).evalf() );

reslst.append( (-4*g11*g41*po11 ).evalf() );

reslst.append( (2*g17*g41*po11 ).evalf() );

reslst.append( (g42*po11*numeric(-52,3) ).evalf() );

reslst.append( (-40*g2*g42*po11 ).evalf() );

reslst.append( (g43*po11*numeric(-112,3) ).evalf() );

reslst.append( (-16*g1*g43*po11 ).evalf() );

reslst.append( (-40*g3*g43*po11 ).evalf() );

reslst.append( (g44*po11*numeric(26,3) ).evalf() );

reslst.append( (20*g2*g44*po11 ).evalf() );

reslst.append( (g45*po11*numeric(35,12) ).evalf() );

reslst.append( (34*g2*g45*po11 ).evalf() );

reslst.append( (g46*po11*numeric(20,3) ).evalf() );

reslst.append( (32*g1*g46*po11 ).evalf() );

reslst.append( (g3*g46*po11*numeric(17,2) ).evalf() );

reslst.append( (g47*po11*numeric(-35,24) ).evalf() );

reslst.append( (-17*g2*g47*po11 ).evalf() );

reslst.append( (-26*g2*g48*po11 ).evalf() );

reslst.append( (13*g2*g49*po11 ).evalf() );

reslst.append( (-14*g2*g50*po11 ).evalf() );

reslst.append( (7*g2*g51*po11 ).evalf() );

reslst.append( (g52*po11*numeric(491,32) ).evalf() );

reslst.append( (-8*g2*g52*po11 ).evalf() );

reslst.append( (g53*po11*numeric(167,12) ).evalf() );

reslst.append( (14*g1*g53*po11 ).evalf() );

reslst.append( (16*g3*g53*po11 ).evalf() );

reslst.append( (-6*g4*g53*po11 ).evalf() );

reslst.append( (g54*po11*numeric(-491,64) ).evalf() );

reslst.append( (4*g2*g54*po11 ).evalf() );

reslst.append( (g55*po11*numeric(-377,192) ).evalf() );

reslst.append( (g2*g55*po11*numeric(-27,2) ).evalf() );

reslst.append( (g56*po11*numeric(-83,24) ).evalf() );

reslst.append( (-7*g1*g56*po11 ).evalf() );

reslst.append( (g3*g56*po11*numeric(-35,4) ).evalf() );

reslst.append( (3*g4*g56*po11 ).evalf() );

reslst.append( (g57*po11*numeric(377,384) ).evalf() );

reslst.append( (g2*g57*po11*numeric(27,4) ).evalf() );

reslst.append( (18*g2*g58*po11 ).evalf() );

reslst.append( (-9*g2*g59*po11 ).evalf() );

reslst.append( (11*g2*g60*po11 ).evalf() );

reslst.append( (g2*g61*po11*numeric(-11,2) ).evalf() );

reslst.append( (g62*po11*numeric(-33,4) ).evalf() );

reslst.append( (-3*g2*g62*po11 ).evalf() );

reslst.append( (g63*po11*numeric(33,8) ).evalf() );

reslst.append( (g2*g63*po11*numeric(3,2) ).evalf() );

reslst.append( (-6*g2*g64*po11 ).evalf() );

reslst.append( (3*g2*g65*po11 ).evalf() );

reslst.append( (6*g2*g66*po11 ).evalf() );

reslst.append( (-3*g2*g67*po11 ).evalf() );

reslst.append( (-30*g1*g68*po11 ).evalf() );

reslst.append( (15*g3*g68*po11 ).evalf() );

reslst.append( (-30*g1*g69*po11 ).evalf() );

reslst.append( (15*g3*g69*po11 ).evalf() );

reslst.append( (-60*g42*g7*po11 ).evalf() );

reslst.append( (30*g44*g7*po11 ).evalf() );

reslst.append( (30*g45*g7*po11 ).evalf() );

reslst.append( (-15*g47*g7*po11 ).evalf() );

reslst.append( (30*g52*g7*po11 ).evalf() );

reslst.append( (-15*g54*g7*po11 ).evalf() );

reslst.append( (30*g55*g7*po11 ).evalf() );

reslst.append( (-15*g57*g7*po11 ).evalf() );

reslst.append( (g70*po11*numeric(-115,12) ).evalf() );

reslst.append( (g2*g70*po11 ).evalf() );

reslst.append( (g71*po11*numeric(115,24) ).evalf() );

reslst.append( (g2*g71*po11*numeric(-1,2) ).evalf() );

reslst.append( (g72*po11*numeric(115,12) ).evalf() );

reslst.append( (g2*g72*po11*numeric(-21,2) ).evalf() );

reslst.append( (g73*po11*numeric(-115,24) ).evalf() );

reslst.append( (g2*g73*po11*numeric(21,4) ).evalf() );

reslst.append( (4*g2*g74*po11 ).evalf() );

reslst.append( (-2*g2*g75*po11 ).evalf() );

reslst.append( (11*g2*g76*po11 ).evalf() );

reslst.append( (g2*g77*po11*numeric(-11,2) ).evalf() );

reslst.append( (g78*po11*numeric(-61,12) ).evalf() );

reslst.append( (-5*g2*g78*po11 ).evalf() );

reslst.append( (g79*po11*numeric(61,24) ).evalf() );

reslst.append( (g2*g79*po11*numeric(5,2) ).evalf() );

reslst.append( (g11*g8*po11*numeric(-115,12) ).evalf() );

reslst.append( (g17*g8*po11*numeric(115,24) ).evalf() );

reslst.append( (48*g43*g8*po11 ).evalf() );

reslst.append( (-14*g46*g8*po11 ).evalf() );

reslst.append( (-20*g53*g8*po11 ).evalf() );

reslst.append( (g56*g8*po11*numeric(13,4) ).evalf() );

reslst.append( (g2*g80*po11*numeric(-5,2) ).evalf() );

reslst.append( (g2*g81*po11*numeric(5,4) ).evalf() );

reslst.append( (17*g2*g82*po11 ).evalf() );

reslst.append( (g2*g83*po11*numeric(-17,2) ).evalf() );

reslst.append( (4*g2*g84*po11 ).evalf() );

reslst.append( (-2*g2*g85*po11 ).evalf() );

reslst.append( (36*g86*po11 ).evalf() );

reslst.append( (-112*g87*po11 ).evalf() );

reslst.append( (-18*g88*po11 ).evalf() );

reslst.append( (-12*g89*po11 ).evalf() );

reslst.append( (g11*g9*po11*numeric(-61,12) ).evalf() );

reslst.append( (g17*g9*po11*numeric(61,24) ).evalf() );

reslst.append( (48*g43*g9*po11 ).evalf() );

reslst.append( (-32*g46*g9*po11 ).evalf() );

reslst.append( (-31*g53*g9*po11 ).evalf() );

reslst.append( (g56*g9*po11*numeric(65,4) ).evalf() );

reslst.append( (33*g90*po11 ).evalf() );

reslst.append( (6*g91*po11 ).evalf() );

reslst.append( (-8*g92*po11 ).evalf() );

reslst.append( (41*g93*po11 ).evalf() );

reslst.append( (4*g94*po11 ).evalf() );

reslst.append( (g95*po11*numeric(-73,2) ).evalf() );

reslst.append( (g96*po11*numeric(-17,2) ).evalf() );

reslst.append( (g97*po11*numeric(73,4) ).evalf() );

reslst.append( (15*g98*po11 ).evalf() );

reslst.append( (g99*po11*numeric(-15,2) ).evalf() );

reslst.append( (po12*numeric(-169,72) ).evalf() );

reslst.append( (g1*po12*numeric(-1181,144) ).evalf() );

reslst.append( (g10*po12*numeric(-81,16) ).evalf() );

reslst.append( (-20*g100*po12 ).evalf() );

reslst.append( (10*g101*po12 ).evalf() );

reslst.append( (20*g102*po12 ).evalf() );

reslst.append( (-10*g103*po12 ).evalf() );

reslst.append( (-4*g104*po12 ).evalf() );

reslst.append( (2*g105*po12 ).evalf() );

reslst.append( (-68*g106*po12 ).evalf() );

reslst.append( (34*g108*po12 ).evalf() );

reslst.append( (g109*po12*numeric(377,8) ).evalf() );

reslst.append( (g11*po12*numeric(-16,3) ).evalf() );

reslst.append( (-20*g1*g11*po12 ).evalf() );

reslst.append( (24*g10*g11*po12 ).evalf() );

reslst.append( (24*g110*po12 ).evalf() );

reslst.append( (g111*po12*numeric(-377,16) ).evalf() );

reslst.append( (g112*po12*numeric(65,2) ).evalf() );

reslst.append( (g113*po12*numeric(25,4) ).evalf() );

reslst.append( (g114*po12*numeric(-65,4) ).evalf() );

reslst.append( (g115*po12*numeric(-29,4) ).evalf() );

reslst.append( (g116*po12*numeric(-155,16) ).evalf() );

reslst.append( (g117*po12*numeric(29,8) ).evalf() );

reslst.append( (g118*po12*numeric(167,4) ).evalf() );

reslst.append( (g119*po12*numeric(-167,8) ).evalf() );

reslst.append( (g12*po12*numeric(81,32) ).evalf() );

reslst.append( (24*g120*po12 ).evalf() );

reslst.append( (-12*g121*po12 ).evalf() );

reslst.append( (-24*g122*po12 ).evalf() );

reslst.append( (12*g123*po12 ).evalf() );

reslst.append( (g124*po12*numeric(49,4) ).evalf() );

reslst.append( (g125*po12*numeric(-49,8) ).evalf() );

reslst.append( (g126*po12*numeric(-57,4) ).evalf() );

reslst.append( (g127*po12*numeric(57,8) ).evalf() );

reslst.append( (g128*po12*numeric(-93,4) ).evalf() );

reslst.append( (g129*po12*numeric(93,8) ).evalf() );

reslst.append( (g130*po12*numeric(235,8) ).evalf() );

reslst.append( (g131*po12*numeric(-235,16) ).evalf() );

reslst.append( (g132*po12*numeric(-163,4) ).evalf() );

reslst.append( (g133*po12*numeric(163,8) ).evalf() );

reslst.append( (g134*po12*numeric(-39,2) ).evalf() );

reslst.append( (g135*po12*numeric(39,4) ).evalf() );

reslst.append( (g136*po12*numeric(39,2) ).evalf() );

reslst.append( (g137*po12*numeric(-39,4) ).evalf() );

reslst.append( (g138*po12*numeric(39,2) ).evalf() );

reslst.append( (g139*po12*numeric(-39,4) ).evalf() );

reslst.append( (-20*g11*g14*po12 ).evalf() );

reslst.append( (60*g140*po12 ).evalf() );

reslst.append( (-30*g141*po12 ).evalf() );

reslst.append( (-30*g142*po12 ).evalf() );

reslst.append( (15*g143*po12 ).evalf() );

reslst.append( (-30*g144*po12 ).evalf() );

reslst.append( (15*g145*po12 ).evalf() );

reslst.append( (-30*g146*po12 ).evalf() );

reslst.append( (15*g147*po12 ).evalf() );

reslst.append( (60*g148*po12 ).evalf() );

reslst.append( (-30*g149*po12 ).evalf() );

reslst.append( (-4*g11*g15*po12 ).evalf() );

reslst.append( (-30*g150*po12 ).evalf() );

reslst.append( (15*g151*po12 ).evalf() );

reslst.append( (-30*g152*po12 ).evalf() );

reslst.append( (15*g153*po12 ).evalf() );

reslst.append( (-30*g154*po12 ).evalf() );

reslst.append( (15*g155*po12 ).evalf() );

reslst.append( (-15*g156*po12 ).evalf() );

reslst.append( (-30*g157*po12 ).evalf() );

reslst.append( (15*g158*po12 ).evalf() );

reslst.append( (-30*g159*po12 ).evalf() );

reslst.append( (g16*po12*numeric(3889,288) ).evalf() );

reslst.append( (-38*g11*g16*po12 ).evalf() );

reslst.append( (15*g160*po12 ).evalf() );

reslst.append( (g161*po12*numeric(15,4) ).evalf() );

reslst.append( (g162*po12*numeric(-15,8) ).evalf() );

reslst.append( (g163*po12*numeric(-7,8) ).evalf() );

reslst.append( (g164*po12*numeric(7,16) ).evalf() );

reslst.append( (g165*po12*numeric(1,4) ).evalf() );

reslst.append( (g166*po12*numeric(-1,8) ).evalf() );

reslst.append( (g167*po12*numeric(-25,8) ).evalf() );

reslst.append( (g168*po12*numeric(25,16) ).evalf() );

reslst.append( (g169*po12*numeric(15,4) ).evalf() );

reslst.append( (g17*po12*numeric(-11,6) ).evalf() );

reslst.append( (3*g1*g17*po12 ).evalf() );

reslst.append( (-2*g12*g17*po12 ).evalf() );

reslst.append( (10*g14*g17*po12 ).evalf() );

reslst.append( (2*g15*g17*po12 ).evalf() );

reslst.append( (g16*g17*po12*numeric(105,8) ).evalf() );

reslst.append( (g170*po12*numeric(-15,8) ).evalf() );

reslst.append( (g175*po12*numeric(-15,4) ).evalf() );

reslst.append( (g176*po12*numeric(15,8) ).evalf() );

reslst.append( (g177*po12*numeric(-63,4) ).evalf() );

reslst.append( (g178*po12*numeric(63,8) ).evalf() );

reslst.append( (g179*po12*numeric(119,8) ).evalf() );

reslst.append( (g18*po12*numeric(-3889,576) ).evalf() );

reslst.append( (g11*g18*po12*numeric(7,8) ).evalf() );

reslst.append( (g17*g18*po12*numeric(-7,16) ).evalf() );

reslst.append( (g180*po12*numeric(-119,16) ).evalf() );

reslst.append( (g181*po12*numeric(49,4) ).evalf() );

reslst.append( (g182*po12*numeric(-49,8) ).evalf() );

reslst.append( (g183*po12*numeric(63,4) ).evalf() );

reslst.append( (g184*po12*numeric(-63,8) ).evalf() );

reslst.append( (g185*po12*numeric(63,4) ).evalf() );

reslst.append( (g186*po12*numeric(-63,8) ).evalf() );

reslst.append( (g187*po12*numeric(-63,4) ).evalf() );

reslst.append( (g188*po12*numeric(63,8) ).evalf() );

reslst.append( (g2*po12*numeric(-229,18) ).evalf() );

reslst.append( (4*g1*g2*po12 ).evalf() );

reslst.append( (28*g10*g2*po12 ).evalf() );

reslst.append( (-14*g12*g2*po12 ).evalf() );

reslst.append( (g16*g2*po12*numeric(-17,4) ).evalf() );

reslst.append( (g18*g2*po12*numeric(17,8) ).evalf() );

reslst.append( (24*g11*g20*po12 ).evalf() );

reslst.append( (-12*g17*g20*po12 ).evalf() );

reslst.append( (g11*g21*po12*numeric(49,4) ).evalf() );

reslst.append( (g17*g21*po12*numeric(-49,8) ).evalf() );

reslst.append( (g17*g23*po12*numeric(39,4) ).evalf() );

reslst.append( (g11*g25*po12*numeric(-39,2) ).evalf() );

reslst.append( (g17*g25*po12*numeric(39,4) ).evalf() );

reslst.append( (g11*g26*po12*numeric(39,2) ).evalf() );

reslst.append( (g17*g26*po12*numeric(-39,4) ).evalf() );

reslst.append( (g3*po12*numeric(1181,288) ).evalf() );

reslst.append( (-2*g11*g3*po12 ).evalf() );

reslst.append( (g17*g3*po12*numeric(39,8) ).evalf() );

reslst.append( (-2*g2*g3*po12 ).evalf() );

reslst.append( (-30*g10*g30*po12 ).evalf() );

reslst.append( (15*g12*g30*po12 ).evalf() );

reslst.append( (30*g16*g30*po12 ).evalf() );

reslst.append( (-15*g18*g30*po12 ).evalf() );

reslst.append( (-30*g10*g31*po12 ).evalf() );

reslst.append( (15*g12*g31*po12 ).evalf() );

reslst.append( (g11*g32*po12*numeric(15,4) ).evalf() );

reslst.append( (g17*g32*po12*numeric(9,8) ).evalf() );

reslst.append( (g2*g32*po12*numeric(-45,4) ).evalf() );

reslst.append( (g17*g33*po12*numeric(-39,16) ).evalf() );

reslst.append( (g2*g33*po12*numeric(45,8) ).evalf() );

reslst.append( (g11*g36*po12*numeric(-15,4) ).evalf() );

reslst.append( (g17*g36*po12*numeric(15,8) ).evalf() );

reslst.append( (g11*g37*po12*numeric(-63,4) ).evalf() );

reslst.append( (g17*g37*po12*numeric(-105,8) ).evalf() );

reslst.append( (g2*g37*po12*numeric(-51,4) ).evalf() );

reslst.append( (g17*g38*po12*numeric(105,16) ).evalf() );

reslst.append( (g2*g38*po12*numeric(51,8) ).evalf() );

reslst.append( (g11*g40*po12*numeric(63,4) ).evalf() );

reslst.append( (g17*g40*po12*numeric(-63,8) ).evalf() );

reslst.append( (-20*g42*po12 ).evalf() );

reslst.append( (-24*g2*g42*po12 ).evalf() );

reslst.append( (28*g43*po12 ).evalf() );

reslst.append( (10*g44*po12 ).evalf() );

reslst.append( (12*g2*g44*po12 ).evalf() );

reslst.append( (g45*po12*numeric(53,6) ).evalf() );

reslst.append( (g2*g45*po12*numeric(-7,2) ).evalf() );

reslst.append( (-2*g46*po12 ).evalf() );

reslst.append( (-24*g1*g46*po12 ).evalf() );

reslst.append( (g3*g46*po12*numeric(31,8) ).evalf() );

reslst.append( (g47*po12*numeric(-53,12) ).evalf() );

reslst.append( (g2*g47*po12*numeric(7,4) ).evalf() );

reslst.append( (20*g2*g48*po12 ).evalf() );

reslst.append( (-10*g2*g49*po12 ).evalf() );

reslst.append( (4*g2*g50*po12 ).evalf() );

reslst.append( (-2*g2*g51*po12 ).evalf() );

reslst.append( (g52*po12*numeric(-595,192) ).evalf() );

reslst.append( (g2*g52*po12*numeric(69,2) ).evalf() );

reslst.append( (g53*po12*numeric(-25,4) ).evalf() );

reslst.append( (-4*g1*g53*po12 ).evalf() );

reslst.append( (g4*g53*po12*numeric(39,2) ).evalf() );

reslst.append( (g54*po12*numeric(595,384) ).evalf() );

reslst.append( (g2*g54*po12*numeric(-69,4) ).evalf() );

reslst.append( (g55*po12*numeric(1565,128) ).evalf() );

reslst.append( (g2*g55*po12*numeric(69,8) ).evalf() );

reslst.append( (g56*po12*numeric(-3,8) ).evalf() );

reslst.append( (2*g1*g56*po12 ).evalf() );

reslst.append( (g3*g56*po12*numeric(105,16) ).evalf() );

reslst.append( (g4*g56*po12*numeric(-39,4) ).evalf() );

reslst.append( (g57*po12*numeric(-1565,256) ).evalf() );

reslst.append( (g2*g57*po12*numeric(-69,16) ).evalf() );

reslst.append( (-24*g2*g58*po12 ).evalf() );

reslst.append( (12*g2*g59*po12 ).evalf() );

reslst.append( (g2*g60*po12*numeric(-49,4) ).evalf() );

reslst.append( (g2*g61*po12*numeric(49,8) ).evalf() );

reslst.append( (g62*po12*numeric(-47,16) ).evalf() );

reslst.append( (g2*g62*po12*numeric(-7,4) ).evalf() );

reslst.append( (g63*po12*numeric(47,32) ).evalf() );

reslst.append( (g2*g63*po12*numeric(7,8) ).evalf() );

reslst.append( (g2*g64*po12*numeric(39,2) ).evalf() );

reslst.append( (g2*g65*po12*numeric(-39,4) ).evalf() );

reslst.append( (g2*g66*po12*numeric(-39,2) ).evalf() );

reslst.append( (g2*g67*po12*numeric(39,4) ).evalf() );

reslst.append( (30*g1*g68*po12 ).evalf() );

reslst.append( (-15*g3*g68*po12 ).evalf() );

reslst.append( (30*g1*g69*po12 ).evalf() );

reslst.append( (-15*g3*g69*po12 ).evalf() );

reslst.append( (60*g42*g7*po12 ).evalf() );

reslst.append( (-30*g44*g7*po12 ).evalf() );

reslst.append( (-30*g45*g7*po12 ).evalf() );

reslst.append( (15*g47*g7*po12 ).evalf() );

reslst.append( (-30*g52*g7*po12 ).evalf() );

reslst.append( (15*g54*g7*po12 ).evalf() );

reslst.append( (-30*g55*g7*po12 ).evalf() );

reslst.append( (15*g57*g7*po12 ).evalf() );

reslst.append( (g70*po12*numeric(45,4) ).evalf() );

reslst.append( (g2*g70*po12*numeric(-15,4) ).evalf() );

reslst.append( (g71*po12*numeric(-45,8) ).evalf() );

reslst.append( (g2*g71*po12*numeric(15,8) ).evalf() );

reslst.append( (g72*po12*numeric(-45,4) ).evalf() );

reslst.append( (g2*g72*po12*numeric(7,8) ).evalf() );

reslst.append( (g73*po12*numeric(45,8) ).evalf() );

reslst.append( (g2*g73*po12*numeric(-7,16) ).evalf() );

reslst.append( (g2*g76*po12*numeric(15,4) ).evalf() );

reslst.append( (g2*g77*po12*numeric(-15,8) ).evalf() );

reslst.append( (g78*po12*numeric(51,4) ).evalf() );

reslst.append( (g2*g78*po12*numeric(63,4) ).evalf() );

reslst.append( (g79*po12*numeric(-51,8) ).evalf() );

reslst.append( (g2*g79*po12*numeric(-63,8) ).evalf() );

reslst.append( (g11*g8*po12*numeric(45,4) ).evalf() );

reslst.append( (g17*g8*po12*numeric(-45,8) ).evalf() );

reslst.append( (-3*g46*g8*po12 ).evalf() );

reslst.append( (-4*g53*g8*po12 ).evalf() );

reslst.append( (g56*g8*po12*numeric(41,16) ).evalf() );

reslst.append( (g2*g80*po12*numeric(7,8) ).evalf() );

reslst.append( (g2*g81*po12*numeric(-7,16) ).evalf() );

reslst.append( (g2*g82*po12*numeric(-63,4) ).evalf() );

reslst.append( (g2*g83*po12*numeric(63,8) ).evalf() );

reslst.append( (-36*g86*po12 ).evalf() );

reslst.append( (18*g88*po12 ).evalf() );

reslst.append( (10*g89*po12 ).evalf() );

reslst.append( (g11*g9*po12*numeric(51,4) ).evalf() );

reslst.append( (g17*g9*po12*numeric(-51,8) ).evalf() );

reslst.append( (21*g46*g9*po12 ).evalf() );

reslst.append( (g53*g9*po12*numeric(49,4) ).evalf() );

reslst.append( (g56*g9*po12*numeric(-203,16) ).evalf() );

reslst.append( (3*g90*po12 ).evalf() );

reslst.append( (-5*g91*po12 ).evalf() );

reslst.append( (g92*po12*numeric(3,2) ).evalf() );

reslst.append( (g93*po12*numeric(31,4) ).evalf() );

reslst.append( (g94*po12*numeric(-3,4) ).evalf() );

reslst.append( (g95*po12*numeric(315,8) ).evalf() );

reslst.append( (g96*po12*numeric(-31,8) ).evalf() );

reslst.append( (g97*po12*numeric(-315,16) ).evalf() );

reslst.append( (g98*po12*numeric(-57,4) ).evalf() );

reslst.append( (g99*po12*numeric(57,8) ).evalf() );

reslst.append( (g11*po13 ).evalf() );

reslst.append( (-(g11*po11*po13) ).evalf() );

reslst.append( (g11*po12*po13 ).evalf() );

reslst.append( (g11*po14*numeric(4,3) ).evalf() );

reslst.append( (g17*po14*numeric(-2,3) ).evalf() );

reslst.append( (g2*po14*numeric(-503,72) ).evalf() );

reslst.append( (g1*g2*po14*numeric(1,2) ).evalf() );

reslst.append( (g2*g3*po14*numeric(-1,4) ).evalf() );

reslst.append( (14*g43*po14 ).evalf() );

reslst.append( (-3*g46*po14 ).evalf() );

reslst.append( (-4*g53*po14 ).evalf() );

reslst.append( (g56*po14*numeric(-1,2) ).evalf() );

reslst.append( (g11*po11*po14*numeric(-11,6) ).evalf() );

reslst.append( (g17*po11*po14*numeric(5,12) ).evalf() );

reslst.append( (g2*po11*po14*numeric(211,36) ).evalf() );

reslst.append( (g1*g2*po11*po14*numeric(-1,2) ).evalf() );

reslst.append( (g2*g3*po11*po14*numeric(1,4) ).evalf() );

reslst.append( (-14*g43*po11*po14 ).evalf() );

reslst.append( (3*g46*po11*po14 ).evalf() );

reslst.append( (4*g53*po11*po14 ).evalf() );

reslst.append( (g56*po11*po14*numeric(1,2) ).evalf() );

reslst.append( (g11*po12*po14*numeric(11,6) ).evalf() );

reslst.append( (g17*po12*po14*numeric(-5,12) ).evalf() );

reslst.append( (g2*po12*po14*numeric(-211,36) ).evalf() );

reslst.append( (g1*g2*po12*po14*numeric(1,2) ).evalf() );

reslst.append( (g2*g3*po12*po14*numeric(-1,4) ).evalf() );

reslst.append( (14*g43*po12*po14 ).evalf() );

reslst.append( (-3*g46*po12*po14 ).evalf() );

reslst.append( (-4*g53*po12*po14 ).evalf() );

reslst.append( (g56*po12*po14*numeric(-1,2) ).evalf() );

reslst.append( (12*g109*po1*po15 ).evalf() );

reslst.append( (-6*g111*po1*po15 ).evalf() );

reslst.append( (48*g112*po1*po15 ).evalf() );

reslst.append( (24*g113*po1*po15 ).evalf() );

reslst.append( (-24*g114*po1*po15 ).evalf() );

reslst.append( (-27*g115*po1*po15 ).evalf() );

reslst.append( (-18*g116*po1*po15 ).evalf() );

reslst.append( (g117*po1*po15*numeric(27,2) ).evalf() );

reslst.append( (-24*g118*po1*po15 ).evalf() );

reslst.append( (12*g119*po1*po15 ).evalf() );

reslst.append( (24*g124*po1*po15 ).evalf() );

reslst.append( (-12*g125*po1*po15 ).evalf() );

reslst.append( (-24*g126*po1*po15 ).evalf() );

reslst.append( (12*g127*po1*po15 ).evalf() );

reslst.append( (-120*g128*po1*po15 ).evalf() );

reslst.append( (60*g129*po1*po15 ).evalf() );

reslst.append( (36*g130*po1*po15 ).evalf() );

reslst.append( (-18*g131*po1*po15 ).evalf() );

reslst.append( (120*g132*po1*po15 ).evalf() );

reslst.append( (-60*g133*po1*po15 ).evalf() );

reslst.append( (48*g134*po1*po15 ).evalf() );

reslst.append( (-24*g135*po1*po15 ).evalf() );

reslst.append( (-48*g136*po1*po15 ).evalf() );

reslst.append( (24*g137*po1*po15 ).evalf() );

reslst.append( (-48*g138*po1*po15 ).evalf() );

reslst.append( (24*g139*po1*po15 ).evalf() );

reslst.append( (g16*po1*po15*numeric(-265,3) ).evalf() );

reslst.append( (-24*g161*po1*po15 ).evalf() );

reslst.append( (12*g162*po1*po15 ).evalf() );

reslst.append( (12*g163*po1*po15 ).evalf() );

reslst.append( (-6*g164*po1*po15 ).evalf() );

reslst.append( (24*g165*po1*po15 ).evalf() );

reslst.append( (-12*g166*po1*po15 ).evalf() );

reslst.append( (-12*g167*po1*po15 ).evalf() );

reslst.append( (6*g168*po1*po15 ).evalf() );

reslst.append( (-24*g169*po1*po15 ).evalf() );

reslst.append( (12*g16*g17*po1*po15 ).evalf() );

reslst.append( (12*g170*po1*po15 ).evalf() );

reslst.append( (24*g175*po1*po15 ).evalf() );

reslst.append( (-12*g176*po1*po15 ).evalf() );

reslst.append( (24*g177*po1*po15 ).evalf() );

reslst.append( (-12*g178*po1*po15 ).evalf() );

reslst.append( (-12*g179*po1*po15 ).evalf() );

reslst.append( (g18*po1*po15*numeric(265,6) ).evalf() );

reslst.append( (-12*g11*g18*po1*po15 ).evalf() );

reslst.append( (6*g17*g18*po1*po15 ).evalf() );

reslst.append( (6*g180*po1*po15 ).evalf() );

reslst.append( (24*g181*po1*po15 ).evalf() );

reslst.append( (-12*g182*po1*po15 ).evalf() );

reslst.append( (-24*g183*po1*po15 ).evalf() );

reslst.append( (12*g184*po1*po15 ).evalf() );

reslst.append( (-24*g185*po1*po15 ).evalf() );

reslst.append( (12*g186*po1*po15 ).evalf() );

reslst.append( (24*g187*po1*po15 ).evalf() );

reslst.append( (-12*g188*po1*po15 ).evalf() );

reslst.append( (-56*g16*g2*po1*po15 ).evalf() );

reslst.append( (28*g18*g2*po1*po15 ).evalf() );

reslst.append( (24*g11*g21*po1*po15 ).evalf() );

reslst.append( (-12*g17*g21*po1*po15 ).evalf() );

reslst.append( (-24*g17*g23*po1*po15 ).evalf() );

reslst.append( (48*g11*g25*po1*po15 ).evalf() );

reslst.append( (-24*g17*g25*po1*po15 ).evalf() );

reslst.append( (-48*g11*g26*po1*po15 ).evalf() );

reslst.append( (24*g17*g26*po1*po15 ).evalf() );

reslst.append( (32*g17*g3*po1*po15 ).evalf() );

reslst.append( (-24*g11*g32*po1*po15 ).evalf() );

reslst.append( (12*g17*g32*po1*po15 ).evalf() );

reslst.append( (64*g2*g32*po1*po15 ).evalf() );

reslst.append( (6*g17*g33*po1*po15 ).evalf() );

reslst.append( (-32*g2*g33*po1*po15 ).evalf() );

reslst.append( (24*g11*g36*po1*po15 ).evalf() );

reslst.append( (-12*g17*g36*po1*po15 ).evalf() );

reslst.append( (24*g11*g37*po1*po15 ).evalf() );

reslst.append( (-12*g17*g37*po1*po15 ).evalf() );

reslst.append( (-64*g2*g37*po1*po15 ).evalf() );

reslst.append( (6*g17*g38*po1*po15 ).evalf() );

reslst.append( (32*g2*g38*po1*po15 ).evalf() );

reslst.append( (-24*g11*g40*po1*po15 ).evalf() );

reslst.append( (12*g17*g40*po1*po15 ).evalf() );

reslst.append( (24*g45*po1*po15 ).evalf() );

reslst.append( (48*g2*g45*po1*po15 ).evalf() );

reslst.append( (-12*g3*g46*po1*po15 ).evalf() );

reslst.append( (-12*g47*po1*po15 ).evalf() );

reslst.append( (-24*g2*g47*po1*po15 ).evalf() );

reslst.append( (g52*po1*po15*numeric(299,2) ).evalf() );

reslst.append( (48*g2*g52*po1*po15 ).evalf() );

reslst.append( (64*g53*po1*po15 ).evalf() );

reslst.append( (-48*g4*g53*po1*po15 ).evalf() );

reslst.append( (g54*po1*po15*numeric(-299,4) ).evalf() );

reslst.append( (-24*g2*g54*po1*po15 ).evalf() );

reslst.append( (g55*po1*po15*numeric(-263,4) ).evalf() );

reslst.append( (-36*g2*g55*po1*po15 ).evalf() );

reslst.append( (-32*g56*po1*po15 ).evalf() );

reslst.append( (6*g3*g56*po1*po15 ).evalf() );

reslst.append( (24*g4*g56*po1*po15 ).evalf() );

reslst.append( (g57*po1*po15*numeric(263,8) ).evalf() );

reslst.append( (18*g2*g57*po1*po15 ).evalf() );

reslst.append( (-24*g2*g60*po1*po15 ).evalf() );

reslst.append( (12*g2*g61*po1*po15 ).evalf() );

reslst.append( (-106*g62*po1*po15 ).evalf() );

reslst.append( (24*g2*g62*po1*po15 ).evalf() );

reslst.append( (53*g63*po1*po15 ).evalf() );

reslst.append( (-12*g2*g63*po1*po15 ).evalf() );

reslst.append( (-48*g2*g64*po1*po15 ).evalf() );

reslst.append( (24*g2*g65*po1*po15 ).evalf() );

reslst.append( (48*g2*g66*po1*po15 ).evalf() );

reslst.append( (-24*g2*g67*po1*po15 ).evalf() );

reslst.append( (-64*g70*po1*po15 ).evalf() );

reslst.append( (24*g2*g70*po1*po15 ).evalf() );

reslst.append( (32*g71*po1*po15 ).evalf() );

reslst.append( (-12*g2*g71*po1*po15 ).evalf() );

reslst.append( (64*g72*po1*po15 ).evalf() );

reslst.append( (-12*g2*g72*po1*po15 ).evalf() );

reslst.append( (-32*g73*po1*po15 ).evalf() );

reslst.append( (6*g2*g73*po1*po15 ).evalf() );

reslst.append( (-24*g2*g76*po1*po15 ).evalf() );

reslst.append( (12*g2*g77*po1*po15 ).evalf() );

reslst.append( (64*g78*po1*po15 ).evalf() );

reslst.append( (-24*g2*g78*po1*po15 ).evalf() );

reslst.append( (-32*g79*po1*po15 ).evalf() );

reslst.append( (12*g2*g79*po1*po15 ).evalf() );

reslst.append( (-64*g11*g8*po1*po15 ).evalf() );

reslst.append( (32*g17*g8*po1*po15 ).evalf() );

reslst.append( (6*g56*g8*po1*po15 ).evalf() );

reslst.append( (-12*g2*g80*po1*po15 ).evalf() );

reslst.append( (6*g2*g81*po1*po15 ).evalf() );

reslst.append( (24*g2*g82*po1*po15 ).evalf() );

reslst.append( (-12*g2*g83*po1*po15 ).evalf() );

reslst.append( (64*g11*g9*po1*po15 ).evalf() );

reslst.append( (-32*g17*g9*po1*po15 ).evalf() );

reslst.append( (24*g53*g9*po1*po15 ).evalf() );

reslst.append( (-18*g56*g9*po1*po15 ).evalf() );

reslst.append( (-48*g92*po1*po15 ).evalf() );

reslst.append( (-24*g93*po1*po15 ).evalf() );

reslst.append( (24*g94*po1*po15 ).evalf() );

reslst.append( (36*g95*po1*po15 ).evalf() );

reslst.append( (12*g96*po1*po15 ).evalf() );

reslst.append( (-18*g97*po1*po15 ).evalf() );

reslst.append( (-24*g98*po1*po15 ).evalf() );

reslst.append( (12*g99*po1*po15 ).evalf() );

reslst.append( (po10*po15*numeric(6491,648) ).evalf() );

reslst.append( (g1*po10*po15*numeric(1423,27) ).evalf() );

reslst.append( (g10*po10*po15*numeric(-530,3) ).evalf() );

reslst.append( (-36*g100*po10*po15 ).evalf() );

reslst.append( (18*g101*po10*po15 ).evalf() );

reslst.append( (36*g102*po10*po15 ).evalf() );

reslst.append( (-18*g103*po10*po15 ).evalf() );

reslst.append( (-28*g104*po10*po15 ).evalf() );

reslst.append( (14*g105*po10*po15 ).evalf() );

reslst.append( (32*g106*po10*po15 ).evalf() );

reslst.append( (-192*g107*po10*po15 ).evalf() );

reslst.append( (-16*g108*po10*po15 ).evalf() );

reslst.append( (-256*g10*g11*po10*po15 ).evalf() );

reslst.append( (62*g110*po10*po15 ).evalf() );

reslst.append( (12*g112*po10*po15 ).evalf() );

reslst.append( (76*g113*po10*po15 ).evalf() );

reslst.append( (-6*g114*po10*po15 ).evalf() );

reslst.append( (g115*po10*po15*numeric(-19,4) ).evalf() );

reslst.append( (-18*g116*po10*po15 ).evalf() );

reslst.append( (g117*po10*po15*numeric(19,8) ).evalf() );

reslst.append( (16*g118*po10*po15 ).evalf() );

reslst.append( (-8*g119*po10*po15 ).evalf() );

reslst.append( (g12*po10*po15*numeric(265,3) ).evalf() );

reslst.append( (160*g11*g12*po10*po15 ).evalf() );

reslst.append( (12*g120*po10*po15 ).evalf() );

reslst.append( (-6*g121*po10*po15 ).evalf() );

reslst.append( (-12*g122*po10*po15 ).evalf() );

reslst.append( (6*g123*po10*po15 ).evalf() );

reslst.append( (-4*g124*po10*po15 ).evalf() );

reslst.append( (2*g125*po10*po15 ).evalf() );

reslst.append( (-16*g126*po10*po15 ).evalf() );

reslst.append( (8*g127*po10*po15 ).evalf() );

reslst.append( (-56*g128*po10*po15 ).evalf() );

reslst.append( (28*g129*po10*po15 ).evalf() );

reslst.append( (28*g130*po10*po15 ).evalf() );

reslst.append( (-14*g131*po10*po15 ).evalf() );

reslst.append( (24*g132*po10*po15 ).evalf() );

reslst.append( (-12*g133*po10*po15 ).evalf() );

reslst.append( (8*g134*po10*po15 ).evalf() );

reslst.append( (-4*g135*po10*po15 ).evalf() );

reslst.append( (-8*g136*po10*po15 ).evalf() );

reslst.append( (4*g137*po10*po15 ).evalf() );

reslst.append( (-8*g138*po10*po15 ).evalf() );

reslst.append( (4*g139*po10*po15 ).evalf() );

reslst.append( (-36*g11*g14*po10*po15 ).evalf() );

reslst.append( (-28*g11*g15*po10*po15 ).evalf() );

reslst.append( (g16*po10*po15*numeric(611,9) ).evalf() );

reslst.append( (32*g11*g16*po10*po15 ).evalf() );

reslst.append( (-52*g161*po10*po15 ).evalf() );

reslst.append( (26*g162*po10*po15 ).evalf() );

reslst.append( (36*g163*po10*po15 ).evalf() );

reslst.append( (-18*g164*po10*po15 ).evalf() );

reslst.append( (28*g165*po10*po15 ).evalf() );

reslst.append( (-14*g166*po10*po15 ).evalf() );

reslst.append( (-12*g167*po10*po15 ).evalf() );

reslst.append( (6*g168*po10*po15 ).evalf() );

reslst.append( (-36*g169*po10*po15 ).evalf() );

reslst.append( (-14*g12*g17*po10*po15 ).evalf() );

reslst.append( (18*g14*g17*po10*po15 ).evalf() );

reslst.append( (14*g15*g17*po10*po15 ).evalf() );

reslst.append( (8*g16*g17*po10*po15 ).evalf() );

reslst.append( (18*g170*po10*po15 ).evalf() );

reslst.append( (16*g171*po10*po15 ).evalf() );

reslst.append( (-8*g172*po10*po15 ).evalf() );

reslst.append( (-16*g173*po10*po15 ).evalf() );

reslst.append( (8*g174*po10*po15 ).evalf() );

reslst.append( (36*g175*po10*po15 ).evalf() );

reslst.append( (-18*g176*po10*po15 ).evalf() );

reslst.append( (-44*g177*po10*po15 ).evalf() );

reslst.append( (22*g178*po10*po15 ).evalf() );

reslst.append( (16*g179*po10*po15 ).evalf() );

reslst.append( (g18*po10*po15*numeric(-611,18) ).evalf() );

reslst.append( (-20*g11*g18*po10*po15 ).evalf() );

reslst.append( (-6*g17*g18*po10*po15 ).evalf() );

reslst.append( (-8*g180*po10*po15 ).evalf() );

reslst.append( (-4*g181*po10*po15 ).evalf() );

reslst.append( (2*g182*po10*po15 ).evalf() );

reslst.append( (28*g183*po10*po15 ).evalf() );

reslst.append( (-14*g184*po10*po15 ).evalf() );

reslst.append( (28*g185*po10*po15 ).evalf() );

reslst.append( (-14*g186*po10*po15 ).evalf() );

reslst.append( (-28*g187*po10*po15 ).evalf() );

reslst.append( (14*g188*po10*po15 ).evalf() );

reslst.append( (16*g189*po10*po15 ).evalf() );

reslst.append( (-8*g190*po10*po15 ).evalf() );

reslst.append( (g2*po10*po15*numeric(-896,9) ).evalf() );

reslst.append( (g1*g2*po10*po15*numeric(592,3) ).evalf() );

reslst.append( (g10*g2*po10*po15*numeric(-448,3) ).evalf() );

reslst.append( (g12*g2*po10*po15*numeric(224,3) ).evalf() );

reslst.append( (56*g16*g2*po10*po15 ).evalf() );

reslst.append( (-28*g18*g2*po10*po15 ).evalf() );

reslst.append( (12*g11*g20*po10*po15 ).evalf() );

reslst.append( (-6*g17*g20*po10*po15 ).evalf() );

reslst.append( (-4*g11*g21*po10*po15 ).evalf() );

reslst.append( (2*g17*g21*po10*po15 ).evalf() );

reslst.append( (-4*g17*g23*po10*po15 ).evalf() );

reslst.append( (8*g11*g25*po10*po15 ).evalf() );

reslst.append( (-4*g17*g25*po10*po15 ).evalf() );

reslst.append( (-8*g11*g26*po10*po15 ).evalf() );

reslst.append( (4*g17*g26*po10*po15 ).evalf() );

reslst.append( (g3*po10*po15*numeric(-1423,54) ).evalf() );

reslst.append( (g11*g3*po10*po15*numeric(56,3) ).evalf() );

reslst.append( (g17*g3*po10*po15*numeric(-121,12) ).evalf() );

reslst.append( (g2*g3*po10*po15*numeric(-296,3) ).evalf() );

reslst.append( (76*g11*g32*po10*po15 ).evalf() );

reslst.append( (8*g17*g32*po10*po15 ).evalf() );

reslst.append( (g2*g32*po10*po15*numeric(103,6) ).evalf() );

reslst.append( (-64*g11*g33*po10*po15 ).evalf() );

reslst.append( (14*g17*g33*po10*po15 ).evalf() );

reslst.append( (g2*g33*po10*po15*numeric(-103,12) ).evalf() );

reslst.append( (16*g11*g35*po10*po15 ).evalf() );

reslst.append( (-8*g17*g35*po10*po15 ).evalf() );

reslst.append( (36*g11*g36*po10*po15 ).evalf() );

reslst.append( (-18*g17*g36*po10*po15 ).evalf() );

reslst.append( (84*g11*g37*po10*po15 ).evalf() );

reslst.append( (-8*g17*g37*po10*po15 ).evalf() );

reslst.append( (g2*g37*po10*po15*numeric(121,6) ).evalf() );

reslst.append( (-64*g11*g38*po10*po15 ).evalf() );

reslst.append( (12*g17*g38*po10*po15 ).evalf() );

reslst.append( (g2*g38*po10*po15*numeric(-121,12) ).evalf() );

reslst.append( (28*g11*g40*po10*po15 ).evalf() );

reslst.append( (-14*g17*g40*po10*po15 ).evalf() );

reslst.append( (16*g11*g41*po10*po15 ).evalf() );

reslst.append( (-8*g17*g41*po10*po15 ).evalf() );

reslst.append( (g42*po10*po15*numeric(448,3) ).evalf() );

reslst.append( (256*g2*g42*po10*po15 ).evalf() );

reslst.append( (g43*po10*po15*numeric(112,3) ).evalf() );

reslst.append( (64*g1*g43*po10*po15 ).evalf() );

reslst.append( (160*g3*g43*po10*po15 ).evalf() );

reslst.append( (g44*po10*po15*numeric(-224,3) ).evalf() );

reslst.append( (-128*g2*g44*po10*po15 ).evalf() );

reslst.append( (g45*po10*po15*numeric(-383,6) ).evalf() );

reslst.append( (-144*g2*g45*po10*po15 ).evalf() );

reslst.append( (g46*po10*po15*numeric(-56,3) ).evalf() );

reslst.append( (-32*g1*g46*po10*po15 ).evalf() );

reslst.append( (-44*g3*g46*po10*po15 ).evalf() );

reslst.append( (g47*po10*po15*numeric(383,12) ).evalf() );

reslst.append( (72*g2*g47*po10*po15 ).evalf() );

reslst.append( (36*g2*g48*po10*po15 ).evalf() );

reslst.append( (-18*g2*g49*po10*po15 ).evalf() );

reslst.append( (28*g2*g50*po10*po15 ).evalf() );

reslst.append( (-14*g2*g51*po10*po15 ).evalf() );

reslst.append( (g52*po10*po15*numeric(-799,24) ).evalf() );

reslst.append( (-80*g2*g52*po10*po15 ).evalf() );

reslst.append( (g53*po10*po15*numeric(-121,6) ).evalf() );

reslst.append( (-28*g1*g53*po10*po15 ).evalf() );

reslst.append( (-64*g3*g53*po10*po15 ).evalf() );

reslst.append( (-8*g4*g53*po10*po15 ).evalf() );

reslst.append( (g54*po10*po15*numeric(799,48) ).evalf() );

reslst.append( (40*g2*g54*po10*po15 ).evalf() );

reslst.append( (g55*po10*po15*numeric(-1433,48) ).evalf() );

reslst.append( (36*g2*g55*po10*po15 ).evalf() );

reslst.append( (g56*po10*po15*numeric(121,12) ).evalf() );

reslst.append( (14*g1*g56*po10*po15 ).evalf() );

reslst.append( (12*g3*g56*po10*po15 ).evalf() );

reslst.append( (4*g4*g56*po10*po15 ).evalf() );

reslst.append( (g57*po10*po15*numeric(1433,96) ).evalf() );

reslst.append( (-18*g2*g57*po10*po15 ).evalf() );

reslst.append( (-12*g2*g58*po10*po15 ).evalf() );

reslst.append( (6*g2*g59*po10*po15 ).evalf() );

reslst.append( (4*g2*g60*po10*po15 ).evalf() );

reslst.append( (-2*g2*g61*po10*po15 ).evalf() );

reslst.append( (13*g62*po10*po15 ).evalf() );

reslst.append( (8*g2*g62*po10*po15 ).evalf() );

reslst.append( (g63*po10*po15*numeric(-13,2) ).evalf() );

reslst.append( (-4*g2*g63*po10*po15 ).evalf() );

reslst.append( (-8*g2*g64*po10*po15 ).evalf() );

reslst.append( (4*g2*g65*po10*po15 ).evalf() );

reslst.append( (8*g2*g66*po10*po15 ).evalf() );

reslst.append( (-4*g2*g67*po10*po15 ).evalf() );

reslst.append( (g70*po10*po15*numeric(-103,6) ).evalf() );

reslst.append( (-12*g2*g70*po10*po15 ).evalf() );

reslst.append( (g71*po10*po15*numeric(103,12) ).evalf() );

reslst.append( (6*g2*g71*po10*po15 ).evalf() );

reslst.append( (g72*po10*po15*numeric(103,6) ).evalf() );

reslst.append( (44*g2*g72*po10*po15 ).evalf() );

reslst.append( (g73*po10*po15*numeric(-103,12) ).evalf() );

reslst.append( (-22*g2*g73*po10*po15 ).evalf() );

reslst.append( (-16*g2*g74*po10*po15 ).evalf() );

reslst.append( (8*g2*g75*po10*po15 ).evalf() );

reslst.append( (-36*g2*g76*po10*po15 ).evalf() );

reslst.append( (18*g2*g77*po10*po15 ).evalf() );

reslst.append( (g78*po10*po15*numeric(-121,6) ).evalf() );

reslst.append( (-20*g2*g78*po10*po15 ).evalf() );

reslst.append( (g79*po10*po15*numeric(121,12) ).evalf() );

reslst.append( (10*g2*g79*po10*po15 ).evalf() );

reslst.append( (g11*g8*po10*po15*numeric(-103,6) ).evalf() );

reslst.append( (g17*g8*po10*po15*numeric(103,12) ).evalf() );

reslst.append( (-192*g43*g8*po10*po15 ).evalf() );

reslst.append( (50*g46*g8*po10*po15 ).evalf() );

reslst.append( (72*g53*g8*po10*po15 ).evalf() );

reslst.append( (-8*g56*g8*po10*po15 ).evalf() );

reslst.append( (12*g2*g80*po10*po15 ).evalf() );

reslst.append( (-6*g2*g81*po10*po15 ).evalf() );

reslst.append( (-28*g2*g82*po10*po15 ).evalf() );

reslst.append( (14*g2*g83*po10*po15 ).evalf() );

reslst.append( (-16*g2*g84*po10*po15 ).evalf() );

reslst.append( (8*g2*g85*po10*po15 ).evalf() );

reslst.append( (448*g87*po10*po15 ).evalf() );

reslst.append( (-4*g89*po10*po15 ).evalf() );

reslst.append( (g11*g9*po10*po15*numeric(-121,6) ).evalf() );

reslst.append( (g17*g9*po10*po15*numeric(121,12) ).evalf() );

reslst.append( (-192*g43*g9*po10*po15 ).evalf() );

reslst.append( (62*g46*g9*po10*po15 ).evalf() );

reslst.append( (76*g53*g9*po10*po15 ).evalf() );

reslst.append( (-18*g56*g9*po10*po15 ).evalf() );

reslst.append( (-144*g90*po10*po15 ).evalf() );

reslst.append( (2*g91*po10*po15 ).evalf() );

reslst.append( (-184*g93*po10*po15 ).evalf() );

reslst.append( (8*g95*po10*po15 ).evalf() );

reslst.append( (44*g96*po10*po15 ).evalf() );

reslst.append( (-4*g97*po10*po15 ).evalf() );

reslst.append( (-16*g98*po10*po15 ).evalf() );

reslst.append( (8*g99*po10*po15 ).evalf() );

reslst.append( (po11*po15*numeric(-2435,864) ).evalf() );

reslst.append( (g1*po11*po15*numeric(-185,8) ).evalf() );

reslst.append( (g10*po11*po15*numeric(8557,72) ).evalf() );

reslst.append( (26*g100*po11*po15 ).evalf() );

reslst.append( (-13*g101*po11*po15 ).evalf() );

reslst.append( (-26*g102*po11*po15 ).evalf() );

reslst.append( (13*g103*po11*po15 ).evalf() );

reslst.append( (14*g104*po11*po15 ).evalf() );

reslst.append( (-7*g105*po11*po15 ).evalf() );

reslst.append( (10*g106*po11*po15 ).evalf() );

reslst.append( (96*g107*po11*po15 ).evalf() );

reslst.append( (-5*g108*po11*po15 ).evalf() );

reslst.append( (-26*g109*po11*po15 ).evalf() );

reslst.append( (g11*po11*po15*numeric(-209,18) ).evalf() );

reslst.append( (17*g1*g11*po11*po15 ).evalf() );

reslst.append( (160*g10*g11*po11*po15 ).evalf() );

reslst.append( (-42*g110*po11*po15 ).evalf() );

reslst.append( (13*g111*po11*po15 ).evalf() );

reslst.append( (-48*g112*po11*po15 ).evalf() );

reslst.append( (-56*g113*po11*po15 ).evalf() );

reslst.append( (24*g114*po11*po15 ).evalf() );

reslst.append( (g115*po11*po15*numeric(181,8) ).evalf() );

reslst.append( (25*g116*po11*po15 ).evalf() );

reslst.append( (g117*po11*po15*numeric(-181,16) ).evalf() );

reslst.append( (-14*g118*po11*po15 ).evalf() );

reslst.append( (7*g119*po11*po15 ).evalf() );

reslst.append( (g12*po11*po15*numeric(-8557,144) ).evalf() );

reslst.append( (-100*g11*g12*po11*po15 ).evalf() );

reslst.append( (-14*g120*po11*po15 ).evalf() );

reslst.append( (7*g121*po11*po15 ).evalf() );

reslst.append( (14*g122*po11*po15 ).evalf() );

reslst.append( (-7*g123*po11*po15 ).evalf() );

reslst.append( (-12*g124*po11*po15 ).evalf() );

reslst.append( (6*g125*po11*po15 ).evalf() );

reslst.append( (24*g126*po11*po15 ).evalf() );

reslst.append( (-12*g127*po11*po15 ).evalf() );

reslst.append( (84*g128*po11*po15 ).evalf() );

reslst.append( (-42*g129*po11*po15 ).evalf() );

reslst.append( (-42*g130*po11*po15 ).evalf() );

reslst.append( (21*g131*po11*po15 ).evalf() );

reslst.append( (-36*g132*po11*po15 ).evalf() );

reslst.append( (18*g133*po11*po15 ).evalf() );

reslst.append( (-12*g134*po11*po15 ).evalf() );

reslst.append( (6*g135*po11*po15 ).evalf() );

reslst.append( (12*g136*po11*po15 ).evalf() );

reslst.append( (-6*g137*po11*po15 ).evalf() );

reslst.append( (12*g138*po11*po15 ).evalf() );

reslst.append( (-6*g139*po11*po15 ).evalf() );

reslst.append( (26*g11*g14*po11*po15 ).evalf() );

reslst.append( (-24*g140*po11*po15 ).evalf() );

reslst.append( (12*g141*po11*po15 ).evalf() );

reslst.append( (12*g142*po11*po15 ).evalf() );

reslst.append( (-6*g143*po11*po15 ).evalf() );

reslst.append( (12*g144*po11*po15 ).evalf() );

reslst.append( (-6*g145*po11*po15 ).evalf() );

reslst.append( (12*g146*po11*po15 ).evalf() );

reslst.append( (-6*g147*po11*po15 ).evalf() );

reslst.append( (-24*g148*po11*po15 ).evalf() );

reslst.append( (12*g149*po11*po15 ).evalf() );

reslst.append( (14*g11*g15*po11*po15 ).evalf() );

reslst.append( (12*g150*po11*po15 ).evalf() );

reslst.append( (-6*g151*po11*po15 ).evalf() );

reslst.append( (12*g152*po11*po15 ).evalf() );

reslst.append( (-6*g153*po11*po15 ).evalf() );

reslst.append( (12*g154*po11*po15 ).evalf() );

reslst.append( (-6*g155*po11*po15 ).evalf() );

reslst.append( (6*g156*po11*po15 ).evalf() );

reslst.append( (12*g157*po11*po15 ).evalf() );

reslst.append( (-6*g158*po11*po15 ).evalf() );

reslst.append( (12*g159*po11*po15 ).evalf() );

reslst.append( (g16*po11*po15*numeric(-4141,144) ).evalf() );

reslst.append( (-2*g11*g16*po11*po15 ).evalf() );

reslst.append( (-6*g160*po11*po15 ).evalf() );

reslst.append( (32*g161*po11*po15 ).evalf() );

reslst.append( (-16*g162*po11*po15 ).evalf() );

reslst.append( (-22*g163*po11*po15 ).evalf() );

reslst.append( (11*g164*po11*po15 ).evalf() );

reslst.append( (-20*g165*po11*po15 ).evalf() );

reslst.append( (10*g166*po11*po15 ).evalf() );

reslst.append( (10*g167*po11*po15 ).evalf() );

reslst.append( (-5*g168*po11*po15 ).evalf() );

reslst.append( (26*g169*po11*po15 ).evalf() );

reslst.append( (g17*po11*po15*numeric(353,36) ).evalf() );

reslst.append( (-9*g1*g17*po11*po15 ).evalf() );

reslst.append( (7*g12*g17*po11*po15 ).evalf() );

reslst.append( (-13*g14*g17*po11*po15 ).evalf() );

reslst.append( (-7*g15*g17*po11*po15 ).evalf() );

reslst.append( (-16*g16*g17*po11*po15 ).evalf() );

reslst.append( (-13*g170*po11*po15 ).evalf() );

reslst.append( (-10*g171*po11*po15 ).evalf() );

reslst.append( (5*g172*po11*po15 ).evalf() );

reslst.append( (10*g173*po11*po15 ).evalf() );

reslst.append( (-5*g174*po11*po15 ).evalf() );

reslst.append( (-26*g175*po11*po15 ).evalf() );

reslst.append( (13*g176*po11*po15 ).evalf() );

reslst.append( (20*g177*po11*po15 ).evalf() );

reslst.append( (-10*g178*po11*po15 ).evalf() );

reslst.append( (-10*g179*po11*po15 ).evalf() );

reslst.append( (g18*po11*po15*numeric(4141,288) ).evalf() );

reslst.append( (14*g11*g18*po11*po15 ).evalf() );

reslst.append( (2*g17*g18*po11*po15 ).evalf() );

reslst.append( (5*g180*po11*po15 ).evalf() );

reslst.append( (-12*g181*po11*po15 ).evalf() );

reslst.append( (6*g182*po11*po15 ).evalf() );

reslst.append( (-14*g183*po11*po15 ).evalf() );

reslst.append( (7*g184*po11*po15 ).evalf() );

reslst.append( (-14*g185*po11*po15 ).evalf() );

reslst.append( (7*g186*po11*po15 ).evalf() );

reslst.append( (14*g187*po11*po15 ).evalf() );

reslst.append( (-7*g188*po11*po15 ).evalf() );

reslst.append( (-10*g189*po11*po15 ).evalf() );

reslst.append( (5*g190*po11*po15 ).evalf() );

reslst.append( (g2*po11*po15*numeric(2971,36) ).evalf() );

reslst.append( (g1*g2*po11*po15*numeric(-2353,18) ).evalf() );

reslst.append( (g10*g2*po11*po15*numeric(209,3) ).evalf() );

reslst.append( (g12*g2*po11*po15*numeric(-209,6) ).evalf() );

reslst.append( (g16*g2*po11*po15*numeric(-100,3) ).evalf() );

reslst.append( (g18*g2*po11*po15*numeric(50,3) ).evalf() );

reslst.append( (-14*g11*g20*po11*po15 ).evalf() );

reslst.append( (7*g17*g20*po11*po15 ).evalf() );

reslst.append( (-12*g11*g21*po11*po15 ).evalf() );

reslst.append( (6*g17*g21*po11*po15 ).evalf() );

reslst.append( (6*g17*g23*po11*po15 ).evalf() );

reslst.append( (-12*g11*g25*po11*po15 ).evalf() );

reslst.append( (6*g17*g25*po11*po15 ).evalf() );

reslst.append( (12*g11*g26*po11*po15 ).evalf() );

reslst.append( (-6*g17*g26*po11*po15 ).evalf() );

reslst.append( (g3*po11*po15*numeric(185,16) ).evalf() );

reslst.append( (-10*g11*g3*po11*po15 ).evalf() );

reslst.append( (g17*g3*po11*po15*numeric(51,8) ).evalf() );

reslst.append( (g2*g3*po11*po15*numeric(2353,36) ).evalf() );

reslst.append( (12*g10*g30*po11*po15 ).evalf() );

reslst.append( (-6*g12*g30*po11*po15 ).evalf() );

reslst.append( (-12*g16*g30*po11*po15 ).evalf() );

reslst.append( (6*g18*g30*po11*po15 ).evalf() );

reslst.append( (12*g10*g31*po11*po15 ).evalf() );

reslst.append( (-6*g12*g31*po11*po15 ).evalf() );

reslst.append( (-48*g11*g32*po11*po15 ).evalf() );

reslst.append( (-8*g17*g32*po11*po15 ).evalf() );

reslst.append( (g2*g32*po11*po15*numeric(3,4) ).evalf() );

reslst.append( (42*g11*g33*po11*po15 ).evalf() );

reslst.append( (-9*g17*g33*po11*po15 ).evalf() );

reslst.append( (g2*g33*po11*po15*numeric(-3,8) ).evalf() );

reslst.append( (-10*g11*g35*po11*po15 ).evalf() );

reslst.append( (5*g17*g35*po11*po15 ).evalf() );

reslst.append( (-26*g11*g36*po11*po15 ).evalf() );

reslst.append( (13*g17*g36*po11*po15 ).evalf() );

reslst.append( (-60*g11*g37*po11*po15 ).evalf() );

reslst.append( (16*g17*g37*po11*po15 ).evalf() );

reslst.append( (g2*g37*po11*po15*numeric(-15,4) ).evalf() );

reslst.append( (42*g11*g38*po11*po15 ).evalf() );

reslst.append( (-13*g17*g38*po11*po15 ).evalf() );

reslst.append( (g2*g38*po11*po15*numeric(15,8) ).evalf() );

reslst.append( (-14*g11*g40*po11*po15 ).evalf() );

reslst.append( (7*g17*g40*po11*po15 ).evalf() );

reslst.append( (-10*g11*g41*po11*po15 ).evalf() );

reslst.append( (5*g17*g41*po11*po15 ).evalf() );

reslst.append( (g42*po11*po15*numeric(-229,3) ).evalf() );

reslst.append( (-160*g2*g42*po11*po15 ).evalf() );

reslst.append( (g43*po11*po15*numeric(-98,3) ).evalf() );

reslst.append( (-40*g1*g43*po11*po15 ).evalf() );

reslst.append( (-104*g3*g43*po11*po15 ).evalf() );

reslst.append( (g44*po11*po15*numeric(229,6) ).evalf() );

reslst.append( (80*g2*g44*po11*po15 ).evalf() );

reslst.append( (g45*po11*po15*numeric(263,12) ).evalf() );

reslst.append( (76*g2*g45*po11*po15 ).evalf() );

reslst.append( (g46*po11*po15*numeric(95,6) ).evalf() );

reslst.append( (28*g1*g46*po11*po15 ).evalf() );

reslst.append( (31*g3*g46*po11*po15 ).evalf() );

reslst.append( (g47*po11*po15*numeric(-263,24) ).evalf() );

reslst.append( (-38*g2*g47*po11*po15 ).evalf() );

reslst.append( (-26*g2*g48*po11*po15 ).evalf() );

reslst.append( (13*g2*g49*po11*po15 ).evalf() );

reslst.append( (-14*g2*g50*po11*po15 ).evalf() );

reslst.append( (7*g2*g51*po11*po15 ).evalf() );

reslst.append( (g52*po11*po15*numeric(965,48) ).evalf() );

reslst.append( (18*g2*g52*po11*po15 ).evalf() );

reslst.append( (g53*po11*po15*numeric(289,12) ).evalf() );

reslst.append( (14*g1*g53*po11*po15 ).evalf() );

reslst.append( (42*g3*g53*po11*po15 ).evalf() );

reslst.append( (12*g4*g53*po11*po15 ).evalf() );

reslst.append( (g54*po11*po15*numeric(-965,96) ).evalf() );

reslst.append( (-9*g2*g54*po11*po15 ).evalf() );

reslst.append( (g55*po11*po15*numeric(2947,96) ).evalf() );

reslst.append( (-8*g2*g55*po11*po15 ).evalf() );

reslst.append( (g56*po11*po15*numeric(-397,24) ).evalf() );

reslst.append( (-7*g1*g56*po11*po15 ).evalf() );

reslst.append( (-13*g3*g56*po11*po15 ).evalf() );

reslst.append( (-6*g4*g56*po11*po15 ).evalf() );

reslst.append( (g57*po11*po15*numeric(-2947,192) ).evalf() );

reslst.append( (4*g2*g57*po11*po15 ).evalf() );

reslst.append( (14*g2*g58*po11*po15 ).evalf() );

reslst.append( (-7*g2*g59*po11*po15 ).evalf() );

reslst.append( (12*g2*g60*po11*po15 ).evalf() );

reslst.append( (-6*g2*g61*po11*po15 ).evalf() );

reslst.append( (g62*po11*po15*numeric(-39,2) ).evalf() );

reslst.append( (-12*g2*g62*po11*po15 ).evalf() );

reslst.append( (g63*po11*po15*numeric(39,4) ).evalf() );

reslst.append( (6*g2*g63*po11*po15 ).evalf() );

reslst.append( (12*g2*g64*po11*po15 ).evalf() );

reslst.append( (-6*g2*g65*po11*po15 ).evalf() );

reslst.append( (-12*g2*g66*po11*po15 ).evalf() );

reslst.append( (6*g2*g67*po11*po15 ).evalf() );

reslst.append( (-12*g1*g68*po11*po15 ).evalf() );

reslst.append( (6*g3*g68*po11*po15 ).evalf() );

reslst.append( (-12*g1*g69*po11*po15 ).evalf() );

reslst.append( (6*g3*g69*po11*po15 ).evalf() );

reslst.append( (-24*g42*g7*po11*po15 ).evalf() );

reslst.append( (12*g44*g7*po11*po15 ).evalf() );

reslst.append( (12*g45*g7*po11*po15 ).evalf() );

reslst.append( (-6*g47*g7*po11*po15 ).evalf() );

reslst.append( (12*g52*g7*po11*po15 ).evalf() );

reslst.append( (-6*g54*g7*po11*po15 ).evalf() );

reslst.append( (12*g55*g7*po11*po15 ).evalf() );

reslst.append( (-6*g57*g7*po11*po15 ).evalf() );

reslst.append( (g70*po11*po15*numeric(-3,4) ).evalf() );

reslst.append( (8*g2*g70*po11*po15 ).evalf() );

reslst.append( (g71*po11*po15*numeric(3,8) ).evalf() );

reslst.append( (-4*g2*g71*po11*po15 ).evalf() );

reslst.append( (g72*po11*po15*numeric(3,4) ).evalf() );

reslst.append( (-28*g2*g72*po11*po15 ).evalf() );

reslst.append( (g73*po11*po15*numeric(-3,8) ).evalf() );

reslst.append( (14*g2*g73*po11*po15 ).evalf() );

reslst.append( (10*g2*g74*po11*po15 ).evalf() );

reslst.append( (-5*g2*g75*po11*po15 ).evalf() );

reslst.append( (26*g2*g76*po11*po15 ).evalf() );

reslst.append( (-13*g2*g77*po11*po15 ).evalf() );

reslst.append( (g78*po11*po15*numeric(15,4) ).evalf() );

reslst.append( (20*g2*g78*po11*po15 ).evalf() );

reslst.append( (g79*po11*po15*numeric(-15,8) ).evalf() );

reslst.append( (-10*g2*g79*po11*po15 ).evalf() );

reslst.append( (g11*g8*po11*po15*numeric(-3,4) ).evalf() );

reslst.append( (g17*g8*po11*po15*numeric(3,8) ).evalf() );

reslst.append( (124*g43*g8*po11*po15 ).evalf() );

reslst.append( (-30*g46*g8*po11*po15 ).evalf() );

reslst.append( (-44*g53*g8*po11*po15 ).evalf() );

reslst.append( (2*g56*g8*po11*po15 ).evalf() );

reslst.append( (-4*g2*g80*po11*po15 ).evalf() );

reslst.append( (2*g2*g81*po11*po15 ).evalf() );

reslst.append( (14*g2*g82*po11*po15 ).evalf() );

reslst.append( (-7*g2*g83*po11*po15 ).evalf() );

reslst.append( (10*g2*g84*po11*po15 ).evalf() );

reslst.append( (-5*g2*g85*po11*po15 ).evalf() );

reslst.append( (24*g86*po11*po15 ).evalf() );

reslst.append( (-224*g87*po11*po15 ).evalf() );

reslst.append( (-12*g88*po11*po15 ).evalf() );

reslst.append( (-6*g89*po11*po15 ).evalf() );

reslst.append( (g11*g9*po11*po15*numeric(15,4) ).evalf() );

reslst.append( (g17*g9*po11*po15*numeric(-15,8) ).evalf() );

reslst.append( (124*g43*g9*po11*po15 ).evalf() );

reslst.append( (-48*g46*g9*po11*po15 ).evalf() );

reslst.append( (-64*g53*g9*po11*po15 ).evalf() );

reslst.append( (24*g56*g9*po11*po15 ).evalf() );

reslst.append( (72*g90*po11*po15 ).evalf() );

reslst.append( (3*g91*po11*po15 ).evalf() );

reslst.append( (16*g92*po11*po15 ).evalf() );

reslst.append( (102*g93*po11*po15 ).evalf() );

reslst.append( (-8*g94*po11*po15 ).evalf() );

reslst.append( (-38*g95*po11*po15 ).evalf() );

reslst.append( (-27*g96*po11*po15 ).evalf() );

reslst.append( (19*g97*po11*po15 ).evalf() );

reslst.append( (24*g98*po11*po15 ).evalf() );

reslst.append( (-12*g99*po11*po15 ).evalf() );

reslst.append( (po12*po15*numeric(-5677,2592) ).evalf() );

reslst.append( (g1*po12*po15*numeric(-697,216) ).evalf() );

reslst.append( (g10*po12*po15*numeric(-2197,72) ).evalf() );

reslst.append( (-8*g100*po12*po15 ).evalf() );

reslst.append( (4*g101*po12*po15 ).evalf() );

reslst.append( (8*g102*po12*po15 ).evalf() );

reslst.append( (-4*g103*po12*po15 ).evalf() );

reslst.append( (-26*g106*po12*po15 ).evalf() );

reslst.append( (13*g108*po12*po15 ).evalf() );

reslst.append( (g109*po12*po15*numeric(93,4) ).evalf() );

reslst.append( (g11*po12*po15*numeric(209,18) ).evalf() );

reslst.append( (-17*g1*g11*po12*po15 ).evalf() );

reslst.append( (-32*g10*g11*po12*po15 ).evalf() );

reslst.append( (11*g110*po12*po15 ).evalf() );

reslst.append( (g111*po12*po15*numeric(-93,8) ).evalf() );

reslst.append( (31*g112*po12*po15 ).evalf() );

reslst.append( (g113*po12*po15*numeric(25,2) ).evalf() );

reslst.append( (g114*po12*po15*numeric(-31,2) ).evalf() );

reslst.append( (g115*po12*po15*numeric(-123,8) ).evalf() );

reslst.append( (g116*po12*po15*numeric(-95,8) ).evalf() );

reslst.append( (g117*po12*po15*numeric(123,16) ).evalf() );

reslst.append( (g118*po12*po15*numeric(23,2) ).evalf() );

reslst.append( (g119*po12*po15*numeric(-23,4) ).evalf() );

reslst.append( (g12*po12*po15*numeric(2197,144) ).evalf() );

reslst.append( (20*g11*g12*po12*po15 ).evalf() );

reslst.append( (8*g120*po12*po15 ).evalf() );

reslst.append( (-4*g121*po12*po15 ).evalf() );

reslst.append( (-8*g122*po12*po15 ).evalf() );

reslst.append( (4*g123*po12*po15 ).evalf() );

reslst.append( (g124*po12*po15*numeric(17,2) ).evalf() );

reslst.append( (g125*po12*po15*numeric(-17,4) ).evalf() );

reslst.append( (g126*po12*po15*numeric(-21,2) ).evalf() );

reslst.append( (g127*po12*po15*numeric(21,4) ).evalf() );

reslst.append( (g128*po12*po15*numeric(-57,2) ).evalf() );

reslst.append( (g129*po12*po15*numeric(57,4) ).evalf() );

reslst.append( (g130*po12*po15*numeric(79,4) ).evalf() );

reslst.append( (g131*po12*po15*numeric(-79,8) ).evalf() );

reslst.append( (g132*po12*po15*numeric(-7,2) ).evalf() );

reslst.append( (g133*po12*po15*numeric(7,4) ).evalf() );

reslst.append( (-3*g134*po12*po15 ).evalf() );

reslst.append( (g135*po12*po15*numeric(3,2) ).evalf() );

reslst.append( (3*g136*po12*po15 ).evalf() );

reslst.append( (g137*po12*po15*numeric(-3,2) ).evalf() );

reslst.append( (3*g138*po12*po15 ).evalf() );

reslst.append( (g139*po12*po15*numeric(-3,2) ).evalf() );

reslst.append( (-8*g11*g14*po12*po15 ).evalf() );

reslst.append( (24*g140*po12*po15 ).evalf() );

reslst.append( (-12*g141*po12*po15 ).evalf() );

reslst.append( (-12*g142*po12*po15 ).evalf() );

reslst.append( (6*g143*po12*po15 ).evalf() );

reslst.append( (-12*g144*po12*po15 ).evalf() );

reslst.append( (6*g145*po12*po15 ).evalf() );

reslst.append( (-12*g146*po12*po15 ).evalf() );

reslst.append( (6*g147*po12*po15 ).evalf() );

reslst.append( (24*g148*po12*po15 ).evalf() );

reslst.append( (-12*g149*po12*po15 ).evalf() );

reslst.append( (-12*g150*po12*po15 ).evalf() );

reslst.append( (6*g151*po12*po15 ).evalf() );

reslst.append( (-12*g152*po12*po15 ).evalf() );

reslst.append( (6*g153*po12*po15 ).evalf() );

reslst.append( (-12*g154*po12*po15 ).evalf() );

reslst.append( (6*g155*po12*po15 ).evalf() );

reslst.append( (-6*g156*po12*po15 ).evalf() );

reslst.append( (-12*g157*po12*po15 ).evalf() );

reslst.append( (6*g158*po12*po15 ).evalf() );

reslst.append( (-12*g159*po12*po15 ).evalf() );

reslst.append( (g16*po12*po15*numeric(2243,144) ).evalf() );

reslst.append( (-14*g11*g16*po12*po15 ).evalf() );

reslst.append( (6*g160*po12*po15 ).evalf() );

reslst.append( (g161*po12*po15*numeric(-1,2) ).evalf() );

reslst.append( (g162*po12*po15*numeric(1,4) ).evalf() );

reslst.append( (g163*po12*po15*numeric(5,4) ).evalf() );

reslst.append( (g164*po12*po15*numeric(-5,8) ).evalf() );

reslst.append( (g165*po12*po15*numeric(1,2) ).evalf() );

reslst.append( (g166*po12*po15*numeric(-1,4) ).evalf() );

reslst.append( (g167*po12*po15*numeric(-5,4) ).evalf() );

reslst.append( (g168*po12*po15*numeric(5,8) ).evalf() );

reslst.append( (g169*po12*po15*numeric(-5,2) ).evalf() );

reslst.append( (g17*po12*po15*numeric(-353,36) ).evalf() );

reslst.append( (9*g1*g17*po12*po15 ).evalf() );

reslst.append( (4*g14*g17*po12*po15 ).evalf() );

reslst.append( (g16*g17*po12*po15*numeric(37,4) ).evalf() );

reslst.append( (g170*po12*po15*numeric(5,4) ).evalf() );

reslst.append( (2*g171*po12*po15 ).evalf() );

reslst.append( (-(g172*po12*po15) ).evalf() );

reslst.append( (-2*g173*po12*po15 ).evalf() );

reslst.append( (g174*po12*po15 ).evalf() );

reslst.append( (g175*po12*po15*numeric(5,2) ).evalf() );

reslst.append( (g176*po12*po15*numeric(-5,4) ).evalf() );

reslst.append( (g177*po12*po15*numeric(-7,2) ).evalf() );

reslst.append( (g178*po12*po15*numeric(7,4) ).evalf() );

reslst.append( (g179*po12*po15*numeric(19,4) ).evalf() );

reslst.append( (g18*po12*po15*numeric(-2243,288) ).evalf() );

reslst.append( (g11*g18*po12*po15*numeric(-5,4) ).evalf() );

reslst.append( (g17*g18*po12*po15*numeric(-3,8) ).evalf() );

reslst.append( (g180*po12*po15*numeric(-19,8) ).evalf() );

reslst.append( (g181*po12*po15*numeric(17,2) ).evalf() );

reslst.append( (g182*po12*po15*numeric(-17,4) ).evalf() );

reslst.append( (g183*po12*po15*numeric(11,2) ).evalf() );

reslst.append( (g184*po12*po15*numeric(-11,4) ).evalf() );

reslst.append( (g185*po12*po15*numeric(11,2) ).evalf() );

reslst.append( (g186*po12*po15*numeric(-11,4) ).evalf() );

reslst.append( (g187*po12*po15*numeric(-11,2) ).evalf() );

reslst.append( (g188*po12*po15*numeric(11,4) ).evalf() );

reslst.append( (2*g189*po12*po15 ).evalf() );

reslst.append( (-(g190*po12*po15) ).evalf() );

reslst.append( (g2*po12*po15*numeric(-131,4) ).evalf() );

reslst.append( (g1*g2*po12*po15*numeric(577,18) ).evalf() );

reslst.append( (5*g10*g2*po12*po15 ).evalf() );

reslst.append( (g12*g2*po12*po15*numeric(-5,2) ).evalf() );

reslst.append( (g16*g2*po12*po15*numeric(28,3) ).evalf() );

reslst.append( (g18*g2*po12*po15*numeric(-14,3) ).evalf() );

reslst.append( (8*g11*g20*po12*po15 ).evalf() );

reslst.append( (-4*g17*g20*po12*po15 ).evalf() );

reslst.append( (g11*g21*po12*po15*numeric(17,2) ).evalf() );

reslst.append( (g17*g21*po12*po15*numeric(-17,4) ).evalf() );

reslst.append( (g17*g23*po12*po15*numeric(3,2) ).evalf() );

reslst.append( (-3*g11*g25*po12*po15 ).evalf() );

reslst.append( (g17*g25*po12*po15*numeric(3,2) ).evalf() );

reslst.append( (3*g11*g26*po12*po15 ).evalf() );

reslst.append( (g17*g26*po12*po15*numeric(-3,2) ).evalf() );

reslst.append( (g3*po12*po15*numeric(697,432) ).evalf() );

reslst.append( (g11*g3*po12*po15*numeric(2,3) ).evalf() );

reslst.append( (g17*g3*po12*po15*numeric(-17,6) ).evalf() );

reslst.append( (g2*g3*po12*po15*numeric(-577,36) ).evalf() );

reslst.append( (-12*g10*g30*po12*po15 ).evalf() );

reslst.append( (6*g12*g30*po12*po15 ).evalf() );

reslst.append( (12*g16*g30*po12*po15 ).evalf() );

reslst.append( (-6*g18*g30*po12*po15 ).evalf() );

reslst.append( (-12*g10*g31*po12*po15 ).evalf() );

reslst.append( (6*g12*g31*po12*po15 ).evalf() );

reslst.append( (g11*g32*po12*po15*numeric(31,2) ).evalf() );

reslst.append( (g17*g32*po12*po15*numeric(5,4) ).evalf() );

reslst.append( (g2*g32*po12*po15*numeric(-37,3) ).evalf() );

reslst.append( (-10*g11*g33*po12*po15 ).evalf() );

reslst.append( (g17*g33*po12*po15*numeric(5,8) ).evalf() );

reslst.append( (g2*g33*po12*po15*numeric(37,6) ).evalf() );

reslst.append( (2*g11*g35*po12*po15 ).evalf() );

reslst.append( (-(g17*g35*po12*po15) ).evalf() );

reslst.append( (g11*g36*po12*po15*numeric(5,2) ).evalf() );

reslst.append( (g17*g36*po12*po15*numeric(-5,4) ).evalf() );

reslst.append( (g11*g37*po12*po15*numeric(25,2) ).evalf() );

reslst.append( (g17*g37*po12*po15*numeric(-37,4) ).evalf() );

reslst.append( (g2*g37*po12*po15*numeric(-10,3) ).evalf() );

reslst.append( (-10*g11*g38*po12*po15 ).evalf() );

reslst.append( (g17*g38*po12*po15*numeric(45,8) ).evalf() );

reslst.append( (g2*g38*po12*po15*numeric(5,3) ).evalf() );

reslst.append( (g11*g40*po12*po15*numeric(11,2) ).evalf() );

reslst.append( (g17*g40*po12*po15*numeric(-11,4) ).evalf() );

reslst.append( (2*g11*g41*po12*po15 ).evalf() );

reslst.append( (-(g17*g41*po12*po15) ).evalf() );

reslst.append( (g42*po12*po15*numeric(5,3) ).evalf() );

reslst.append( (32*g2*g42*po12*po15 ).evalf() );

reslst.append( (14*g43*po12*po15 ).evalf() );

reslst.append( (8*g1*g43*po12*po15 ).evalf() );

reslst.append( (24*g3*g43*po12*po15 ).evalf() );

reslst.append( (g44*po12*po15*numeric(-5,6) ).evalf() );

reslst.append( (-16*g2*g44*po12*po15 ).evalf() );

reslst.append( (g45*po12*po15*numeric(11,6) ).evalf() );

reslst.append( (-15*g2*g45*po12*po15 ).evalf() );

reslst.append( (g46*po12*po15*numeric(-13,2) ).evalf() );

reslst.append( (-12*g1*g46*po12*po15 ).evalf() );

reslst.append( (g3*g46*po12*po15*numeric(-25,4) ).evalf() );

reslst.append( (g47*po12*po15*numeric(-11,12) ).evalf() );

reslst.append( (g2*g47*po12*po15*numeric(15,2) ).evalf() );

reslst.append( (8*g2*g48*po12*po15 ).evalf() );

reslst.append( (-4*g2*g49*po12*po15 ).evalf() );

reslst.append( (g52*po12*po15*numeric(-1385,96) ).evalf() );

reslst.append( (11*g2*g52*po12*po15 ).evalf() );

reslst.append( (-17*g53*po12*po15 ).evalf() );

reslst.append( (-10*g3*g53*po12*po15 ).evalf() );

reslst.append( (3*g4*g53*po12*po15 ).evalf() );

reslst.append( (g54*po12*po15*numeric(1385,192) ).evalf() );

reslst.append( (g2*g54*po12*po15*numeric(-11,2) ).evalf() );

reslst.append( (g55*po12*po15*numeric(-305,64) ).evalf() );

reslst.append( (g2*g55*po12*po15*numeric(-7,4) ).evalf() );

reslst.append( (13*g56*po12*po15 ).evalf() );

reslst.append( (g3*g56*po12*po15*numeric(45,8) ).evalf() );

reslst.append( (g4*g56*po12*po15*numeric(-3,2) ).evalf() );

reslst.append( (g57*po12*po15*numeric(305,128) ).evalf() );

reslst.append( (g2*g57*po12*po15*numeric(7,8) ).evalf() );

reslst.append( (-8*g2*g58*po12*po15 ).evalf() );

reslst.append( (4*g2*g59*po12*po15 ).evalf() );

reslst.append( (g2*g60*po12*po15*numeric(-17,2) ).evalf() );

reslst.append( (g2*g61*po12*po15*numeric(17,4) ).evalf() );

reslst.append( (g62*po12*po15*numeric(105,8) ).evalf() );

reslst.append( (g2*g62*po12*po15*numeric(5,2) ).evalf() );

reslst.append( (g63*po12*po15*numeric(-105,16) ).evalf() );

reslst.append( (g2*g63*po12*po15*numeric(-5,4) ).evalf() );

reslst.append( (3*g2*g64*po12*po15 ).evalf() );

reslst.append( (g2*g65*po12*po15*numeric(-3,2) ).evalf() );

reslst.append( (-3*g2*g66*po12*po15 ).evalf() );

reslst.append( (g2*g67*po12*po15*numeric(3,2) ).evalf() );

reslst.append( (12*g1*g68*po12*po15 ).evalf() );

reslst.append( (-6*g3*g68*po12*po15 ).evalf() );

reslst.append( (12*g1*g69*po12*po15 ).evalf() );

reslst.append( (-6*g3*g69*po12*po15 ).evalf() );

reslst.append( (24*g42*g7*po12*po15 ).evalf() );

reslst.append( (-12*g44*g7*po12*po15 ).evalf() );

reslst.append( (-12*g45*g7*po12*po15 ).evalf() );

reslst.append( (6*g47*g7*po12*po15 ).evalf() );

reslst.append( (-12*g52*g7*po12*po15 ).evalf() );

reslst.append( (6*g54*g7*po12*po15 ).evalf() );

reslst.append( (-12*g55*g7*po12*po15 ).evalf() );

reslst.append( (6*g57*g7*po12*po15 ).evalf() );

reslst.append( (g70*po12*po15*numeric(37,3) ).evalf() );

reslst.append( (g2*g70*po12*po15*numeric(-15,2) ).evalf() );

reslst.append( (g71*po12*po15*numeric(-37,6) ).evalf() );

reslst.append( (g2*g71*po12*po15*numeric(15,4) ).evalf() );

reslst.append( (g72*po12*po15*numeric(-37,3) ).evalf() );

reslst.append( (g2*g72*po12*po15*numeric(35,4) ).evalf() );

reslst.append( (g73*po12*po15*numeric(37,6) ).evalf() );

reslst.append( (g2*g73*po12*po15*numeric(-35,8) ).evalf() );

reslst.append( (-2*g2*g74*po12*po15 ).evalf() );

reslst.append( (g2*g75*po12*po15 ).evalf() );

reslst.append( (g2*g76*po12*po15*numeric(-5,2) ).evalf() );

reslst.append( (g2*g77*po12*po15*numeric(5,4) ).evalf() );

reslst.append( (g78*po12*po15*numeric(10,3) ).evalf() );

reslst.append( (g2*g78*po12*po15*numeric(-9,2) ).evalf() );

reslst.append( (g79*po12*po15*numeric(-5,3) ).evalf() );

reslst.append( (g2*g79*po12*po15*numeric(9,4) ).evalf() );

reslst.append( (g11*g8*po12*po15*numeric(37,3) ).evalf() );

reslst.append( (g17*g8*po12*po15*numeric(-37,6) ).evalf() );

reslst.append( (-28*g43*g8*po12*po15 ).evalf() );

reslst.append( (5*g46*g8*po12*po15 ).evalf() );

reslst.append( (8*g53*g8*po12*po15 ).evalf() );

reslst.append( (g56*g8*po12*po15*numeric(5,8) ).evalf() );

reslst.append( (g2*g80*po12*po15*numeric(3,4) ).evalf() );

reslst.append( (g2*g81*po12*po15*numeric(-3,8) ).evalf() );

reslst.append( (g2*g82*po12*po15*numeric(-11,2) ).evalf() );

reslst.append( (g2*g83*po12*po15*numeric(11,4) ).evalf() );

reslst.append( (-2*g2*g84*po12*po15 ).evalf() );

reslst.append( (g2*g85*po12*po15 ).evalf() );

reslst.append( (-24*g86*po12*po15 ).evalf() );

reslst.append( (12*g88*po12*po15 ).evalf() );

reslst.append( (8*g89*po12*po15 ).evalf() );

reslst.append( (g11*g9*po12*po15*numeric(10,3) ).evalf() );

reslst.append( (g17*g9*po12*po15*numeric(-5,3) ).evalf() );

reslst.append( (-28*g43*g9*po12*po15 ).evalf() );

reslst.append( (17*g46*g9*po12*po15 ).evalf() );

reslst.append( (g53*g9*po12*po15*numeric(41,2) ).evalf() );

reslst.append( (g56*g9*po12*po15*numeric(-87,8) ).evalf() );

reslst.append( (-4*g91*po12*po15 ).evalf() );

reslst.append( (-5*g92*po12*po15 ).evalf() );

reslst.append( (g93*po12*po15*numeric(-9,2) ).evalf() );

reslst.append( (g94*po12*po15*numeric(5,2) ).evalf() );

reslst.append( (g95*po12*po15*numeric(103,4) ).evalf() );

reslst.append( (g96*po12*po15*numeric(9,4) ).evalf() );

reslst.append( (g97*po12*po15*numeric(-103,8) ).evalf() );

reslst.append( (g98*po12*po15*numeric(-21,2) ).evalf() );

reslst.append( (g99*po12*po15*numeric(21,4) ).evalf() );

reslst.append( (-6*g109*po1*po16 ).evalf() );

reslst.append( (3*g111*po1*po16 ).evalf() );

reslst.append( (-24*g112*po1*po16 ).evalf() );

reslst.append( (-12*g113*po1*po16 ).evalf() );

reslst.append( (12*g114*po1*po16 ).evalf() );

reslst.append( (g115*po1*po16*numeric(27,2) ).evalf() );

reslst.append( (9*g116*po1*po16 ).evalf() );

reslst.append( (g117*po1*po16*numeric(-27,4) ).evalf() );

reslst.append( (12*g118*po1*po16 ).evalf() );

reslst.append( (-6*g119*po1*po16 ).evalf() );

reslst.append( (-12*g124*po1*po16 ).evalf() );

reslst.append( (6*g125*po1*po16 ).evalf() );

reslst.append( (12*g126*po1*po16 ).evalf() );

reslst.append( (-6*g127*po1*po16 ).evalf() );

reslst.append( (60*g128*po1*po16 ).evalf() );

reslst.append( (-30*g129*po1*po16 ).evalf() );

reslst.append( (-18*g130*po1*po16 ).evalf() );

reslst.append( (9*g131*po1*po16 ).evalf() );

reslst.append( (-60*g132*po1*po16 ).evalf() );

reslst.append( (30*g133*po1*po16 ).evalf() );

reslst.append( (-24*g134*po1*po16 ).evalf() );

reslst.append( (12*g135*po1*po16 ).evalf() );

reslst.append( (24*g136*po1*po16 ).evalf() );

reslst.append( (-12*g137*po1*po16 ).evalf() );

reslst.append( (24*g138*po1*po16 ).evalf() );

reslst.append( (-12*g139*po1*po16 ).evalf() );

reslst.append( (g16*po1*po16*numeric(265,6) ).evalf() );

reslst.append( (12*g161*po1*po16 ).evalf() );

reslst.append( (-6*g162*po1*po16 ).evalf() );

reslst.append( (-6*g163*po1*po16 ).evalf() );

reslst.append( (3*g164*po1*po16 ).evalf() );

reslst.append( (-12*g165*po1*po16 ).evalf() );

reslst.append( (6*g166*po1*po16 ).evalf() );

reslst.append( (6*g167*po1*po16 ).evalf() );

reslst.append( (-3*g168*po1*po16 ).evalf() );

reslst.append( (12*g169*po1*po16 ).evalf() );

reslst.append( (-6*g16*g17*po1*po16 ).evalf() );

reslst.append( (-6*g170*po1*po16 ).evalf() );

reslst.append( (-12*g175*po1*po16 ).evalf() );

reslst.append( (6*g176*po1*po16 ).evalf() );

reslst.append( (-12*g177*po1*po16 ).evalf() );

reslst.append( (6*g178*po1*po16 ).evalf() );

reslst.append( (6*g179*po1*po16 ).evalf() );

reslst.append( (g18*po1*po16*numeric(-265,12) ).evalf() );

reslst.append( (6*g11*g18*po1*po16 ).evalf() );

reslst.append( (-3*g17*g18*po1*po16 ).evalf() );

reslst.append( (-3*g180*po1*po16 ).evalf() );

reslst.append( (-12*g181*po1*po16 ).evalf() );

reslst.append( (6*g182*po1*po16 ).evalf() );

reslst.append( (12*g183*po1*po16 ).evalf() );

reslst.append( (-6*g184*po1*po16 ).evalf() );

reslst.append( (12*g185*po1*po16 ).evalf() );

reslst.append( (-6*g186*po1*po16 ).evalf() );

reslst.append( (-12*g187*po1*po16 ).evalf() );

reslst.append( (6*g188*po1*po16 ).evalf() );

reslst.append( (28*g16*g2*po1*po16 ).evalf() );

reslst.append( (-14*g18*g2*po1*po16 ).evalf() );

reslst.append( (-12*g11*g21*po1*po16 ).evalf() );

reslst.append( (6*g17*g21*po1*po16 ).evalf() );

reslst.append( (12*g17*g23*po1*po16 ).evalf() );

reslst.append( (-24*g11*g25*po1*po16 ).evalf() );

reslst.append( (12*g17*g25*po1*po16 ).evalf() );

reslst.append( (24*g11*g26*po1*po16 ).evalf() );

reslst.append( (-12*g17*g26*po1*po16 ).evalf() );

reslst.append( (-16*g17*g3*po1*po16 ).evalf() );

reslst.append( (12*g11*g32*po1*po16 ).evalf() );

reslst.append( (-6*g17*g32*po1*po16 ).evalf() );

reslst.append( (-32*g2*g32*po1*po16 ).evalf() );

reslst.append( (-3*g17*g33*po1*po16 ).evalf() );

reslst.append( (16*g2*g33*po1*po16 ).evalf() );

reslst.append( (-12*g11*g36*po1*po16 ).evalf() );

reslst.append( (6*g17*g36*po1*po16 ).evalf() );

reslst.append( (-12*g11*g37*po1*po16 ).evalf() );

reslst.append( (6*g17*g37*po1*po16 ).evalf() );

reslst.append( (32*g2*g37*po1*po16 ).evalf() );

reslst.append( (-3*g17*g38*po1*po16 ).evalf() );

reslst.append( (-16*g2*g38*po1*po16 ).evalf() );

reslst.append( (12*g11*g40*po1*po16 ).evalf() );

reslst.append( (-6*g17*g40*po1*po16 ).evalf() );

reslst.append( (-12*g45*po1*po16 ).evalf() );

reslst.append( (-24*g2*g45*po1*po16 ).evalf() );

reslst.append( (6*g3*g46*po1*po16 ).evalf() );

reslst.append( (6*g47*po1*po16 ).evalf() );

reslst.append( (12*g2*g47*po1*po16 ).evalf() );

reslst.append( (g52*po1*po16*numeric(-299,4) ).evalf() );

reslst.append( (-24*g2*g52*po1*po16 ).evalf() );

reslst.append( (-32*g53*po1*po16 ).evalf() );

reslst.append( (24*g4*g53*po1*po16 ).evalf() );

reslst.append( (g54*po1*po16*numeric(299,8) ).evalf() );

reslst.append( (12*g2*g54*po1*po16 ).evalf() );

reslst.append( (g55*po1*po16*numeric(263,8) ).evalf() );

reslst.append( (18*g2*g55*po1*po16 ).evalf() );

reslst.append( (16*g56*po1*po16 ).evalf() );

reslst.append( (-3*g3*g56*po1*po16 ).evalf() );

reslst.append( (-12*g4*g56*po1*po16 ).evalf() );

reslst.append( (g57*po1*po16*numeric(-263,16) ).evalf() );

reslst.append( (-9*g2*g57*po1*po16 ).evalf() );

reslst.append( (12*g2*g60*po1*po16 ).evalf() );

reslst.append( (-6*g2*g61*po1*po16 ).evalf() );

reslst.append( (53*g62*po1*po16 ).evalf() );

reslst.append( (-12*g2*g62*po1*po16 ).evalf() );

reslst.append( (g63*po1*po16*numeric(-53,2) ).evalf() );

reslst.append( (6*g2*g63*po1*po16 ).evalf() );

reslst.append( (24*g2*g64*po1*po16 ).evalf() );

reslst.append( (-12*g2*g65*po1*po16 ).evalf() );

reslst.append( (-24*g2*g66*po1*po16 ).evalf() );

reslst.append( (12*g2*g67*po1*po16 ).evalf() );

reslst.append( (32*g70*po1*po16 ).evalf() );

reslst.append( (-12*g2*g70*po1*po16 ).evalf() );

reslst.append( (-16*g71*po1*po16 ).evalf() );

reslst.append( (6*g2*g71*po1*po16 ).evalf() );

reslst.append( (-32*g72*po1*po16 ).evalf() );

reslst.append( (6*g2*g72*po1*po16 ).evalf() );

reslst.append( (16*g73*po1*po16 ).evalf() );

reslst.append( (-3*g2*g73*po1*po16 ).evalf() );

reslst.append( (12*g2*g76*po1*po16 ).evalf() );

reslst.append( (-6*g2*g77*po1*po16 ).evalf() );

reslst.append( (-32*g78*po1*po16 ).evalf() );

reslst.append( (12*g2*g78*po1*po16 ).evalf() );

reslst.append( (16*g79*po1*po16 ).evalf() );

reslst.append( (-6*g2*g79*po1*po16 ).evalf() );

reslst.append( (32*g11*g8*po1*po16 ).evalf() );

reslst.append( (-16*g17*g8*po1*po16 ).evalf() );

reslst.append( (-3*g56*g8*po1*po16 ).evalf() );

reslst.append( (6*g2*g80*po1*po16 ).evalf() );

reslst.append( (-3*g2*g81*po1*po16 ).evalf() );

reslst.append( (-12*g2*g82*po1*po16 ).evalf() );

reslst.append( (6*g2*g83*po1*po16 ).evalf() );

reslst.append( (-32*g11*g9*po1*po16 ).evalf() );

reslst.append( (16*g17*g9*po1*po16 ).evalf() );

reslst.append( (-12*g53*g9*po1*po16 ).evalf() );

reslst.append( (9*g56*g9*po1*po16 ).evalf() );

reslst.append( (24*g92*po1*po16 ).evalf() );

reslst.append( (12*g93*po1*po16 ).evalf() );

reslst.append( (-12*g94*po1*po16 ).evalf() );

reslst.append( (-18*g95*po1*po16 ).evalf() );

reslst.append( (-6*g96*po1*po16 ).evalf() );

reslst.append( (9*g97*po1*po16 ).evalf() );

reslst.append( (12*g98*po1*po16 ).evalf() );

reslst.append( (-6*g99*po1*po16 ).evalf() );

reslst.append( (po10*po16*numeric(6491,1296) ).evalf() );

reslst.append( (g1*po10*po16*numeric(1423,54) ).evalf() );

reslst.append( (g10*po10*po16*numeric(-265,3) ).evalf() );

reslst.append( (-16*g100*po10*po16 ).evalf() );

reslst.append( (8*g101*po10*po16 ).evalf() );

reslst.append( (16*g102*po10*po16 ).evalf() );

reslst.append( (-8*g103*po10*po16 ).evalf() );

reslst.append( (-16*g104*po10*po16 ).evalf() );

reslst.append( (8*g105*po10*po16 ).evalf() );

reslst.append( (24*g106*po10*po16 ).evalf() );

reslst.append( (-96*g107*po10*po16 ).evalf() );

reslst.append( (-12*g108*po10*po16 ).evalf() );

reslst.append( (-5*g109*po10*po16 ).evalf() );

reslst.append( (-128*g10*g11*po10*po16 ).evalf() );

reslst.append( (28*g110*po10*po16 ).evalf() );

reslst.append( (g111*po10*po16*numeric(5,2) ).evalf() );

reslst.append( (4*g112*po10*po16 ).evalf() );

reslst.append( (38*g113*po10*po16 ).evalf() );

reslst.append( (-2*g114*po10*po16 ).evalf() );

reslst.append( (g115*po10*po16*numeric(-45,8) ).evalf() );

reslst.append( (g116*po10*po16*numeric(-17,2) ).evalf() );

reslst.append( (g117*po10*po16*numeric(45,16) ).evalf() );

reslst.append( (2*g118*po10*po16 ).evalf() );

reslst.append( (-(g119*po10*po16) ).evalf() );

reslst.append( (g12*po10*po16*numeric(265,6) ).evalf() );

reslst.append( (80*g11*g12*po10*po16 ).evalf() );

reslst.append( (-2*g124*po10*po16 ).evalf() );

reslst.append( (g125*po10*po16 ).evalf() );

reslst.append( (-6*g126*po10*po16 ).evalf() );

reslst.append( (3*g127*po10*po16 ).evalf() );

reslst.append( (-30*g128*po10*po16 ).evalf() );

reslst.append( (15*g129*po10*po16 ).evalf() );

reslst.append( (9*g130*po10*po16 ).evalf() );

reslst.append( (g131*po10*po16*numeric(-9,2) ).evalf() );

reslst.append( (30*g132*po10*po16 ).evalf() );

reslst.append( (-15*g133*po10*po16 ).evalf() );

reslst.append( (12*g134*po10*po16 ).evalf() );

reslst.append( (-6*g135*po10*po16 ).evalf() );

reslst.append( (-12*g136*po10*po16 ).evalf() );

reslst.append( (6*g137*po10*po16 ).evalf() );

reslst.append( (-12*g138*po10*po16 ).evalf() );

reslst.append( (6*g139*po10*po16 ).evalf() );

reslst.append( (-16*g11*g14*po10*po16 ).evalf() );

reslst.append( (-16*g11*g15*po10*po16 ).evalf() );

reslst.append( (g16*po10*po16*numeric(117,4) ).evalf() );

reslst.append( (24*g11*g16*po10*po16 ).evalf() );

reslst.append( (-30*g161*po10*po16 ).evalf() );

reslst.append( (15*g162*po10*po16 ).evalf() );

reslst.append( (19*g163*po10*po16 ).evalf() );

reslst.append( (g164*po10*po16*numeric(-19,2) ).evalf() );

reslst.append( (14*g165*po10*po16 ).evalf() );

reslst.append( (-7*g166*po10*po16 ).evalf() );

reslst.append( (-3*g167*po10*po16 ).evalf() );

reslst.append( (g168*po10*po16*numeric(3,2) ).evalf() );

reslst.append( (-22*g169*po10*po16 ).evalf() );

reslst.append( (-8*g12*g17*po10*po16 ).evalf() );

reslst.append( (8*g14*g17*po10*po16 ).evalf() );

reslst.append( (8*g15*g17*po10*po16 ).evalf() );

reslst.append( (3*g16*g17*po10*po16 ).evalf() );

reslst.append( (11*g170*po10*po16 ).evalf() );

reslst.append( (8*g171*po10*po16 ).evalf() );

reslst.append( (-4*g172*po10*po16 ).evalf() );

reslst.append( (-8*g173*po10*po16 ).evalf() );

reslst.append( (4*g174*po10*po16 ).evalf() );

reslst.append( (22*g175*po10*po16 ).evalf() );

reslst.append( (-11*g176*po10*po16 ).evalf() );

reslst.append( (-18*g177*po10*po16 ).evalf() );

reslst.append( (9*g178*po10*po16 ).evalf() );

reslst.append( (5*g179*po10*po16 ).evalf() );

reslst.append( (g18*po10*po16*numeric(-117,8) ).evalf() );

reslst.append( (-11*g11*g18*po10*po16 ).evalf() );

reslst.append( (g17*g18*po10*po16*numeric(-5,2) ).evalf() );

reslst.append( (g180*po10*po16*numeric(-5,2) ).evalf() );

reslst.append( (-2*g181*po10*po16 ).evalf() );

reslst.append( (g182*po10*po16 ).evalf() );

reslst.append( (10*g183*po10*po16 ).evalf() );

reslst.append( (-5*g184*po10*po16 ).evalf() );

reslst.append( (10*g185*po10*po16 ).evalf() );

reslst.append( (-5*g186*po10*po16 ).evalf() );

reslst.append( (-10*g187*po10*po16 ).evalf() );

reslst.append( (5*g188*po10*po16 ).evalf() );

reslst.append( (8*g189*po10*po16 ).evalf() );

reslst.append( (-4*g190*po10*po16 ).evalf() );

reslst.append( (g2*po10*po16*numeric(-448,9) ).evalf() );

reslst.append( (g1*g2*po10*po16*numeric(296,3) ).evalf() );

reslst.append( (g10*g2*po10*po16*numeric(-224,3) ).evalf() );

reslst.append( (g12*g2*po10*po16*numeric(112,3) ).evalf() );

reslst.append( (28*g16*g2*po10*po16 ).evalf() );

reslst.append( (-14*g18*g2*po10*po16 ).evalf() );

reslst.append( (-2*g11*g21*po10*po16 ).evalf() );

reslst.append( (g17*g21*po10*po16 ).evalf() );

reslst.append( (-6*g17*g23*po10*po16 ).evalf() );

reslst.append( (12*g11*g25*po10*po16 ).evalf() );

reslst.append( (-6*g17*g25*po10*po16 ).evalf() );

reslst.append( (-12*g11*g26*po10*po16 ).evalf() );

reslst.append( (6*g17*g26*po10*po16 ).evalf() );

reslst.append( (g3*po10*po16*numeric(-1423,108) ).evalf() );

reslst.append( (g11*g3*po10*po16*numeric(28,3) ).evalf() );

reslst.append( (g17*g3*po10*po16*numeric(-14,3) ).evalf() );

reslst.append( (g2*g3*po10*po16*numeric(-148,3) ).evalf() );

reslst.append( (34*g11*g32*po10*po16 ).evalf() );

reslst.append( (3*g17*g32*po10*po16 ).evalf() );

reslst.append( (g2*g32*po10*po16*numeric(28,3) ).evalf() );

reslst.append( (-32*g11*g33*po10*po16 ).evalf() );

reslst.append( (g17*g33*po10*po16*numeric(19,2) ).evalf() );

reslst.append( (g2*g33*po10*po16*numeric(-14,3) ).evalf() );

reslst.append( (8*g11*g35*po10*po16 ).evalf() );

reslst.append( (-4*g17*g35*po10*po16 ).evalf() );

reslst.append( (22*g11*g36*po10*po16 ).evalf() );

reslst.append( (-11*g17*g36*po10*po16 ).evalf() );

reslst.append( (46*g11*g37*po10*po16 ).evalf() );

reslst.append( (-3*g17*g37*po10*po16 ).evalf() );

reslst.append( (g2*g37*po10*po16*numeric(28,3) ).evalf() );

reslst.append( (-32*g11*g38*po10*po16 ).evalf() );

reslst.append( (g17*g38*po10*po16*numeric(11,2) ).evalf() );

reslst.append( (g2*g38*po10*po16*numeric(-14,3) ).evalf() );

reslst.append( (10*g11*g40*po10*po16 ).evalf() );

reslst.append( (-5*g17*g40*po10*po16 ).evalf() );

reslst.append( (8*g11*g41*po10*po16 ).evalf() );

reslst.append( (-4*g17*g41*po10*po16 ).evalf() );

reslst.append( (g42*po10*po16*numeric(224,3) ).evalf() );

reslst.append( (128*g2*g42*po10*po16 ).evalf() );

reslst.append( (g43*po10*po16*numeric(56,3) ).evalf() );

reslst.append( (32*g1*g43*po10*po16 ).evalf() );

reslst.append( (80*g3*g43*po10*po16 ).evalf() );

reslst.append( (g44*po10*po16*numeric(-112,3) ).evalf() );

reslst.append( (-64*g2*g44*po10*po16 ).evalf() );

reslst.append( (g45*po10*po16*numeric(-91,3) ).evalf() );

reslst.append( (-68*g2*g45*po10*po16 ).evalf() );

reslst.append( (g46*po10*po16*numeric(-28,3) ).evalf() );

reslst.append( (-16*g1*g46*po10*po16 ).evalf() );

reslst.append( (-23*g3*g46*po10*po16 ).evalf() );

reslst.append( (g47*po10*po16*numeric(91,6) ).evalf() );

reslst.append( (34*g2*g47*po10*po16 ).evalf() );

reslst.append( (16*g2*g48*po10*po16 ).evalf() );

reslst.append( (-8*g2*g49*po10*po16 ).evalf() );

reslst.append( (16*g2*g50*po10*po16 ).evalf() );

reslst.append( (-8*g2*g51*po10*po16 ).evalf() );

reslst.append( (g52*po10*po16*numeric(-241,16) ).evalf() );

reslst.append( (-44*g2*g52*po10*po16 ).evalf() );

reslst.append( (g53*po10*po16*numeric(-28,3) ).evalf() );

reslst.append( (-16*g1*g53*po10*po16 ).evalf() );

reslst.append( (-32*g3*g53*po10*po16 ).evalf() );

reslst.append( (-12*g4*g53*po10*po16 ).evalf() );

reslst.append( (g54*po10*po16*numeric(241,32) ).evalf() );

reslst.append( (22*g2*g54*po10*po16 ).evalf() );

reslst.append( (g55*po10*po16*numeric(-1669,96) ).evalf() );

reslst.append( (15*g2*g55*po10*po16 ).evalf() );

reslst.append( (g56*po10*po16*numeric(14,3) ).evalf() );

reslst.append( (8*g1*g56*po10*po16 ).evalf() );

reslst.append( (g3*g56*po10*po16*numeric(11,2) ).evalf() );

reslst.append( (6*g4*g56*po10*po16 ).evalf() );

reslst.append( (g57*po10*po16*numeric(1669,192) ).evalf() );

reslst.append( (g2*g57*po10*po16*numeric(-15,2) ).evalf() );

reslst.append( (2*g2*g60*po10*po16 ).evalf() );

reslst.append( (-(g2*g61*po10*po16) ).evalf() );

reslst.append( (g62*po10*po16*numeric(15,2) ).evalf() );

reslst.append( (6*g2*g62*po10*po16 ).evalf() );

reslst.append( (g63*po10*po16*numeric(-15,4) ).evalf() );

reslst.append( (-3*g2*g63*po10*po16 ).evalf() );

reslst.append( (-12*g2*g64*po10*po16 ).evalf() );

reslst.append( (6*g2*g65*po10*po16 ).evalf() );

reslst.append( (12*g2*g66*po10*po16 ).evalf() );

reslst.append( (-6*g2*g67*po10*po16 ).evalf() );

reslst.append( (g70*po10*po16*numeric(-28,3) ).evalf() );

reslst.append( (-2*g2*g70*po10*po16 ).evalf() );

reslst.append( (g71*po10*po16*numeric(14,3) ).evalf() );

reslst.append( (g2*g71*po10*po16 ).evalf() );

reslst.append( (g72*po10*po16*numeric(28,3) ).evalf() );

reslst.append( (21*g2*g72*po10*po16 ).evalf() );

reslst.append( (g73*po10*po16*numeric(-14,3) ).evalf() );

reslst.append( (g2*g73*po10*po16*numeric(-21,2) ).evalf() );

reslst.append( (-8*g2*g74*po10*po16 ).evalf() );

reslst.append( (4*g2*g75*po10*po16 ).evalf() );

reslst.append( (-22*g2*g76*po10*po16 ).evalf() );

reslst.append( (11*g2*g77*po10*po16 ).evalf() );

reslst.append( (g78*po10*po16*numeric(-28,3) ).evalf() );

reslst.append( (-14*g2*g78*po10*po16 ).evalf() );

reslst.append( (g79*po10*po16*numeric(14,3) ).evalf() );

reslst.append( (7*g2*g79*po10*po16 ).evalf() );

reslst.append( (g11*g8*po10*po16*numeric(-28,3) ).evalf() );

reslst.append( (g17*g8*po10*po16*numeric(14,3) ).evalf() );

reslst.append( (-96*g43*g8*po10*po16 ).evalf() );

reslst.append( (28*g46*g8*po10*po16 ).evalf() );

reslst.append( (40*g53*g8*po10*po16 ).evalf() );

reslst.append( (g56*g8*po10*po16*numeric(-13,2) ).evalf() );

reslst.append( (5*g2*g80*po10*po16 ).evalf() );

reslst.append( (g2*g81*po10*po16*numeric(-5,2) ).evalf() );

reslst.append( (-10*g2*g82*po10*po16 ).evalf() );

reslst.append( (5*g2*g83*po10*po16 ).evalf() );

reslst.append( (-8*g2*g84*po10*po16 ).evalf() );

reslst.append( (4*g2*g85*po10*po16 ).evalf() );

reslst.append( (224*g87*po10*po16 ).evalf() );

reslst.append( (g11*g9*po10*po16*numeric(-28,3) ).evalf() );

reslst.append( (g17*g9*po10*po16*numeric(14,3) ).evalf() );

reslst.append( (-96*g43*g9*po10*po16 ).evalf() );

reslst.append( (28*g46*g9*po10*po16 ).evalf() );

reslst.append( (38*g53*g9*po10*po16 ).evalf() );

reslst.append( (g56*g9*po10*po16*numeric(-17,2) ).evalf() );

reslst.append( (-72*g90*po10*po16 ).evalf() );

reslst.append( (4*g92*po10*po16 ).evalf() );

reslst.append( (-94*g93*po10*po16 ).evalf() );

reslst.append( (-2*g94*po10*po16 ).evalf() );

reslst.append( (g95*po10*po16 ).evalf() );

reslst.append( (23*g96*po10*po16 ).evalf() );

reslst.append( (g97*po10*po16*numeric(-1,2) ).evalf() );

reslst.append( (-6*g98*po10*po16 ).evalf() );

reslst.append( (3*g99*po10*po16 ).evalf() );

reslst.append( (po11*po16*numeric(-407,2592) ).evalf() );

reslst.append( (g1*po11*po16*numeric(-2149,432) ).evalf() );

reslst.append( (g10*po11*po16*numeric(2123,48) ).evalf() );

reslst.append( (8*g100*po11*po16 ).evalf() );

reslst.append( (-4*g101*po11*po16 ).evalf() );

reslst.append( (-8*g102*po11*po16 ).evalf() );

reslst.append( (4*g103*po11*po16 ).evalf() );

reslst.append( (8*g104*po11*po16 ).evalf() );

reslst.append( (-4*g105*po11*po16 ).evalf() );

reslst.append( (-12*g106*po11*po16 ).evalf() );

reslst.append( (48*g107*po11*po16 ).evalf() );

reslst.append( (6*g108*po11*po16 ).evalf() );

reslst.append( (g109*po11*po16*numeric(-1,2) ).evalf() );

reslst.append( (g11*po11*po16 ).evalf() );

reslst.append( (4*g1*g11*po11*po16 ).evalf() );

reslst.append( (64*g10*g11*po11*po16 ).evalf() );

reslst.append( (-14*g110*po11*po16 ).evalf() );

reslst.append( (g111*po11*po16*numeric(1,4) ).evalf() );

reslst.append( (-14*g112*po11*po16 ).evalf() );

reslst.append( (-25*g113*po11*po16 ).evalf() );

reslst.append( (7*g114*po11*po16 ).evalf() );

reslst.append( (g115*po11*po16*numeric(195,16) ).evalf() );

reslst.append( (g116*po11*po16*numeric(35,4) ).evalf() );

reslst.append( (g117*po11*po16*numeric(-195,32) ).evalf() );

reslst.append( (5*g118*po11*po16 ).evalf() );

reslst.append( (g119*po11*po16*numeric(-5,2) ).evalf() );

reslst.append( (g12*po11*po16*numeric(-2123,96) ).evalf() );

reslst.append( (-40*g11*g12*po11*po16 ).evalf() );

reslst.append( (-5*g124*po11*po16 ).evalf() );

reslst.append( (g125*po11*po16*numeric(5,2) ).evalf() );

reslst.append( (9*g126*po11*po16 ).evalf() );

reslst.append( (g127*po11*po16*numeric(-9,2) ).evalf() );

reslst.append( (45*g128*po11*po16 ).evalf() );

reslst.append( (g129*po11*po16*numeric(-45,2) ).evalf() );

reslst.append( (g130*po11*po16*numeric(-27,2) ).evalf() );

reslst.append( (g131*po11*po16*numeric(27,4) ).evalf() );

reslst.append( (-45*g132*po11*po16 ).evalf() );

reslst.append( (g133*po11*po16*numeric(45,2) ).evalf() );

reslst.append( (-18*g134*po11*po16 ).evalf() );

reslst.append( (9*g135*po11*po16 ).evalf() );

reslst.append( (18*g136*po11*po16 ).evalf() );

reslst.append( (-9*g137*po11*po16 ).evalf() );

reslst.append( (18*g138*po11*po16 ).evalf() );

reslst.append( (-9*g139*po11*po16 ).evalf() );

reslst.append( (8*g11*g14*po11*po16 ).evalf() );

reslst.append( (8*g11*g15*po11*po16 ).evalf() );

reslst.append( (g16*po11*po16*numeric(25,96) ).evalf() );

reslst.append( (-12*g11*g16*po11*po16 ).evalf() );

reslst.append( (21*g161*po11*po16 ).evalf() );

reslst.append( (g162*po11*po16*numeric(-21,2) ).evalf() );

reslst.append( (g163*po11*po16*numeric(-25,2) ).evalf() );

reslst.append( (g164*po11*po16*numeric(25,4) ).evalf() );

reslst.append( (-13*g165*po11*po16 ).evalf() );

reslst.append( (g166*po11*po16*numeric(13,2) ).evalf() );

reslst.append( (g167*po11*po16*numeric(9,2) ).evalf() );

reslst.append( (g168*po11*po16*numeric(-9,4) ).evalf() );

reslst.append( (17*g169*po11*po16 ).evalf() );

reslst.append( (-(g17*po11*po16) ).evalf() );

reslst.append( (-4*g1*g17*po11*po16 ).evalf() );

reslst.append( (4*g12*g17*po11*po16 ).evalf() );

reslst.append( (-4*g14*g17*po11*po16 ).evalf() );

reslst.append( (-4*g15*g17*po11*po16 ).evalf() );

reslst.append( (g16*g17*po11*po16*numeric(-9,2) ).evalf() );

reslst.append( (g170*po11*po16*numeric(-17,2) ).evalf() );

reslst.append( (-4*g171*po11*po16 ).evalf() );

reslst.append( (2*g172*po11*po16 ).evalf() );

reslst.append( (4*g173*po11*po16 ).evalf() );

reslst.append( (-2*g174*po11*po16 ).evalf() );

reslst.append( (-17*g175*po11*po16 ).evalf() );

reslst.append( (g176*po11*po16*numeric(17,2) ).evalf() );

reslst.append( (3*g177*po11*po16 ).evalf() );

reslst.append( (g178*po11*po16*numeric(-3,2) ).evalf() );

reslst.append( (g179*po11*po16*numeric(1,2) ).evalf() );

reslst.append( (g18*po11*po16*numeric(-25,192) ).evalf() );

reslst.append( (g11*g18*po11*po16*numeric(17,2) ).evalf() );

reslst.append( (g17*g18*po11*po16*numeric(-1,4) ).evalf() );

reslst.append( (g180*po11*po16*numeric(-1,4) ).evalf() );

reslst.append( (-5*g181*po11*po16 ).evalf() );

reslst.append( (g182*po11*po16*numeric(5,2) ).evalf() );

reslst.append( (g183*po11*po16 ).evalf() );

reslst.append( (g184*po11*po16*numeric(-1,2) ).evalf() );

reslst.append( (g185*po11*po16 ).evalf() );

reslst.append( (g186*po11*po16*numeric(-1,2) ).evalf() );

reslst.append( (-(g187*po11*po16) ).evalf() );

reslst.append( (g188*po11*po16*numeric(1,2) ).evalf() );

reslst.append( (-4*g189*po11*po16 ).evalf() );

reslst.append( (2*g190*po11*po16 ).evalf() );

reslst.append( (g2*po11*po16*numeric(233,9) ).evalf() );

reslst.append( (g1*g2*po11*po16*numeric(-142,3) ).evalf() );

reslst.append( (g10*g2*po11*po16*numeric(76,3) ).evalf() );

reslst.append( (g12*g2*po11*po16*numeric(-38,3) ).evalf() );

reslst.append( (-12*g16*g2*po11*po16 ).evalf() );

reslst.append( (6*g18*g2*po11*po16 ).evalf() );

reslst.append( (-5*g11*g21*po11*po16 ).evalf() );

reslst.append( (g17*g21*po11*po16*numeric(5,2) ).evalf() );

reslst.append( (9*g17*g23*po11*po16 ).evalf() );

reslst.append( (-18*g11*g25*po11*po16 ).evalf() );

reslst.append( (9*g17*g25*po11*po16 ).evalf() );

reslst.append( (18*g11*g26*po11*po16 ).evalf() );

reslst.append( (-9*g17*g26*po11*po16 ).evalf() );

reslst.append( (g3*po11*po16*numeric(2149,864) ).evalf() );

reslst.append( (g11*g3*po11*po16*numeric(-8,3) ).evalf() );

reslst.append( (g17*g3*po11*po16*numeric(7,3) ).evalf() );

reslst.append( (g2*g3*po11*po16*numeric(71,3) ).evalf() );

reslst.append( (-11*g11*g32*po11*po16 ).evalf() );

reslst.append( (g17*g32*po11*po16*numeric(-9,2) ).evalf() );

reslst.append( (g2*g32*po11*po16*numeric(-2,3) ).evalf() );

reslst.append( (16*g11*g33*po11*po16 ).evalf() );

reslst.append( (g17*g33*po11*po16*numeric(-25,4) ).evalf() );

reslst.append( (g2*g33*po11*po16*numeric(1,3) ).evalf() );

reslst.append( (-4*g11*g35*po11*po16 ).evalf() );

reslst.append( (2*g17*g35*po11*po16 ).evalf() );

reslst.append( (-17*g11*g36*po11*po16 ).evalf() );

reslst.append( (g17*g36*po11*po16*numeric(17,2) ).evalf() );

reslst.append( (-29*g11*g37*po11*po16 ).evalf() );

reslst.append( (g17*g37*po11*po16*numeric(9,2) ).evalf() );

reslst.append( (g2*g37*po11*po16*numeric(-2,3) ).evalf() );

reslst.append( (16*g11*g38*po11*po16 ).evalf() );

reslst.append( (g17*g38*po11*po16*numeric(-17,4) ).evalf() );

reslst.append( (g2*g38*po11*po16*numeric(1,3) ).evalf() );

reslst.append( (g11*g40*po11*po16 ).evalf() );

reslst.append( (g17*g40*po11*po16*numeric(-1,2) ).evalf() );

reslst.append( (-4*g11*g41*po11*po16 ).evalf() );

reslst.append( (2*g17*g41*po11*po16 ).evalf() );

reslst.append( (g42*po11*po16*numeric(-100,3) ).evalf() );

reslst.append( (-64*g2*g42*po11*po16 ).evalf() );

reslst.append( (g43*po11*po16*numeric(-28,3) ).evalf() );

reslst.append( (-16*g1*g43*po11*po16 ).evalf() );

reslst.append( (-40*g3*g43*po11*po16 ).evalf() );

reslst.append( (g44*po11*po16*numeric(50,3) ).evalf() );

reslst.append( (32*g2*g44*po11*po16 ).evalf() );

reslst.append( (g45*po11*po16*numeric(37,6) ).evalf() );

reslst.append( (22*g2*g45*po11*po16 ).evalf() );

reslst.append( (g46*po11*po16*numeric(20,3) ).evalf() );

reslst.append( (8*g1*g46*po11*po16 ).evalf() );

reslst.append( (g3*g46*po11*po16*numeric(29,2) ).evalf() );

reslst.append( (g47*po11*po16*numeric(-37,12) ).evalf() );

reslst.append( (-11*g2*g47*po11*po16 ).evalf() );

reslst.append( (-8*g2*g48*po11*po16 ).evalf() );

reslst.append( (4*g2*g49*po11*po16 ).evalf() );

reslst.append( (-8*g2*g50*po11*po16 ).evalf() );

reslst.append( (4*g2*g51*po11*po16 ).evalf() );

reslst.append( (g52*po11*po16*numeric(171,32) ).evalf() );

reslst.append( (10*g2*g52*po11*po16 ).evalf() );

reslst.append( (g53*po11*po16*numeric(26,3) ).evalf() );

reslst.append( (8*g1*g53*po11*po16 ).evalf() );

reslst.append( (16*g3*g53*po11*po16 ).evalf() );

reslst.append( (18*g4*g53*po11*po16 ).evalf() );

reslst.append( (g54*po11*po16*numeric(-171,64) ).evalf() );

reslst.append( (-5*g2*g54*po11*po16 ).evalf() );

reslst.append( (g55*po11*po16*numeric(3559,192) ).evalf() );

reslst.append( (g2*g55*po11*po16*numeric(3,2) ).evalf() );

reslst.append( (g56*po11*po16*numeric(-19,3) ).evalf() );

reslst.append( (-4*g1*g56*po11*po16 ).evalf() );

reslst.append( (g3*g56*po11*po16*numeric(-17,4) ).evalf() );

reslst.append( (-9*g4*g56*po11*po16 ).evalf() );

reslst.append( (g57*po11*po16*numeric(-3559,384) ).evalf() );

reslst.append( (g2*g57*po11*po16*numeric(-3,4) ).evalf() );

reslst.append( (5*g2*g60*po11*po16 ).evalf() );

reslst.append( (g2*g61*po11*po16*numeric(-5,2) ).evalf() );

reslst.append( (g62*po11*po16*numeric(-45,4) ).evalf() );

reslst.append( (-9*g2*g62*po11*po16 ).evalf() );

reslst.append( (g63*po11*po16*numeric(45,8) ).evalf() );

reslst.append( (g2*g63*po11*po16*numeric(9,2) ).evalf() );

reslst.append( (18*g2*g64*po11*po16 ).evalf() );

reslst.append( (-9*g2*g65*po11*po16 ).evalf() );

reslst.append( (-18*g2*g66*po11*po16 ).evalf() );

reslst.append( (9*g2*g67*po11*po16 ).evalf() );

reslst.append( (g70*po11*po16*numeric(2,3) ).evalf() );

reslst.append( (-5*g2*g70*po11*po16 ).evalf() );

reslst.append( (g71*po11*po16*numeric(-1,3) ).evalf() );

reslst.append( (g2*g71*po11*po16*numeric(5,2) ).evalf() );

reslst.append( (g72*po11*po16*numeric(-2,3) ).evalf() );

reslst.append( (g2*g72*po11*po16*numeric(-15,2) ).evalf() );

reslst.append( (g73*po11*po16*numeric(1,3) ).evalf() );

reslst.append( (g2*g73*po11*po16*numeric(15,4) ).evalf() );

reslst.append( (4*g2*g74*po11*po16 ).evalf() );

reslst.append( (-2*g2*g75*po11*po16 ).evalf() );

reslst.append( (17*g2*g76*po11*po16 ).evalf() );

reslst.append( (g2*g77*po11*po16*numeric(-17,2) ).evalf() );

reslst.append( (g78*po11*po16*numeric(2,3) ).evalf() );

reslst.append( (13*g2*g78*po11*po16 ).evalf() );

reslst.append( (g79*po11*po16*numeric(-1,3) ).evalf() );

reslst.append( (g2*g79*po11*po16*numeric(-13,2) ).evalf() );

reslst.append( (g11*g8*po11*po16*numeric(2,3) ).evalf() );

reslst.append( (g17*g8*po11*po16*numeric(-1,3) ).evalf() );

reslst.append( (48*g43*g8*po11*po16 ).evalf() );

reslst.append( (-14*g46*g8*po11*po16 ).evalf() );

reslst.append( (-20*g53*g8*po11*po16 ).evalf() );

reslst.append( (g56*g8*po11*po16*numeric(7,4) ).evalf() );

reslst.append( (g2*g80*po11*po16*numeric(1,2) ).evalf() );

reslst.append( (g2*g81*po11*po16*numeric(-1,4) ).evalf() );

reslst.append( (-(g2*g82*po11*po16) ).evalf() );

reslst.append( (g2*g83*po11*po16*numeric(1,2) ).evalf() );

reslst.append( (4*g2*g84*po11*po16 ).evalf() );

reslst.append( (-2*g2*g85*po11*po16 ).evalf() );

reslst.append( (-112*g87*po11*po16 ).evalf() );

reslst.append( (g11*g9*po11*po16*numeric(2,3) ).evalf() );

reslst.append( (g17*g9*po11*po16*numeric(-1,3) ).evalf() );

reslst.append( (48*g43*g9*po11*po16 ).evalf() );

reslst.append( (-14*g46*g9*po11*po16 ).evalf() );

reslst.append( (-25*g53*g9*po11*po16 ).evalf() );

reslst.append( (g56*g9*po11*po16*numeric(35,4) ).evalf() );

reslst.append( (36*g90*po11*po16 ).evalf() );

reslst.append( (10*g92*po11*po16 ).evalf() );

reslst.append( (53*g93*po11*po16 ).evalf() );

reslst.append( (-5*g94*po11*po16 ).evalf() );

reslst.append( (g95*po11*po16*numeric(-19,2) ).evalf() );

reslst.append( (g96*po11*po16*numeric(-29,2) ).evalf() );

reslst.append( (g97*po11*po16*numeric(19,4) ).evalf() );

reslst.append( (9*g98*po11*po16 ).evalf() );

reslst.append( (g99*po11*po16*numeric(-9,2) ).evalf() );

reslst.append( (po12*po16*numeric(-169,72) ).evalf() );

reslst.append( (g1*po12*po16*numeric(-1181,144) ).evalf() );

reslst.append( (g10*po12*po16*numeric(-1,16) ).evalf() );

reslst.append( (g109*po12*po16*numeric(1,8) ).evalf() );

reslst.append( (-(g11*po12*po16) ).evalf() );

reslst.append( (-4*g1*g11*po12*po16 ).evalf() );

reslst.append( (g111*po12*po16*numeric(-1,16) ).evalf() );

reslst.append( (g112*po12*po16*numeric(1,2) ).evalf() );

reslst.append( (g113*po12*po16*numeric(1,4) ).evalf() );

reslst.append( (g114*po12*po16*numeric(-1,4) ).evalf() );

reslst.append( (g115*po12*po16*numeric(-3,4) ).evalf() );

reslst.append( (g116*po12*po16*numeric(-3,16) ).evalf() );

reslst.append( (g117*po12*po16*numeric(3,8) ).evalf() );

reslst.append( (g118*po12*po16*numeric(-1,4) ).evalf() );

reslst.append( (g119*po12*po16*numeric(1,8) ).evalf() );

reslst.append( (g12*po12*po16*numeric(1,32) ).evalf() );

reslst.append( (g124*po12*po16*numeric(1,4) ).evalf() );

reslst.append( (g125*po12*po16*numeric(-1,8) ).evalf() );

reslst.append( (g126*po12*po16*numeric(-1,4) ).evalf() );

reslst.append( (g127*po12*po16*numeric(1,8) ).evalf() );

reslst.append( (g128*po12*po16*numeric(-5,4) ).evalf() );

reslst.append( (g129*po12*po16*numeric(5,8) ).evalf() );

reslst.append( (g130*po12*po16*numeric(3,8) ).evalf() );

reslst.append( (g131*po12*po16*numeric(-3,16) ).evalf() );

reslst.append( (g132*po12*po16*numeric(5,4) ).evalf() );

reslst.append( (g133*po12*po16*numeric(-5,8) ).evalf() );

reslst.append( (g134*po12*po16*numeric(1,2) ).evalf() );

reslst.append( (g135*po12*po16*numeric(-1,4) ).evalf() );

reslst.append( (g136*po12*po16*numeric(-1,2) ).evalf() );

reslst.append( (g137*po12*po16*numeric(1,4) ).evalf() );

reslst.append( (g138*po12*po16*numeric(-1,2) ).evalf() );

reslst.append( (g139*po12*po16*numeric(1,4) ).evalf() );

reslst.append( (g16*po12*po16*numeric(173,288) ).evalf() );

reslst.append( (g161*po12*po16*numeric(-1,4) ).evalf() );

reslst.append( (g162*po12*po16*numeric(1,8) ).evalf() );

reslst.append( (g163*po12*po16*numeric(1,8) ).evalf() );

reslst.append( (g164*po12*po16*numeric(-1,16) ).evalf() );

reslst.append( (g165*po12*po16*numeric(1,4) ).evalf() );

reslst.append( (g166*po12*po16*numeric(-1,8) ).evalf() );

reslst.append( (g167*po12*po16*numeric(-1,8) ).evalf() );

reslst.append( (g168*po12*po16*numeric(1,16) ).evalf() );

reslst.append( (g169*po12*po16*numeric(-1,4) ).evalf() );

reslst.append( (g17*po12*po16 ).evalf() );

reslst.append( (4*g1*g17*po12*po16 ).evalf() );

reslst.append( (g16*g17*po12*po16*numeric(1,8) ).evalf() );

reslst.append( (g170*po12*po16*numeric(1,8) ).evalf() );

reslst.append( (g175*po12*po16*numeric(1,4) ).evalf() );

reslst.append( (g176*po12*po16*numeric(-1,8) ).evalf() );

reslst.append( (g177*po12*po16*numeric(1,4) ).evalf() );

reslst.append( (g178*po12*po16*numeric(-1,8) ).evalf() );

reslst.append( (g179*po12*po16*numeric(-1,8) ).evalf() );

reslst.append( (g18*po12*po16*numeric(-173,576) ).evalf() );

reslst.append( (g11*g18*po12*po16*numeric(-1,8) ).evalf() );

reslst.append( (g17*g18*po12*po16*numeric(1,16) ).evalf() );

reslst.append( (g180*po12*po16*numeric(1,16) ).evalf() );

reslst.append( (g181*po12*po16*numeric(1,4) ).evalf() );

reslst.append( (g182*po12*po16*numeric(-1,8) ).evalf() );

reslst.append( (g183*po12*po16*numeric(-1,4) ).evalf() );

reslst.append( (g184*po12*po16*numeric(1,8) ).evalf() );

reslst.append( (g185*po12*po16*numeric(-1,4) ).evalf() );

reslst.append( (g186*po12*po16*numeric(1,8) ).evalf() );

reslst.append( (g187*po12*po16*numeric(1,4) ).evalf() );

reslst.append( (g188*po12*po16*numeric(-1,8) ).evalf() );

reslst.append( (-(g2*po12*po16) ).evalf() );

reslst.append( (-2*g1*g2*po12*po16 ).evalf() );

reslst.append( (12*g10*g2*po12*po16 ).evalf() );

reslst.append( (-6*g12*g2*po12*po16 ).evalf() );

reslst.append( (g16*g2*po12*po16*numeric(1,4) ).evalf() );

reslst.append( (g18*g2*po12*po16*numeric(-1,8) ).evalf() );

reslst.append( (g11*g21*po12*po16*numeric(1,4) ).evalf() );

reslst.append( (g17*g21*po12*po16*numeric(-1,8) ).evalf() );

reslst.append( (g17*g23*po12*po16*numeric(-1,4) ).evalf() );

reslst.append( (g11*g25*po12*po16*numeric(1,2) ).evalf() );

reslst.append( (g17*g25*po12*po16*numeric(-1,4) ).evalf() );

reslst.append( (g11*g26*po12*po16*numeric(-1,2) ).evalf() );

reslst.append( (g17*g26*po12*po16*numeric(1,4) ).evalf() );

reslst.append( (g3*po12*po16*numeric(1181,288) ).evalf() );

reslst.append( (-2*g11*g3*po12*po16 ).evalf() );

reslst.append( (g17*g3*po12*po16*numeric(-5,4) ).evalf() );

reslst.append( (g2*g3*po12*po16 ).evalf() );

reslst.append( (g11*g32*po12*po16*numeric(-1,4) ).evalf() );

reslst.append( (g17*g32*po12*po16*numeric(1,8) ).evalf() );

reslst.append( (g2*g32*po12*po16*numeric(-13,2) ).evalf() );

reslst.append( (g17*g33*po12*po16*numeric(1,16) ).evalf() );

reslst.append( (g2*g33*po12*po16*numeric(13,4) ).evalf() );

reslst.append( (g11*g36*po12*po16*numeric(1,4) ).evalf() );

reslst.append( (g17*g36*po12*po16*numeric(-1,8) ).evalf() );

reslst.append( (g11*g37*po12*po16*numeric(1,4) ).evalf() );

reslst.append( (g17*g37*po12*po16*numeric(-1,8) ).evalf() );

reslst.append( (g2*g37*po12*po16*numeric(-3,2) ).evalf() );

reslst.append( (g17*g38*po12*po16*numeric(1,16) ).evalf() );

reslst.append( (g2*g38*po12*po16*numeric(3,4) ).evalf() );

reslst.append( (g11*g40*po12*po16*numeric(-1,4) ).evalf() );

reslst.append( (g17*g40*po12*po16*numeric(1,8) ).evalf() );

reslst.append( (-4*g42*po12*po16 ).evalf() );

reslst.append( (2*g44*po12*po16 ).evalf() );

reslst.append( (g45*po12*po16*numeric(29,12) ).evalf() );

reslst.append( (g2*g45*po12*po16*numeric(1,2) ).evalf() );

reslst.append( (-2*g46*po12*po16 ).evalf() );

reslst.append( (g3*g46*po12*po16*numeric(-1,8) ).evalf() );

reslst.append( (g47*po12*po16*numeric(-29,24) ).evalf() );

reslst.append( (g2*g47*po12*po16*numeric(-1,4) ).evalf() );

reslst.append( (g52*po12*po16*numeric(-409,64) ).evalf() );

reslst.append( (g2*g52*po12*po16*numeric(1,2) ).evalf() );

reslst.append( (g53*po12*po16*numeric(-13,2) ).evalf() );

reslst.append( (g4*g53*po12*po16*numeric(-1,2) ).evalf() );

reslst.append( (g54*po12*po16*numeric(409,128) ).evalf() );

reslst.append( (g2*g54*po12*po16*numeric(-1,4) ).evalf() );

reslst.append( (g55*po12*po16*numeric(-17,384) ).evalf() );

reslst.append( (g2*g55*po12*po16*numeric(-3,8) ).evalf() );

reslst.append( (g56*po12*po16*numeric(21,4) ).evalf() );

reslst.append( (g3*g56*po12*po16*numeric(1,16) ).evalf() );

reslst.append( (g4*g56*po12*po16*numeric(1,4) ).evalf() );

reslst.append( (g57*po12*po16*numeric(17,768) ).evalf() );

reslst.append( (g2*g57*po12*po16*numeric(3,16) ).evalf() );

reslst.append( (g2*g60*po12*po16*numeric(-1,4) ).evalf() );

reslst.append( (g2*g61*po12*po16*numeric(1,8) ).evalf() );

reslst.append( (g62*po12*po16*numeric(89,16) ).evalf() );

reslst.append( (g2*g62*po12*po16*numeric(1,4) ).evalf() );

reslst.append( (g63*po12*po16*numeric(-89,32) ).evalf() );

reslst.append( (g2*g63*po12*po16*numeric(-1,8) ).evalf() );

reslst.append( (g2*g64*po12*po16*numeric(-1,2) ).evalf() );

reslst.append( (g2*g65*po12*po16*numeric(1,4) ).evalf() );

reslst.append( (g2*g66*po12*po16*numeric(1,2) ).evalf() );

reslst.append( (g2*g67*po12*po16*numeric(-1,4) ).evalf() );

reslst.append( (g70*po12*po16*numeric(13,2) ).evalf() );

reslst.append( (g2*g70*po12*po16*numeric(1,4) ).evalf() );

reslst.append( (g71*po12*po16*numeric(-13,4) ).evalf() );

reslst.append( (g2*g71*po12*po16*numeric(-1,8) ).evalf() );

reslst.append( (g72*po12*po16*numeric(-13,2) ).evalf() );

reslst.append( (g2*g72*po12*po16*numeric(-1,8) ).evalf() );

reslst.append( (g73*po12*po16*numeric(13,4) ).evalf() );

reslst.append( (g2*g73*po12*po16*numeric(1,16) ).evalf() );

reslst.append( (g2*g76*po12*po16*numeric(-1,4) ).evalf() );

reslst.append( (g2*g77*po12*po16*numeric(1,8) ).evalf() );

reslst.append( (g78*po12*po16*numeric(3,2) ).evalf() );

reslst.append( (g2*g78*po12*po16*numeric(-1,4) ).evalf() );

reslst.append( (g79*po12*po16*numeric(-3,4) ).evalf() );

reslst.append( (g2*g79*po12*po16*numeric(1,8) ).evalf() );

reslst.append( (g11*g8*po12*po16*numeric(13,2) ).evalf() );

reslst.append( (g17*g8*po12*po16*numeric(-13,4) ).evalf() );

reslst.append( (g56*g8*po12*po16*numeric(1,16) ).evalf() );

reslst.append( (g2*g80*po12*po16*numeric(-1,8) ).evalf() );

reslst.append( (g2*g81*po12*po16*numeric(1,16) ).evalf() );

reslst.append( (g2*g82*po12*po16*numeric(1,4) ).evalf() );

reslst.append( (g2*g83*po12*po16*numeric(-1,8) ).evalf() );

reslst.append( (g11*g9*po12*po16*numeric(3,2) ).evalf() );

reslst.append( (g17*g9*po12*po16*numeric(-3,4) ).evalf() );

reslst.append( (g53*g9*po12*po16*numeric(1,4) ).evalf() );

reslst.append( (g56*g9*po12*po16*numeric(-3,16) ).evalf() );

reslst.append( (g92*po12*po16*numeric(-1,2) ).evalf() );

reslst.append( (g93*po12*po16*numeric(-1,4) ).evalf() );

reslst.append( (g94*po12*po16*numeric(1,4) ).evalf() );

reslst.append( (g95*po12*po16*numeric(3,8) ).evalf() );

reslst.append( (g96*po12*po16*numeric(1,8) ).evalf() );

reslst.append( (g97*po12*po16*numeric(-3,16) ).evalf() );

reslst.append( (g98*po12*po16*numeric(-1,4) ).evalf() );

reslst.append( (g99*po12*po16*numeric(1,8) ).evalf() );

reslst.append( (3*g110*po17 ).evalf() );

reslst.append( (-6*g113*po17 ).evalf() );

reslst.append( (3*g116*po17 ).evalf() );

reslst.append( (-3*g17*po18 ).evalf() );

reslst.append( (3*g46*po18 ).evalf() );

reslst.append( (-6*g53*po18 ).evalf() );

reslst.append( (3*g56*po18 ).evalf() );

reslst.append( (-48*g1*g11*po19 ).evalf() );

reslst.append( (48*g10*g2*po19 ).evalf() );

reslst.append( (-24*g12*g2*po19 ).evalf() );

reslst.append( (12*g17*g3*po19 ).evalf() );

reslst.append( (-24*g2*g32*po19 ).evalf() );

reslst.append( (12*g2*g33*po19 ).evalf() );

reslst.append( (-24*g2*g37*po19 ).evalf() );

reslst.append( (12*g2*g38*po19 ).evalf() );

reslst.append( (-48*g42*po19 ).evalf() );

reslst.append( (24*g44*po19 ).evalf() );

reslst.append( (24*g45*po19 ).evalf() );

reslst.append( (12*g46*po19 ).evalf() );

reslst.append( (-12*g47*po19 ).evalf() );

reslst.append( (24*g53*po19 ).evalf() );

reslst.append( (24*g55*po19 ).evalf() );

reslst.append( (-12*g56*po19 ).evalf() );

reslst.append( (-12*g57*po19 ).evalf() );

reslst.append( (24*g70*po19 ).evalf() );

reslst.append( (-12*g71*po19 ).evalf() );

reslst.append( (-24*g72*po19 ).evalf() );

reslst.append( (12*g73*po19 ).evalf() );

reslst.append( (24*g78*po19 ).evalf() );

reslst.append( (-12*g79*po19 ).evalf() );

reslst.append( (24*g11*g8*po19 ).evalf() );

reslst.append( (-12*g17*g8*po19 ).evalf() );

reslst.append( (24*g11*g9*po19 ).evalf() );

reslst.append( (-12*g17*g9*po19 ).evalf() );

reslst.append( (g1*po2*numeric(-223,6) ).evalf() );

reslst.append( (g10*po2*numeric(91,4) ).evalf() );

reslst.append( (-15*g109*po2 ).evalf() );

reslst.append( (8*g11*po2 ).evalf() );

reslst.append( (12*g1*g11*po2 ).evalf() );

reslst.append( (g111*po2*numeric(15,2) ).evalf() );

reslst.append( (-60*g112*po2 ).evalf() );

reslst.append( (-30*g113*po2 ).evalf() );

reslst.append( (30*g114*po2 ).evalf() );

reslst.append( (g115*po2*numeric(135,4) ).evalf() );

reslst.append( (g116*po2*numeric(45,2) ).evalf() );

reslst.append( (g117*po2*numeric(-135,8) ).evalf() );

reslst.append( (30*g118*po2 ).evalf() );

reslst.append( (-15*g119*po2 ).evalf() );

reslst.append( (g12*po2*numeric(-91,8) ).evalf() );

reslst.append( (-30*g124*po2 ).evalf() );

reslst.append( (15*g125*po2 ).evalf() );

reslst.append( (30*g126*po2 ).evalf() );

reslst.append( (-15*g127*po2 ).evalf() );

reslst.append( (150*g128*po2 ).evalf() );

reslst.append( (-75*g129*po2 ).evalf() );

reslst.append( (-45*g130*po2 ).evalf() );

reslst.append( (g131*po2*numeric(45,2) ).evalf() );

reslst.append( (-150*g132*po2 ).evalf() );

reslst.append( (75*g133*po2 ).evalf() );

reslst.append( (-60*g134*po2 ).evalf() );

reslst.append( (30*g135*po2 ).evalf() );

reslst.append( (60*g136*po2 ).evalf() );

reslst.append( (-30*g137*po2 ).evalf() );

reslst.append( (60*g138*po2 ).evalf() );

reslst.append( (-30*g139*po2 ).evalf() );

reslst.append( (g16*po2*numeric(2377,24) ).evalf() );

reslst.append( (30*g161*po2 ).evalf() );

reslst.append( (-15*g162*po2 ).evalf() );

reslst.append( (-15*g163*po2 ).evalf() );

reslst.append( (g164*po2*numeric(15,2) ).evalf() );

reslst.append( (-30*g165*po2 ).evalf() );

reslst.append( (15*g166*po2 ).evalf() );

reslst.append( (15*g167*po2 ).evalf() );

reslst.append( (g168*po2*numeric(-15,2) ).evalf() );

reslst.append( (30*g169*po2 ).evalf() );

reslst.append( (-15*g16*g17*po2 ).evalf() );

reslst.append( (-15*g170*po2 ).evalf() );

reslst.append( (-30*g175*po2 ).evalf() );

reslst.append( (15*g176*po2 ).evalf() );

reslst.append( (-30*g177*po2 ).evalf() );

reslst.append( (15*g178*po2 ).evalf() );

reslst.append( (15*g179*po2 ).evalf() );

reslst.append( (g18*po2*numeric(-2377,48) ).evalf() );

reslst.append( (15*g11*g18*po2 ).evalf() );

reslst.append( (g17*g18*po2*numeric(-15,2) ).evalf() );

reslst.append( (g180*po2*numeric(-15,2) ).evalf() );

reslst.append( (-30*g181*po2 ).evalf() );

reslst.append( (15*g182*po2 ).evalf() );

reslst.append( (30*g183*po2 ).evalf() );

reslst.append( (-15*g184*po2 ).evalf() );

reslst.append( (30*g185*po2 ).evalf() );

reslst.append( (-15*g186*po2 ).evalf() );

reslst.append( (-30*g187*po2 ).evalf() );

reslst.append( (15*g188*po2 ).evalf() );

reslst.append( (-24*g1*g2*po2 ).evalf() );

reslst.append( (12*g10*g2*po2 ).evalf() );

reslst.append( (-6*g12*g2*po2 ).evalf() );

reslst.append( (64*g16*g2*po2 ).evalf() );

reslst.append( (-32*g18*g2*po2 ).evalf() );

reslst.append( (-30*g11*g21*po2 ).evalf() );

reslst.append( (15*g17*g21*po2 ).evalf() );

reslst.append( (30*g17*g23*po2 ).evalf() );

reslst.append( (-60*g11*g25*po2 ).evalf() );

reslst.append( (30*g17*g25*po2 ).evalf() );

reslst.append( (60*g11*g26*po2 ).evalf() );

reslst.append( (-30*g17*g26*po2 ).evalf() );

reslst.append( (g3*po2*numeric(223,12) ).evalf() );

reslst.append( (-6*g11*g3*po2 ).evalf() );

reslst.append( (-40*g17*g3*po2 ).evalf() );

reslst.append( (12*g2*g3*po2 ).evalf() );

reslst.append( (30*g11*g32*po2 ).evalf() );

reslst.append( (-15*g17*g32*po2 ).evalf() );

reslst.append( (-80*g2*g32*po2 ).evalf() );

reslst.append( (g17*g33*po2*numeric(-15,2) ).evalf() );

reslst.append( (40*g2*g33*po2 ).evalf() );

reslst.append( (-30*g11*g36*po2 ).evalf() );

reslst.append( (15*g17*g36*po2 ).evalf() );

reslst.append( (-30*g11*g37*po2 ).evalf() );

reslst.append( (15*g17*g37*po2 ).evalf() );

reslst.append( (80*g2*g37*po2 ).evalf() );

reslst.append( (g17*g38*po2*numeric(-15,2) ).evalf() );

reslst.append( (-40*g2*g38*po2 ).evalf() );

reslst.append( (30*g11*g40*po2 ).evalf() );

reslst.append( (-15*g17*g40*po2 ).evalf() );

reslst.append( (12*g42*po2 ).evalf() );

reslst.append( (-6*g44*po2 ).evalf() );

reslst.append( (-36*g45*po2 ).evalf() );

reslst.append( (-60*g2*g45*po2 ).evalf() );

reslst.append( (-6*g46*po2 ).evalf() );

reslst.append( (15*g3*g46*po2 ).evalf() );

reslst.append( (18*g47*po2 ).evalf() );

reslst.append( (30*g2*g47*po2 ).evalf() );

reslst.append( (g52*po2*numeric(-1543,8) ).evalf() );

reslst.append( (-60*g2*g52*po2 ).evalf() );

reslst.append( (-80*g53*po2 ).evalf() );

reslst.append( (60*g4*g53*po2 ).evalf() );

reslst.append( (g54*po2*numeric(1543,16) ).evalf() );

reslst.append( (30*g2*g54*po2 ).evalf() );

reslst.append( (g55*po2*numeric(1387,16) ).evalf() );

reslst.append( (45*g2*g55*po2 ).evalf() );

reslst.append( (40*g56*po2 ).evalf() );

reslst.append( (g3*g56*po2*numeric(-15,2) ).evalf() );

reslst.append( (-30*g4*g56*po2 ).evalf() );

reslst.append( (g57*po2*numeric(-1387,32) ).evalf() );

reslst.append( (g2*g57*po2*numeric(-45,2) ).evalf() );

reslst.append( (30*g2*g60*po2 ).evalf() );

reslst.append( (-15*g2*g61*po2 ).evalf() );

reslst.append( (g62*po2*numeric(265,2) ).evalf() );

reslst.append( (-30*g2*g62*po2 ).evalf() );

reslst.append( (g63*po2*numeric(-265,4) ).evalf() );

reslst.append( (15*g2*g63*po2 ).evalf() );

reslst.append( (60*g2*g64*po2 ).evalf() );

reslst.append( (-30*g2*g65*po2 ).evalf() );

reslst.append( (-60*g2*g66*po2 ).evalf() );

reslst.append( (30*g2*g67*po2 ).evalf() );

reslst.append( (80*g70*po2 ).evalf() );

reslst.append( (-30*g2*g70*po2 ).evalf() );

reslst.append( (-40*g71*po2 ).evalf() );

reslst.append( (15*g2*g71*po2 ).evalf() );

reslst.append( (-80*g72*po2 ).evalf() );

reslst.append( (15*g2*g72*po2 ).evalf() );

reslst.append( (40*g73*po2 ).evalf() );

reslst.append( (g2*g73*po2*numeric(-15,2) ).evalf() );

reslst.append( (30*g2*g76*po2 ).evalf() );

reslst.append( (-15*g2*g77*po2 ).evalf() );

reslst.append( (-80*g78*po2 ).evalf() );

reslst.append( (30*g2*g78*po2 ).evalf() );

reslst.append( (40*g79*po2 ).evalf() );

reslst.append( (-15*g2*g79*po2 ).evalf() );

reslst.append( (80*g11*g8*po2 ).evalf() );

reslst.append( (-40*g17*g8*po2 ).evalf() );

reslst.append( (g56*g8*po2*numeric(-15,2) ).evalf() );

reslst.append( (15*g2*g80*po2 ).evalf() );

reslst.append( (g2*g81*po2*numeric(-15,2) ).evalf() );

reslst.append( (-30*g2*g82*po2 ).evalf() );

reslst.append( (15*g2*g83*po2 ).evalf() );

reslst.append( (-80*g11*g9*po2 ).evalf() );

reslst.append( (40*g17*g9*po2 ).evalf() );

reslst.append( (-30*g53*g9*po2 ).evalf() );

reslst.append( (g56*g9*po2*numeric(45,2) ).evalf() );

reslst.append( (60*g92*po2 ).evalf() );

reslst.append( (30*g93*po2 ).evalf() );

reslst.append( (-30*g94*po2 ).evalf() );

reslst.append( (-45*g95*po2 ).evalf() );

reslst.append( (-15*g96*po2 ).evalf() );

reslst.append( (g97*po2*numeric(45,2) ).evalf() );

reslst.append( (30*g98*po2 ).evalf() );

reslst.append( (-15*g99*po2 ).evalf() );

reslst.append( (g1*po15*po2*numeric(223,3) ).evalf() );

reslst.append( (g10*po15*po2*numeric(-59,2) ).evalf() );

reslst.append( (30*g109*po15*po2 ).evalf() );

reslst.append( (-15*g111*po15*po2 ).evalf() );

reslst.append( (120*g112*po15*po2 ).evalf() );

reslst.append( (60*g113*po15*po2 ).evalf() );

reslst.append( (-60*g114*po15*po2 ).evalf() );

reslst.append( (g115*po15*po2*numeric(-135,2) ).evalf() );

reslst.append( (-45*g116*po15*po2 ).evalf() );

reslst.append( (g117*po15*po2*numeric(135,4) ).evalf() );

reslst.append( (-60*g118*po15*po2 ).evalf() );

reslst.append( (30*g119*po15*po2 ).evalf() );

reslst.append( (g12*po15*po2*numeric(59,4) ).evalf() );

reslst.append( (60*g124*po15*po2 ).evalf() );

reslst.append( (-30*g125*po15*po2 ).evalf() );

reslst.append( (-60*g126*po15*po2 ).evalf() );

reslst.append( (30*g127*po15*po2 ).evalf() );

reslst.append( (-300*g128*po15*po2 ).evalf() );

reslst.append( (150*g129*po15*po2 ).evalf() );

reslst.append( (90*g130*po15*po2 ).evalf() );

reslst.append( (-45*g131*po15*po2 ).evalf() );

reslst.append( (300*g132*po15*po2 ).evalf() );

reslst.append( (-150*g133*po15*po2 ).evalf() );

reslst.append( (120*g134*po15*po2 ).evalf() );

reslst.append( (-60*g135*po15*po2 ).evalf() );

reslst.append( (-120*g136*po15*po2 ).evalf() );

reslst.append( (60*g137*po15*po2 ).evalf() );

reslst.append( (-120*g138*po15*po2 ).evalf() );

reslst.append( (60*g139*po15*po2 ).evalf() );

reslst.append( (g16*po15*po2*numeric(-2473,12) ).evalf() );

reslst.append( (-60*g161*po15*po2 ).evalf() );

reslst.append( (30*g162*po15*po2 ).evalf() );

reslst.append( (30*g163*po15*po2 ).evalf() );

reslst.append( (-15*g164*po15*po2 ).evalf() );

reslst.append( (60*g165*po15*po2 ).evalf() );

reslst.append( (-30*g166*po15*po2 ).evalf() );

reslst.append( (-30*g167*po15*po2 ).evalf() );

reslst.append( (15*g168*po15*po2 ).evalf() );

reslst.append( (-60*g169*po15*po2 ).evalf() );

reslst.append( (-8*g17*po15*po2 ).evalf() );

reslst.append( (-12*g1*g17*po15*po2 ).evalf() );

reslst.append( (30*g16*g17*po15*po2 ).evalf() );

reslst.append( (30*g170*po15*po2 ).evalf() );

reslst.append( (60*g175*po15*po2 ).evalf() );

reslst.append( (-30*g176*po15*po2 ).evalf() );

reslst.append( (60*g177*po15*po2 ).evalf() );

reslst.append( (-30*g178*po15*po2 ).evalf() );

reslst.append( (-30*g179*po15*po2 ).evalf() );

reslst.append( (g18*po15*po2*numeric(2473,24) ).evalf() );

reslst.append( (-30*g11*g18*po15*po2 ).evalf() );

reslst.append( (15*g17*g18*po15*po2 ).evalf() );

reslst.append( (15*g180*po15*po2 ).evalf() );

reslst.append( (60*g181*po15*po2 ).evalf() );

reslst.append( (-30*g182*po15*po2 ).evalf() );

reslst.append( (-60*g183*po15*po2 ).evalf() );

reslst.append( (30*g184*po15*po2 ).evalf() );

reslst.append( (-60*g185*po15*po2 ).evalf() );

reslst.append( (30*g186*po15*po2 ).evalf() );

reslst.append( (60*g187*po15*po2 ).evalf() );

reslst.append( (-30*g188*po15*po2 ).evalf() );

reslst.append( (32*g1*g2*po15*po2 ).evalf() );

reslst.append( (-48*g10*g2*po15*po2 ).evalf() );

reslst.append( (24*g12*g2*po15*po2 ).evalf() );

reslst.append( (-128*g16*g2*po15*po2 ).evalf() );

reslst.append( (64*g18*g2*po15*po2 ).evalf() );

reslst.append( (60*g11*g21*po15*po2 ).evalf() );

reslst.append( (-30*g17*g21*po15*po2 ).evalf() );

reslst.append( (-60*g17*g23*po15*po2 ).evalf() );

reslst.append( (120*g11*g25*po15*po2 ).evalf() );

reslst.append( (-60*g17*g25*po15*po2 ).evalf() );

reslst.append( (-120*g11*g26*po15*po2 ).evalf() );

reslst.append( (60*g17*g26*po15*po2 ).evalf() );

reslst.append( (g3*po15*po2*numeric(-223,6) ).evalf() );

reslst.append( (12*g11*g3*po15*po2 ).evalf() );

reslst.append( (80*g17*g3*po15*po2 ).evalf() );

reslst.append( (-16*g2*g3*po15*po2 ).evalf() );

reslst.append( (-60*g11*g32*po15*po2 ).evalf() );

reslst.append( (30*g17*g32*po15*po2 ).evalf() );

reslst.append( (172*g2*g32*po15*po2 ).evalf() );

reslst.append( (15*g17*g33*po15*po2 ).evalf() );

reslst.append( (-86*g2*g33*po15*po2 ).evalf() );

reslst.append( (60*g11*g36*po15*po2 ).evalf() );

reslst.append( (-30*g17*g36*po15*po2 ).evalf() );

reslst.append( (60*g11*g37*po15*po2 ).evalf() );

reslst.append( (-30*g17*g37*po15*po2 ).evalf() );

reslst.append( (-148*g2*g37*po15*po2 ).evalf() );

reslst.append( (15*g17*g38*po15*po2 ).evalf() );

reslst.append( (74*g2*g38*po15*po2 ).evalf() );

reslst.append( (-60*g11*g40*po15*po2 ).evalf() );

reslst.append( (30*g17*g40*po15*po2 ).evalf() );

reslst.append( (60*g45*po15*po2 ).evalf() );

reslst.append( (120*g2*g45*po15*po2 ).evalf() );

reslst.append( (12*g46*po15*po2 ).evalf() );

reslst.append( (-30*g3*g46*po15*po2 ).evalf() );

reslst.append( (-30*g47*po15*po2 ).evalf() );

reslst.append( (-60*g2*g47*po15*po2 ).evalf() );

reslst.append( (g52*po15*po2*numeric(1543,4) ).evalf() );

reslst.append( (120*g2*g52*po15*po2 ).evalf() );

reslst.append( (172*g53*po15*po2 ).evalf() );

reslst.append( (-120*g4*g53*po15*po2 ).evalf() );

reslst.append( (g54*po15*po2*numeric(-1543,8) ).evalf() );

reslst.append( (-60*g2*g54*po15*po2 ).evalf() );

reslst.append( (g55*po15*po2*numeric(-1339,8) ).evalf() );

reslst.append( (-90*g2*g55*po15*po2 ).evalf() );

reslst.append( (-92*g56*po15*po2 ).evalf() );

reslst.append( (15*g3*g56*po15*po2 ).evalf() );

reslst.append( (60*g4*g56*po15*po2 ).evalf() );

reslst.append( (g57*po15*po2*numeric(1339,16) ).evalf() );

reslst.append( (45*g2*g57*po15*po2 ).evalf() );

reslst.append( (-60*g2*g60*po15*po2 ).evalf() );

reslst.append( (30*g2*g61*po15*po2 ).evalf() );

reslst.append( (-265*g62*po15*po2 ).evalf() );

reslst.append( (60*g2*g62*po15*po2 ).evalf() );

reslst.append( (g63*po15*po2*numeric(265,2) ).evalf() );

reslst.append( (-30*g2*g63*po15*po2 ).evalf() );

reslst.append( (-120*g2*g64*po15*po2 ).evalf() );

reslst.append( (60*g2*g65*po15*po2 ).evalf() );

reslst.append( (120*g2*g66*po15*po2 ).evalf() );

reslst.append( (-60*g2*g67*po15*po2 ).evalf() );

reslst.append( (-172*g70*po15*po2 ).evalf() );

reslst.append( (60*g2*g70*po15*po2 ).evalf() );

reslst.append( (86*g71*po15*po2 ).evalf() );

reslst.append( (-30*g2*g71*po15*po2 ).evalf() );

reslst.append( (172*g72*po15*po2 ).evalf() );

reslst.append( (-30*g2*g72*po15*po2 ).evalf() );

reslst.append( (-86*g73*po15*po2 ).evalf() );

reslst.append( (15*g2*g73*po15*po2 ).evalf() );

reslst.append( (-60*g2*g76*po15*po2 ).evalf() );

reslst.append( (30*g2*g77*po15*po2 ).evalf() );

reslst.append( (148*g78*po15*po2 ).evalf() );

reslst.append( (-60*g2*g78*po15*po2 ).evalf() );

reslst.append( (-74*g79*po15*po2 ).evalf() );

reslst.append( (30*g2*g79*po15*po2 ).evalf() );

reslst.append( (-172*g11*g8*po15*po2 ).evalf() );

reslst.append( (86*g17*g8*po15*po2 ).evalf() );

reslst.append( (15*g56*g8*po15*po2 ).evalf() );

reslst.append( (-30*g2*g80*po15*po2 ).evalf() );

reslst.append( (15*g2*g81*po15*po2 ).evalf() );

reslst.append( (60*g2*g82*po15*po2 ).evalf() );

reslst.append( (-30*g2*g83*po15*po2 ).evalf() );

reslst.append( (148*g11*g9*po15*po2 ).evalf() );

reslst.append( (-74*g17*g9*po15*po2 ).evalf() );

reslst.append( (60*g53*g9*po15*po2 ).evalf() );

reslst.append( (-45*g56*g9*po15*po2 ).evalf() );

reslst.append( (-120*g92*po15*po2 ).evalf() );

reslst.append( (-60*g93*po15*po2 ).evalf() );

reslst.append( (60*g94*po15*po2 ).evalf() );

reslst.append( (90*g95*po15*po2 ).evalf() );

reslst.append( (30*g96*po15*po2 ).evalf() );

reslst.append( (-45*g97*po15*po2 ).evalf() );

reslst.append( (-60*g98*po15*po2 ).evalf() );

reslst.append( (30*g99*po15*po2 ).evalf() );

reslst.append( (g1*po16*po2*numeric(-223,6) ).evalf() );

reslst.append( (g10*po16*po2*numeric(27,4) ).evalf() );

reslst.append( (-15*g109*po16*po2 ).evalf() );

reslst.append( (-8*g11*po16*po2 ).evalf() );

reslst.append( (-12*g1*g11*po16*po2 ).evalf() );

reslst.append( (g111*po16*po2*numeric(15,2) ).evalf() );

reslst.append( (-60*g112*po16*po2 ).evalf() );

reslst.append( (-30*g113*po16*po2 ).evalf() );

reslst.append( (30*g114*po16*po2 ).evalf() );

reslst.append( (g115*po16*po2*numeric(135,4) ).evalf() );

reslst.append( (g116*po16*po2*numeric(45,2) ).evalf() );

reslst.append( (g117*po16*po2*numeric(-135,8) ).evalf() );

reslst.append( (30*g118*po16*po2 ).evalf() );

reslst.append( (-15*g119*po16*po2 ).evalf() );

reslst.append( (g12*po16*po2*numeric(-27,8) ).evalf() );

reslst.append( (-30*g124*po16*po2 ).evalf() );

reslst.append( (15*g125*po16*po2 ).evalf() );

reslst.append( (30*g126*po16*po2 ).evalf() );

reslst.append( (-15*g127*po16*po2 ).evalf() );

reslst.append( (150*g128*po16*po2 ).evalf() );

reslst.append( (-75*g129*po16*po2 ).evalf() );

reslst.append( (-45*g130*po16*po2 ).evalf() );

reslst.append( (g131*po16*po2*numeric(45,2) ).evalf() );

reslst.append( (-150*g132*po16*po2 ).evalf() );

reslst.append( (75*g133*po16*po2 ).evalf() );

reslst.append( (-60*g134*po16*po2 ).evalf() );

reslst.append( (30*g135*po16*po2 ).evalf() );

reslst.append( (60*g136*po16*po2 ).evalf() );

reslst.append( (-30*g137*po16*po2 ).evalf() );

reslst.append( (60*g138*po16*po2 ).evalf() );

reslst.append( (-30*g139*po16*po2 ).evalf() );

reslst.append( (g16*po16*po2*numeric(2569,24) ).evalf() );

reslst.append( (30*g161*po16*po2 ).evalf() );

reslst.append( (-15*g162*po16*po2 ).evalf() );

reslst.append( (-15*g163*po16*po2 ).evalf() );

reslst.append( (g164*po16*po2*numeric(15,2) ).evalf() );

reslst.append( (-30*g165*po16*po2 ).evalf() );

reslst.append( (15*g166*po16*po2 ).evalf() );

reslst.append( (15*g167*po16*po2 ).evalf() );

reslst.append( (g168*po16*po2*numeric(-15,2) ).evalf() );

reslst.append( (30*g169*po16*po2 ).evalf() );

reslst.append( (8*g17*po16*po2 ).evalf() );

reslst.append( (12*g1*g17*po16*po2 ).evalf() );

reslst.append( (-15*g16*g17*po16*po2 ).evalf() );

reslst.append( (-15*g170*po16*po2 ).evalf() );

reslst.append( (-30*g175*po16*po2 ).evalf() );

reslst.append( (15*g176*po16*po2 ).evalf() );

reslst.append( (-30*g177*po16*po2 ).evalf() );

reslst.append( (15*g178*po16*po2 ).evalf() );

reslst.append( (15*g179*po16*po2 ).evalf() );

reslst.append( (g18*po16*po2*numeric(-2569,48) ).evalf() );

reslst.append( (15*g11*g18*po16*po2 ).evalf() );

reslst.append( (g17*g18*po16*po2*numeric(-15,2) ).evalf() );

reslst.append( (g180*po16*po2*numeric(-15,2) ).evalf() );

reslst.append( (-30*g181*po16*po2 ).evalf() );

reslst.append( (15*g182*po16*po2 ).evalf() );

reslst.append( (30*g183*po16*po2 ).evalf() );

reslst.append( (-15*g184*po16*po2 ).evalf() );

reslst.append( (30*g185*po16*po2 ).evalf() );

reslst.append( (-15*g186*po16*po2 ).evalf() );

reslst.append( (-30*g187*po16*po2 ).evalf() );

reslst.append( (15*g188*po16*po2 ).evalf() );

reslst.append( (-8*g1*g2*po16*po2 ).evalf() );

reslst.append( (36*g10*g2*po16*po2 ).evalf() );

reslst.append( (-18*g12*g2*po16*po2 ).evalf() );

reslst.append( (64*g16*g2*po16*po2 ).evalf() );

reslst.append( (-32*g18*g2*po16*po2 ).evalf() );

reslst.append( (-30*g11*g21*po16*po2 ).evalf() );

reslst.append( (15*g17*g21*po16*po2 ).evalf() );

reslst.append( (30*g17*g23*po16*po2 ).evalf() );

reslst.append( (-60*g11*g25*po16*po2 ).evalf() );

reslst.append( (30*g17*g25*po16*po2 ).evalf() );

reslst.append( (60*g11*g26*po16*po2 ).evalf() );

reslst.append( (-30*g17*g26*po16*po2 ).evalf() );

reslst.append( (g3*po16*po2*numeric(223,12) ).evalf() );

reslst.append( (-6*g11*g3*po16*po2 ).evalf() );

reslst.append( (-40*g17*g3*po16*po2 ).evalf() );

reslst.append( (4*g2*g3*po16*po2 ).evalf() );

reslst.append( (30*g11*g32*po16*po2 ).evalf() );

reslst.append( (-15*g17*g32*po16*po2 ).evalf() );

reslst.append( (-92*g2*g32*po16*po2 ).evalf() );

reslst.append( (g17*g33*po16*po2*numeric(-15,2) ).evalf() );

reslst.append( (46*g2*g33*po16*po2 ).evalf() );

reslst.append( (-30*g11*g36*po16*po2 ).evalf() );

reslst.append( (15*g17*g36*po16*po2 ).evalf() );

reslst.append( (-30*g11*g37*po16*po2 ).evalf() );

reslst.append( (15*g17*g37*po16*po2 ).evalf() );

reslst.append( (68*g2*g37*po16*po2 ).evalf() );

reslst.append( (g17*g38*po16*po2*numeric(-15,2) ).evalf() );

reslst.append( (-34*g2*g38*po16*po2 ).evalf() );

reslst.append( (30*g11*g40*po16*po2 ).evalf() );

reslst.append( (-15*g17*g40*po16*po2 ).evalf() );

reslst.append( (-12*g42*po16*po2 ).evalf() );

reslst.append( (6*g44*po16*po2 ).evalf() );

reslst.append( (-24*g45*po16*po2 ).evalf() );

reslst.append( (-60*g2*g45*po16*po2 ).evalf() );

reslst.append( (-6*g46*po16*po2 ).evalf() );

reslst.append( (15*g3*g46*po16*po2 ).evalf() );

reslst.append( (12*g47*po16*po2 ).evalf() );

reslst.append( (30*g2*g47*po16*po2 ).evalf() );

reslst.append( (g52*po16*po2*numeric(-1543,8) ).evalf() );

reslst.append( (-60*g2*g52*po16*po2 ).evalf() );

reslst.append( (-92*g53*po16*po2 ).evalf() );

reslst.append( (60*g4*g53*po16*po2 ).evalf() );

reslst.append( (g54*po16*po2*numeric(1543,16) ).evalf() );

reslst.append( (30*g2*g54*po16*po2 ).evalf() );

reslst.append( (g55*po16*po2*numeric(1291,16) ).evalf() );

reslst.append( (45*g2*g55*po16*po2 ).evalf() );

reslst.append( (52*g56*po16*po2 ).evalf() );

reslst.append( (g3*g56*po16*po2*numeric(-15,2) ).evalf() );

reslst.append( (-30*g4*g56*po16*po2 ).evalf() );

reslst.append( (g57*po16*po2*numeric(-1291,32) ).evalf() );

reslst.append( (g2*g57*po16*po2*numeric(-45,2) ).evalf() );

reslst.append( (30*g2*g60*po16*po2 ).evalf() );

reslst.append( (-15*g2*g61*po16*po2 ).evalf() );

reslst.append( (g62*po16*po2*numeric(265,2) ).evalf() );

reslst.append( (-30*g2*g62*po16*po2 ).evalf() );

reslst.append( (g63*po16*po2*numeric(-265,4) ).evalf() );

reslst.append( (15*g2*g63*po16*po2 ).evalf() );

reslst.append( (60*g2*g64*po16*po2 ).evalf() );

reslst.append( (-30*g2*g65*po16*po2 ).evalf() );

reslst.append( (-60*g2*g66*po16*po2 ).evalf() );

reslst.append( (30*g2*g67*po16*po2 ).evalf() );

reslst.append( (92*g70*po16*po2 ).evalf() );

reslst.append( (-30*g2*g70*po16*po2 ).evalf() );

reslst.append( (-46*g71*po16*po2 ).evalf() );

reslst.append( (15*g2*g71*po16*po2 ).evalf() );

reslst.append( (-92*g72*po16*po2 ).evalf() );

reslst.append( (15*g2*g72*po16*po2 ).evalf() );

reslst.append( (46*g73*po16*po2 ).evalf() );

reslst.append( (g2*g73*po16*po2*numeric(-15,2) ).evalf() );

reslst.append( (30*g2*g76*po16*po2 ).evalf() );

reslst.append( (-15*g2*g77*po16*po2 ).evalf() );

reslst.append( (-68*g78*po16*po2 ).evalf() );

reslst.append( (30*g2*g78*po16*po2 ).evalf() );

reslst.append( (34*g79*po16*po2 ).evalf() );

reslst.append( (-15*g2*g79*po16*po2 ).evalf() );

reslst.append( (92*g11*g8*po16*po2 ).evalf() );

reslst.append( (-46*g17*g8*po16*po2 ).evalf() );

reslst.append( (g56*g8*po16*po2*numeric(-15,2) ).evalf() );

reslst.append( (15*g2*g80*po16*po2 ).evalf() );

reslst.append( (g2*g81*po16*po2*numeric(-15,2) ).evalf() );

reslst.append( (-30*g2*g82*po16*po2 ).evalf() );

reslst.append( (15*g2*g83*po16*po2 ).evalf() );

reslst.append( (-68*g11*g9*po16*po2 ).evalf() );

reslst.append( (34*g17*g9*po16*po2 ).evalf() );

reslst.append( (-30*g53*g9*po16*po2 ).evalf() );

reslst.append( (g56*g9*po16*po2*numeric(45,2) ).evalf() );

reslst.append( (60*g92*po16*po2 ).evalf() );

reslst.append( (30*g93*po16*po2 ).evalf() );

reslst.append( (-30*g94*po16*po2 ).evalf() );

reslst.append( (-45*g95*po16*po2 ).evalf() );

reslst.append( (-15*g96*po16*po2 ).evalf() );

reslst.append( (g97*po16*po2*numeric(45,2) ).evalf() );

reslst.append( (30*g98*po16*po2 ).evalf() );

reslst.append( (-15*g99*po16*po2 ).evalf() );

reslst.append( (24*g10*po20 ).evalf() );

reslst.append( (24*g11*po20 ).evalf() );

reslst.append( (12*g1*g11*po20 ).evalf() );

reslst.append( (-12*g12*po20 ).evalf() );

reslst.append( (-12*g16*po20 ).evalf() );

reslst.append( (-6*g17*po20 ).evalf() );

reslst.append( (6*g18*po20 ).evalf() );

reslst.append( (-24*g1*g2*po20 ).evalf() );

reslst.append( (-12*g10*g2*po20 ).evalf() );

reslst.append( (6*g12*g2*po20 ).evalf() );

reslst.append( (-3*g17*g3*po20 ).evalf() );

reslst.append( (12*g2*g3*po20 ).evalf() );

reslst.append( (6*g2*g32*po20 ).evalf() );

reslst.append( (-3*g2*g33*po20 ).evalf() );

reslst.append( (6*g2*g37*po20 ).evalf() );

reslst.append( (-3*g2*g38*po20 ).evalf() );

reslst.append( (12*g42*po20 ).evalf() );

reslst.append( (-6*g44*po20 ).evalf() );

reslst.append( (-6*g45*po20 ).evalf() );

reslst.append( (-3*g46*po20 ).evalf() );

reslst.append( (3*g47*po20 ).evalf() );

reslst.append( (-6*g53*po20 ).evalf() );

reslst.append( (-6*g55*po20 ).evalf() );

reslst.append( (3*g56*po20 ).evalf() );

reslst.append( (3*g57*po20 ).evalf() );

reslst.append( (-6*g70*po20 ).evalf() );

reslst.append( (3*g71*po20 ).evalf() );

reslst.append( (6*g72*po20 ).evalf() );

reslst.append( (-3*g73*po20 ).evalf() );

reslst.append( (-6*g78*po20 ).evalf() );

reslst.append( (3*g79*po20 ).evalf() );

reslst.append( (-6*g11*g8*po20 ).evalf() );

reslst.append( (3*g17*g8*po20 ).evalf() );

reslst.append( (-6*g11*g9*po20 ).evalf() );

reslst.append( (3*g17*g9*po20 ).evalf() );

reslst.append( (po21*numeric(919,432) ).evalf() );

reslst.append( (g1*po21*numeric(-4,3) ).evalf() );

reslst.append( (g10*po21*numeric(-4,3) ).evalf() );

reslst.append( (g11*po21*numeric(-4,3) ).evalf() );

reslst.append( (-8*g1*g11*po21 ).evalf() );

reslst.append( (g12*po21*numeric(2,3) ).evalf() );

reslst.append( (g16*po21*numeric(10,3) ).evalf() );

reslst.append( (g17*po21*numeric(2,3) ).evalf() );

reslst.append( (g18*po21*numeric(-5,3) ).evalf() );

reslst.append( (g2*po21*numeric(49,3) ).evalf() );

reslst.append( (-12*g1*g2*po21 ).evalf() );

reslst.append( (g3*po21*numeric(2,3) ).evalf() );

reslst.append( (6*g11*g3*po21 ).evalf() );

reslst.append( (-(g17*g3*po21) ).evalf() );

reslst.append( (6*g2*g3*po21 ).evalf() );

reslst.append( (2*g2*g32*po21 ).evalf() );

reslst.append( (-(g2*g33*po21) ).evalf() );

reslst.append( (2*g2*g37*po21 ).evalf() );

reslst.append( (-(g2*g38*po21) ).evalf() );

reslst.append( (8*g42*po21 ).evalf() );

reslst.append( (-12*g43*po21 ).evalf() );

reslst.append( (-4*g44*po21 ).evalf() );

reslst.append( (-2*g45*po21 ).evalf() );

reslst.append( (2*g46*po21 ).evalf() );

reslst.append( (g47*po21 ).evalf() );

reslst.append( (4*g53*po21 ).evalf() );

reslst.append( (-2*g62*po21 ).evalf() );

reslst.append( (g63*po21 ).evalf() );

reslst.append( (-2*g70*po21 ).evalf() );

reslst.append( (g71*po21 ).evalf() );

reslst.append( (2*g72*po21 ).evalf() );

reslst.append( (-(g73*po21) ).evalf() );

reslst.append( (-2*g78*po21 ).evalf() );

reslst.append( (g79*po21 ).evalf() );

reslst.append( (-2*g11*g8*po21 ).evalf() );

reslst.append( (g17*g8*po21 ).evalf() );

reslst.append( (-2*g11*g9*po21 ).evalf() );

reslst.append( (g17*g9*po21 ).evalf() );

reslst.append( (11*g16*po1*po21 ).evalf() );

reslst.append( (g18*po1*po21*numeric(-11,2) ).evalf() );

reslst.append( (12*g16*g2*po1*po21 ).evalf() );

reslst.append( (-6*g18*g2*po1*po21 ).evalf() );

reslst.append( (12*g45*po1*po21 ).evalf() );

reslst.append( (-6*g47*po1*po21 ).evalf() );

reslst.append( (12*g52*po1*po21 ).evalf() );

reslst.append( (-6*g54*po1*po21 ).evalf() );

reslst.append( (-6*g55*po1*po21 ).evalf() );

reslst.append( (3*g57*po1*po21 ).evalf() );

reslst.append( (-12*g62*po1*po21 ).evalf() );

reslst.append( (6*g63*po1*po21 ).evalf() );

reslst.append( (po10*po21*numeric(1643,108) ).evalf() );

reslst.append( (g1*po10*po21*numeric(-26,3) ).evalf() );

reslst.append( (64*g1*g11*po10*po21 ).evalf() );

reslst.append( (g16*po10*po21*numeric(-7,6) ).evalf() );

reslst.append( (g18*po10*po21*numeric(7,12) ).evalf() );

reslst.append( (g2*po10*po21*numeric(-148,3) ).evalf() );

reslst.append( (g1*g2*po10*po21*numeric(112,3) ).evalf() );

reslst.append( (14*g16*g2*po10*po21 ).evalf() );

reslst.append( (-7*g18*g2*po10*po21 ).evalf() );

reslst.append( (g3*po10*po21*numeric(13,3) ).evalf() );

reslst.append( (-48*g11*g3*po10*po21 ).evalf() );

reslst.append( (8*g17*g3*po10*po21 ).evalf() );

reslst.append( (g2*g3*po10*po21*numeric(-56,3) ).evalf() );

reslst.append( (-16*g2*g32*po10*po21 ).evalf() );

reslst.append( (8*g2*g33*po10*po21 ).evalf() );

reslst.append( (-16*g2*g37*po10*po21 ).evalf() );

reslst.append( (8*g2*g38*po10*po21 ).evalf() );

reslst.append( (-64*g42*po10*po21 ).evalf() );

reslst.append( (-32*g43*po10*po21 ).evalf() );

reslst.append( (32*g44*po10*po21 ).evalf() );

reslst.append( (30*g45*po10*po21 ).evalf() );

reslst.append( (16*g46*po10*po21 ).evalf() );

reslst.append( (-15*g47*po10*po21 ).evalf() );

reslst.append( (14*g52*po10*po21 ).evalf() );

reslst.append( (16*g53*po10*po21 ).evalf() );

reslst.append( (-7*g54*po10*po21 ).evalf() );

reslst.append( (-7*g55*po10*po21 ).evalf() );

reslst.append( (-8*g56*po10*po21 ).evalf() );

reslst.append( (g57*po10*po21*numeric(7,2) ).evalf() );

reslst.append( (2*g62*po10*po21 ).evalf() );

reslst.append( (-(g63*po10*po21) ).evalf() );

reslst.append( (16*g70*po10*po21 ).evalf() );

reslst.append( (-8*g71*po10*po21 ).evalf() );

reslst.append( (-16*g72*po10*po21 ).evalf() );

reslst.append( (8*g73*po10*po21 ).evalf() );

reslst.append( (16*g78*po10*po21 ).evalf() );

reslst.append( (-8*g79*po10*po21 ).evalf() );

reslst.append( (16*g11*g8*po10*po21 ).evalf() );

reslst.append( (-8*g17*g8*po10*po21 ).evalf() );

reslst.append( (16*g11*g9*po10*po21 ).evalf() );

reslst.append( (-8*g17*g9*po10*po21 ).evalf() );

reslst.append( (po11*po21*numeric(-1733,216) ).evalf() );

reslst.append( (g1*po11*po21*numeric(11,3) ).evalf() );

reslst.append( (4*g10*po11*po21 ).evalf() );

reslst.append( (12*g11*po11*po21 ).evalf() );

reslst.append( (-32*g1*g11*po11*po21 ).evalf() );

reslst.append( (-2*g12*po11*po21 ).evalf() );

reslst.append( (g16*po11*po21*numeric(-1,4) ).evalf() );

reslst.append( (-2*g17*po11*po21 ).evalf() );

reslst.append( (g18*po11*po21*numeric(1,8) ).evalf() );

reslst.append( (26*g2*po11*po21 ).evalf() );

reslst.append( (g1*g2*po11*po21*numeric(-44,3) ).evalf() );

reslst.append( (-5*g16*g2*po11*po21 ).evalf() );

reslst.append( (g18*g2*po11*po21*numeric(5,2) ).evalf() );

reslst.append( (g3*po11*po21*numeric(-11,6) ).evalf() );

reslst.append( (24*g11*g3*po11*po21 ).evalf() );

reslst.append( (-4*g17*g3*po11*po21 ).evalf() );

reslst.append( (g2*g3*po11*po21*numeric(22,3) ).evalf() );

reslst.append( (8*g2*g32*po11*po21 ).evalf() );

reslst.append( (-4*g2*g33*po11*po21 ).evalf() );

reslst.append( (8*g2*g37*po11*po21 ).evalf() );

reslst.append( (-4*g2*g38*po11*po21 ).evalf() );

reslst.append( (32*g42*po11*po21 ).evalf() );

reslst.append( (16*g43*po11*po21 ).evalf() );

reslst.append( (-16*g44*po11*po21 ).evalf() );

reslst.append( (-13*g45*po11*po21 ).evalf() );

reslst.append( (-8*g46*po11*po21 ).evalf() );

reslst.append( (g47*po11*po21*numeric(13,2) ).evalf() );

reslst.append( (-5*g52*po11*po21 ).evalf() );

reslst.append( (-8*g53*po11*po21 ).evalf() );

reslst.append( (g54*po11*po21*numeric(5,2) ).evalf() );

reslst.append( (g55*po11*po21*numeric(5,2) ).evalf() );

reslst.append( (4*g56*po11*po21 ).evalf() );

reslst.append( (g57*po11*po21*numeric(-5,4) ).evalf() );

reslst.append( (-3*g62*po11*po21 ).evalf() );

reslst.append( (g63*po11*po21*numeric(3,2) ).evalf() );

reslst.append( (-8*g70*po11*po21 ).evalf() );

reslst.append( (4*g71*po11*po21 ).evalf() );

reslst.append( (8*g72*po11*po21 ).evalf() );

reslst.append( (-4*g73*po11*po21 ).evalf() );

reslst.append( (-8*g78*po11*po21 ).evalf() );

reslst.append( (4*g79*po11*po21 ).evalf() );

reslst.append( (-8*g11*g8*po11*po21 ).evalf() );

reslst.append( (4*g17*g8*po11*po21 ).evalf() );

reslst.append( (-8*g11*g9*po11*po21 ).evalf() );

reslst.append( (4*g17*g9*po11*po21 ).evalf() );

reslst.append( (po12*po21*numeric(5,12) ).evalf() );

reslst.append( (g1*po12*po21*numeric(2,3) ).evalf() );

reslst.append( (-4*g10*po12*po21 ).evalf() );

reslst.append( (-12*g11*po12*po21 ).evalf() );

reslst.append( (2*g12*po12*po21 ).evalf() );

reslst.append( (g16*po12*po21*numeric(181,48) ).evalf() );

reslst.append( (2*g17*po12*po21 ).evalf() );

reslst.append( (g18*po12*po21*numeric(-181,96) ).evalf() );

reslst.append( (g2*po12*po21*numeric(-4,3) ).evalf() );

reslst.append( (-4*g1*g2*po12*po21 ).evalf() );

reslst.append( (g16*g2*po12*po21*numeric(7,4) ).evalf() );

reslst.append( (g18*g2*po12*po21*numeric(-7,8) ).evalf() );

reslst.append( (g3*po12*po21*numeric(-1,3) ).evalf() );

reslst.append( (2*g2*g3*po12*po21 ).evalf() );

reslst.append( (g45*po12*po21*numeric(7,4) ).evalf() );

reslst.append( (g47*po12*po21*numeric(-7,8) ).evalf() );

reslst.append( (g52*po12*po21*numeric(7,4) ).evalf() );

reslst.append( (g54*po12*po21*numeric(-7,8) ).evalf() );

reslst.append( (g55*po12*po21*numeric(-7,8) ).evalf() );

reslst.append( (g57*po12*po21*numeric(7,16) ).evalf() );

reslst.append( (g62*po12*po21*numeric(-7,4) ).evalf() );

reslst.append( (g63*po12*po21*numeric(7,8) ).evalf() );

reslst.append( (-6*g11*po14*po21 ).evalf() );

reslst.append( (g17*po14*po21 ).evalf() );

reslst.append( (g2*po14*po21*numeric(-2,3) ).evalf() );

reslst.append( (6*g11*po11*po14*po21 ).evalf() );

reslst.append( (-(g17*po11*po14*po21) ).evalf() );

reslst.append( (g2*po11*po14*po21*numeric(1,6) ).evalf() );

reslst.append( (-6*g11*po12*po14*po21 ).evalf() );

reslst.append( (g17*po12*po14*po21 ).evalf() );

reslst.append( (g2*po12*po14*po21*numeric(-1,6) ).evalf() );

reslst.append( (-22*g16*po1*po15*po21 ).evalf() );

reslst.append( (11*g18*po1*po15*po21 ).evalf() );

reslst.append( (-24*g16*g2*po1*po15*po21 ).evalf() );

reslst.append( (12*g18*g2*po1*po15*po21 ).evalf() );

reslst.append( (-24*g45*po1*po15*po21 ).evalf() );

reslst.append( (12*g47*po1*po15*po21 ).evalf() );

reslst.append( (-24*g52*po1*po15*po21 ).evalf() );

reslst.append( (12*g54*po1*po15*po21 ).evalf() );

reslst.append( (12*g55*po1*po15*po21 ).evalf() );

reslst.append( (-6*g57*po1*po15*po21 ).evalf() );

reslst.append( (24*g62*po1*po15*po21 ).evalf() );

reslst.append( (-12*g63*po1*po15*po21 ).evalf() );

reslst.append( (po10*po15*po21*numeric(1643,54) ).evalf() );

reslst.append( (g1*po10*po15*po21*numeric(-52,3) ).evalf() );

reslst.append( (128*g1*g11*po10*po15*po21 ).evalf() );

reslst.append( (g16*po10*po15*po21*numeric(-14,3) ).evalf() );

reslst.append( (g18*po10*po15*po21*numeric(7,3) ).evalf() );

reslst.append( (g2*po10*po15*po21*numeric(-296,3) ).evalf() );

reslst.append( (g1*g2*po10*po15*po21*numeric(224,3) ).evalf() );

reslst.append( (24*g16*g2*po10*po15*po21 ).evalf() );

reslst.append( (-12*g18*g2*po10*po15*po21 ).evalf() );

reslst.append( (g3*po10*po15*po21*numeric(26,3) ).evalf() );

reslst.append( (-96*g11*g3*po10*po15*po21 ).evalf() );

reslst.append( (16*g17*g3*po10*po15*po21 ).evalf() );

reslst.append( (g2*g3*po10*po15*po21*numeric(-112,3) ).evalf() );

reslst.append( (-32*g2*g32*po10*po15*po21 ).evalf() );

reslst.append( (16*g2*g33*po10*po15*po21 ).evalf() );

reslst.append( (-32*g2*g37*po10*po15*po21 ).evalf() );

reslst.append( (16*g2*g38*po10*po15*po21 ).evalf() );

reslst.append( (-128*g42*po10*po15*po21 ).evalf() );

reslst.append( (-64*g43*po10*po15*po21 ).evalf() );

reslst.append( (64*g44*po10*po15*po21 ).evalf() );

reslst.append( (56*g45*po10*po15*po21 ).evalf() );

reslst.append( (32*g46*po10*po15*po21 ).evalf() );

reslst.append( (-28*g47*po10*po15*po21 ).evalf() );

reslst.append( (24*g52*po10*po15*po21 ).evalf() );

reslst.append( (32*g53*po10*po15*po21 ).evalf() );

reslst.append( (-12*g54*po10*po15*po21 ).evalf() );

reslst.append( (-12*g55*po10*po15*po21 ).evalf() );

reslst.append( (-16*g56*po10*po15*po21 ).evalf() );

reslst.append( (6*g57*po10*po15*po21 ).evalf() );

reslst.append( (8*g62*po10*po15*po21 ).evalf() );

reslst.append( (-4*g63*po10*po15*po21 ).evalf() );

reslst.append( (32*g70*po10*po15*po21 ).evalf() );

reslst.append( (-16*g71*po10*po15*po21 ).evalf() );

reslst.append( (-32*g72*po10*po15*po21 ).evalf() );

reslst.append( (16*g73*po10*po15*po21 ).evalf() );

reslst.append( (32*g78*po10*po15*po21 ).evalf() );

reslst.append( (-16*g79*po10*po15*po21 ).evalf() );

reslst.append( (32*g11*g8*po10*po15*po21 ).evalf() );

reslst.append( (-16*g17*g8*po10*po15*po21 ).evalf() );

reslst.append( (32*g11*g9*po10*po15*po21 ).evalf() );

reslst.append( (-16*g17*g9*po10*po15*po21 ).evalf() );

reslst.append( (po11*po15*po21*numeric(-1703,72) ).evalf() );

reslst.append( (g1*po11*po15*po21*numeric(35,3) ).evalf() );

reslst.append( (g10*po11*po15*po21*numeric(10,3) ).evalf() );

reslst.append( (g11*po11*po15*po21*numeric(4,3) ).evalf() );

reslst.append( (-80*g1*g11*po11*po15*po21 ).evalf() );

reslst.append( (g12*po11*po15*po21*numeric(-5,3) ).evalf() );

reslst.append( (g16*po11*po15*po21*numeric(16,3) ).evalf() );

reslst.append( (g17*po11*po15*po21*numeric(4,3) ).evalf() );

reslst.append( (g18*po11*po15*po21*numeric(-8,3) ).evalf() );

reslst.append( (g2*po11*po15*po21*numeric(457,6) ).evalf() );

reslst.append( (g1*g2*po11*po15*po21*numeric(-130,3) ).evalf() );

reslst.append( (-8*g16*g2*po11*po15*po21 ).evalf() );

reslst.append( (4*g18*g2*po11*po15*po21 ).evalf() );

reslst.append( (g3*po11*po15*po21*numeric(-35,6) ).evalf() );

reslst.append( (60*g11*g3*po11*po15*po21 ).evalf() );

reslst.append( (-10*g17*g3*po11*po15*po21 ).evalf() );

reslst.append( (g2*g3*po11*po15*po21*numeric(65,3) ).evalf() );

reslst.append( (20*g2*g32*po11*po15*po21 ).evalf() );

reslst.append( (-10*g2*g33*po11*po15*po21 ).evalf() );

reslst.append( (20*g2*g37*po11*po15*po21 ).evalf() );

reslst.append( (-10*g2*g38*po11*po15*po21 ).evalf() );

reslst.append( (80*g42*po11*po15*po21 ).evalf() );

reslst.append( (8*g43*po11*po15*po21 ).evalf() );

reslst.append( (-40*g44*po11*po15*po21 ).evalf() );

reslst.append( (-28*g45*po11*po15*po21 ).evalf() );

reslst.append( (-12*g46*po11*po15*po21 ).evalf() );

reslst.append( (14*g47*po11*po15*po21 ).evalf() );

reslst.append( (-8*g52*po11*po15*po21 ).evalf() );

reslst.append( (-8*g53*po11*po15*po21 ).evalf() );

reslst.append( (4*g54*po11*po15*po21 ).evalf() );

reslst.append( (4*g55*po11*po15*po21 ).evalf() );

reslst.append( (8*g56*po11*po15*po21 ).evalf() );

reslst.append( (-2*g57*po11*po15*po21 ).evalf() );

reslst.append( (-12*g62*po11*po15*po21 ).evalf() );

reslst.append( (6*g63*po11*po15*po21 ).evalf() );

reslst.append( (-20*g70*po11*po15*po21 ).evalf() );

reslst.append( (10*g71*po11*po15*po21 ).evalf() );

reslst.append( (20*g72*po11*po15*po21 ).evalf() );

reslst.append( (-10*g73*po11*po15*po21 ).evalf() );

reslst.append( (-20*g78*po11*po15*po21 ).evalf() );

reslst.append( (10*g79*po11*po15*po21 ).evalf() );

reslst.append( (-20*g11*g8*po11*po15*po21 ).evalf() );

reslst.append( (10*g17*g8*po11*po15*po21 ).evalf() );

reslst.append( (-20*g11*g9*po11*po15*po21 ).evalf() );

reslst.append( (10*g17*g9*po11*po15*po21 ).evalf() );

reslst.append( (po12*po15*po21*numeric(1823,216) ).evalf() );

reslst.append( (-3*g1*po12*po15*po21 ).evalf() );

reslst.append( (g10*po12*po15*po21*numeric(-10,3) ).evalf() );

reslst.append( (g11*po12*po15*po21*numeric(-4,3) ).evalf() );

reslst.append( (16*g1*g11*po12*po15*po21 ).evalf() );

reslst.append( (g12*po12*po15*po21*numeric(5,3) ).evalf() );

reslst.append( (g16*po12*po15*po21*numeric(29,24) ).evalf() );

reslst.append( (g17*po12*po15*po21*numeric(-4,3) ).evalf() );

reslst.append( (g18*po12*po15*po21*numeric(-29,48) ).evalf() );

reslst.append( (g2*po12*po15*po21*numeric(-161,6) ).evalf() );

reslst.append( (6*g1*g2*po12*po15*po21 ).evalf() );

reslst.append( (g16*g2*po12*po15*po21*numeric(3,2) ).evalf() );

reslst.append( (g18*g2*po12*po15*po21*numeric(-3,4) ).evalf() );

reslst.append( (g3*po12*po15*po21*numeric(3,2) ).evalf() );

reslst.append( (-12*g11*g3*po12*po15*po21 ).evalf() );

reslst.append( (2*g17*g3*po12*po15*po21 ).evalf() );

reslst.append( (-3*g2*g3*po12*po15*po21 ).evalf() );

reslst.append( (-4*g2*g32*po12*po15*po21 ).evalf() );

reslst.append( (2*g2*g33*po12*po15*po21 ).evalf() );

reslst.append( (-4*g2*g37*po12*po15*po21 ).evalf() );

reslst.append( (2*g2*g38*po12*po15*po21 ).evalf() );

reslst.append( (-16*g42*po12*po15*po21 ).evalf() );

reslst.append( (24*g43*po12*po15*po21 ).evalf() );

reslst.append( (8*g44*po12*po15*po21 ).evalf() );

reslst.append( (g45*po12*po15*po21*numeric(11,2) ).evalf() );

reslst.append( (-4*g46*po12*po15*po21 ).evalf() );

reslst.append( (g47*po12*po15*po21*numeric(-11,4) ).evalf() );

reslst.append( (g52*po12*po15*po21*numeric(3,2) ).evalf() );

reslst.append( (-8*g53*po12*po15*po21 ).evalf() );

reslst.append( (g54*po12*po15*po21*numeric(-3,4) ).evalf() );

reslst.append( (g55*po12*po15*po21*numeric(-3,4) ).evalf() );

reslst.append( (g57*po12*po15*po21*numeric(3,8) ).evalf() );

reslst.append( (g62*po12*po15*po21*numeric(5,2) ).evalf() );

reslst.append( (g63*po12*po15*po21*numeric(-5,4) ).evalf() );

reslst.append( (4*g70*po12*po15*po21 ).evalf() );

reslst.append( (-2*g71*po12*po15*po21 ).evalf() );

reslst.append( (-4*g72*po12*po15*po21 ).evalf() );

reslst.append( (2*g73*po12*po15*po21 ).evalf() );

reslst.append( (4*g78*po12*po15*po21 ).evalf() );

reslst.append( (-2*g79*po12*po15*po21 ).evalf() );

reslst.append( (4*g11*g8*po12*po15*po21 ).evalf() );

reslst.append( (-2*g17*g8*po12*po15*po21 ).evalf() );

reslst.append( (4*g11*g9*po12*po15*po21 ).evalf() );

reslst.append( (-2*g17*g9*po12*po15*po21 ).evalf() );

reslst.append( (11*g16*po1*po16*po21 ).evalf() );

reslst.append( (g18*po1*po16*po21*numeric(-11,2) ).evalf() );

reslst.append( (12*g16*g2*po1*po16*po21 ).evalf() );

reslst.append( (-6*g18*g2*po1*po16*po21 ).evalf() );

reslst.append( (12*g45*po1*po16*po21 ).evalf() );

reslst.append( (-6*g47*po1*po16*po21 ).evalf() );

reslst.append( (12*g52*po1*po16*po21 ).evalf() );

reslst.append( (-6*g54*po1*po16*po21 ).evalf() );

reslst.append( (-6*g55*po1*po16*po21 ).evalf() );

reslst.append( (3*g57*po1*po16*po21 ).evalf() );

reslst.append( (-12*g62*po1*po16*po21 ).evalf() );

reslst.append( (6*g63*po1*po16*po21 ).evalf() );

reslst.append( (po10*po16*po21*numeric(1643,108) ).evalf() );

reslst.append( (g1*po10*po16*po21*numeric(-26,3) ).evalf() );

reslst.append( (64*g1*g11*po10*po16*po21 ).evalf() );

reslst.append( (g16*po10*po16*po21*numeric(-7,2) ).evalf() );

reslst.append( (g18*po10*po16*po21*numeric(7,4) ).evalf() );

reslst.append( (g2*po10*po16*po21*numeric(-148,3) ).evalf() );

reslst.append( (g1*g2*po10*po16*po21*numeric(112,3) ).evalf() );

reslst.append( (10*g16*g2*po10*po16*po21 ).evalf() );

reslst.append( (-5*g18*g2*po10*po16*po21 ).evalf() );

reslst.append( (g3*po10*po16*po21*numeric(13,3) ).evalf() );

reslst.append( (-48*g11*g3*po10*po16*po21 ).evalf() );

reslst.append( (8*g17*g3*po10*po16*po21 ).evalf() );

reslst.append( (g2*g3*po10*po16*po21*numeric(-56,3) ).evalf() );

reslst.append( (-16*g2*g32*po10*po16*po21 ).evalf() );

reslst.append( (8*g2*g33*po10*po16*po21 ).evalf() );

reslst.append( (-16*g2*g37*po10*po16*po21 ).evalf() );

reslst.append( (8*g2*g38*po10*po16*po21 ).evalf() );

reslst.append( (-64*g42*po10*po16*po21 ).evalf() );

reslst.append( (-32*g43*po10*po16*po21 ).evalf() );

reslst.append( (32*g44*po10*po16*po21 ).evalf() );

reslst.append( (26*g45*po10*po16*po21 ).evalf() );

reslst.append( (16*g46*po10*po16*po21 ).evalf() );

reslst.append( (-13*g47*po10*po16*po21 ).evalf() );

reslst.append( (10*g52*po10*po16*po21 ).evalf() );

reslst.append( (16*g53*po10*po16*po21 ).evalf() );

reslst.append( (-5*g54*po10*po16*po21 ).evalf() );

reslst.append( (-5*g55*po10*po16*po21 ).evalf() );

reslst.append( (-8*g56*po10*po16*po21 ).evalf() );

reslst.append( (g57*po10*po16*po21*numeric(5,2) ).evalf() );

reslst.append( (6*g62*po10*po16*po21 ).evalf() );

reslst.append( (-3*g63*po10*po16*po21 ).evalf() );

reslst.append( (16*g70*po10*po16*po21 ).evalf() );

reslst.append( (-8*g71*po10*po16*po21 ).evalf() );

reslst.append( (-16*g72*po10*po16*po21 ).evalf() );

reslst.append( (8*g73*po10*po16*po21 ).evalf() );

reslst.append( (16*g78*po10*po16*po21 ).evalf() );

reslst.append( (-8*g79*po10*po16*po21 ).evalf() );

reslst.append( (16*g11*g8*po10*po16*po21 ).evalf() );

reslst.append( (-8*g17*g8*po10*po16*po21 ).evalf() );

reslst.append( (16*g11*g9*po10*po16*po21 ).evalf() );

reslst.append( (-8*g17*g9*po10*po16*po21 ).evalf() );

reslst.append( (po11*po16*po21*numeric(-1733,216) ).evalf() );

reslst.append( (g1*po11*po16*po21*numeric(11,3) ).evalf() );

reslst.append( (4*g10*po11*po16*po21 ).evalf() );

reslst.append( (-32*g1*g11*po11*po16*po21 ).evalf() );

reslst.append( (-2*g12*po11*po16*po21 ).evalf() );

reslst.append( (g16*po11*po16*po21*numeric(13,4) ).evalf() );

reslst.append( (g18*po11*po16*po21*numeric(-13,8) ).evalf() );

reslst.append( (g2*po11*po16*po21*numeric(77,3) ).evalf() );

reslst.append( (g1*g2*po11*po16*po21*numeric(-44,3) ).evalf() );

reslst.append( (g16*g2*po11*po16*po21 ).evalf() );

reslst.append( (g18*g2*po11*po16*po21*numeric(-1,2) ).evalf() );

reslst.append( (g3*po11*po16*po21*numeric(-11,6) ).evalf() );

reslst.append( (24*g11*g3*po11*po16*po21 ).evalf() );

reslst.append( (-4*g17*g3*po11*po16*po21 ).evalf() );

reslst.append( (g2*g3*po11*po16*po21*numeric(22,3) ).evalf() );

reslst.append( (8*g2*g32*po11*po16*po21 ).evalf() );

reslst.append( (-4*g2*g33*po11*po16*po21 ).evalf() );

reslst.append( (8*g2*g37*po11*po16*po21 ).evalf() );

reslst.append( (-4*g2*g38*po11*po16*po21 ).evalf() );

reslst.append( (32*g42*po11*po16*po21 ).evalf() );

reslst.append( (16*g43*po11*po16*po21 ).evalf() );

reslst.append( (-16*g44*po11*po16*po21 ).evalf() );

reslst.append( (-7*g45*po11*po16*po21 ).evalf() );

reslst.append( (-8*g46*po11*po16*po21 ).evalf() );

reslst.append( (g47*po11*po16*po21*numeric(7,2) ).evalf() );

reslst.append( (g52*po11*po16*po21 ).evalf() );

reslst.append( (-8*g53*po11*po16*po21 ).evalf() );

reslst.append( (g54*po11*po16*po21*numeric(-1,2) ).evalf() );

reslst.append( (g55*po11*po16*po21*numeric(-1,2) ).evalf() );

reslst.append( (4*g56*po11*po16*po21 ).evalf() );

reslst.append( (g57*po11*po16*po21*numeric(1,4) ).evalf() );

reslst.append( (-9*g62*po11*po16*po21 ).evalf() );

reslst.append( (g63*po11*po16*po21*numeric(9,2) ).evalf() );

reslst.append( (-8*g70*po11*po16*po21 ).evalf() );

reslst.append( (4*g71*po11*po16*po21 ).evalf() );

reslst.append( (8*g72*po11*po16*po21 ).evalf() );

reslst.append( (-4*g73*po11*po16*po21 ).evalf() );

reslst.append( (-8*g78*po11*po16*po21 ).evalf() );

reslst.append( (4*g79*po11*po16*po21 ).evalf() );

reslst.append( (-8*g11*g8*po11*po16*po21 ).evalf() );

reslst.append( (4*g17*g8*po11*po16*po21 ).evalf() );

reslst.append( (-8*g11*g9*po11*po16*po21 ).evalf() );

reslst.append( (4*g17*g9*po11*po16*po21 ).evalf() );

reslst.append( (po12*po16*po21*numeric(5,12) ).evalf() );

reslst.append( (g1*po12*po16*po21*numeric(2,3) ).evalf() );

reslst.append( (-4*g10*po12*po16*po21 ).evalf() );

reslst.append( (2*g12*po12*po16*po21 ).evalf() );

reslst.append( (g16*po12*po16*po21*numeric(101,48) ).evalf() );

reslst.append( (g18*po12*po16*po21*numeric(-101,96) ).evalf() );

reslst.append( (-(g2*po12*po16*po21) ).evalf() );

reslst.append( (-4*g1*g2*po12*po16*po21 ).evalf() );

reslst.append( (g16*g2*po12*po16*po21*numeric(-1,4) ).evalf() );

reslst.append( (g18*g2*po12*po16*po21*numeric(1,8) ).evalf() );

reslst.append( (g3*po12*po16*po21*numeric(-1,3) ).evalf() );

reslst.append( (2*g2*g3*po12*po16*po21 ).evalf() );

reslst.append( (g45*po12*po16*po21*numeric(-1,4) ).evalf() );

reslst.append( (g47*po12*po16*po21*numeric(1,8) ).evalf() );

reslst.append( (g52*po12*po16*po21*numeric(-1,4) ).evalf() );

reslst.append( (g54*po12*po16*po21*numeric(1,8) ).evalf() );

reslst.append( (g55*po12*po16*po21*numeric(1,8) ).evalf() );

reslst.append( (g57*po12*po16*po21*numeric(-1,16) ).evalf() );

reslst.append( (g62*po12*po16*po21*numeric(1,4) ).evalf() );

reslst.append( (g63*po12*po16*po21*numeric(-1,8) ).evalf() );

reslst.append( (g1*po2*po21 ).evalf() );

reslst.append( (-12*g10*po2*po21 ).evalf() );

reslst.append( (6*g12*po2*po21 ).evalf() );

reslst.append( (g16*po2*po21*numeric(67,2) ).evalf() );

reslst.append( (g18*po2*po21*numeric(-67,4) ).evalf() );

reslst.append( (-12*g1*g2*po2*po21 ).evalf() );

reslst.append( (30*g16*g2*po2*po21 ).evalf() );

reslst.append( (-15*g18*g2*po2*po21 ).evalf() );

reslst.append( (g3*po2*po21*numeric(-1,2) ).evalf() );

reslst.append( (6*g2*g3*po2*po21 ).evalf() );

reslst.append( (30*g45*po2*po21 ).evalf() );

reslst.append( (-15*g47*po2*po21 ).evalf() );

reslst.append( (30*g52*po2*po21 ).evalf() );

reslst.append( (-15*g54*po2*po21 ).evalf() );

reslst.append( (-15*g55*po2*po21 ).evalf() );

reslst.append( (g57*po2*po21*numeric(15,2) ).evalf() );

reslst.append( (-30*g62*po2*po21 ).evalf() );

reslst.append( (15*g63*po2*po21 ).evalf() );

reslst.append( (-2*g1*po15*po2*po21 ).evalf() );

reslst.append( (24*g10*po15*po2*po21 ).evalf() );

reslst.append( (-12*g12*po15*po2*po21 ).evalf() );

reslst.append( (-67*g16*po15*po2*po21 ).evalf() );

reslst.append( (g18*po15*po2*po21*numeric(67,2) ).evalf() );

reslst.append( (24*g1*g2*po15*po2*po21 ).evalf() );

reslst.append( (-60*g16*g2*po15*po2*po21 ).evalf() );

reslst.append( (30*g18*g2*po15*po2*po21 ).evalf() );

reslst.append( (g3*po15*po2*po21 ).evalf() );

reslst.append( (-12*g2*g3*po15*po2*po21 ).evalf() );

reslst.append( (-60*g45*po15*po2*po21 ).evalf() );

reslst.append( (30*g47*po15*po2*po21 ).evalf() );

reslst.append( (-60*g52*po15*po2*po21 ).evalf() );

reslst.append( (30*g54*po15*po2*po21 ).evalf() );

reslst.append( (30*g55*po15*po2*po21 ).evalf() );

reslst.append( (-15*g57*po15*po2*po21 ).evalf() );

reslst.append( (60*g62*po15*po2*po21 ).evalf() );

reslst.append( (-30*g63*po15*po2*po21 ).evalf() );

reslst.append( (g1*po16*po2*po21 ).evalf() );

reslst.append( (-12*g10*po16*po2*po21 ).evalf() );

reslst.append( (6*g12*po16*po2*po21 ).evalf() );

reslst.append( (g16*po16*po2*po21*numeric(67,2) ).evalf() );

reslst.append( (g18*po16*po2*po21*numeric(-67,4) ).evalf() );

reslst.append( (-12*g1*g2*po16*po2*po21 ).evalf() );

reslst.append( (30*g16*g2*po16*po2*po21 ).evalf() );

reslst.append( (-15*g18*g2*po16*po2*po21 ).evalf() );

reslst.append( (g3*po16*po2*po21*numeric(-1,2) ).evalf() );

reslst.append( (6*g2*g3*po16*po2*po21 ).evalf() );

reslst.append( (30*g45*po16*po2*po21 ).evalf() );

reslst.append( (-15*g47*po16*po2*po21 ).evalf() );

reslst.append( (30*g52*po16*po2*po21 ).evalf() );

reslst.append( (-15*g54*po16*po2*po21 ).evalf() );

reslst.append( (-15*g55*po16*po2*po21 ).evalf() );

reslst.append( (g57*po16*po2*po21*numeric(15,2) ).evalf() );

reslst.append( (-30*g62*po16*po2*po21 ).evalf() );

reslst.append( (15*g63*po16*po2*po21 ).evalf() );

reslst.append( (po22*numeric(-35,8) ).evalf() );

reslst.append( (g1*po22*numeric(10,3) ).evalf() );

reslst.append( (-2*g10*po22 ).evalf() );

reslst.append( (6*g11*po22 ).evalf() );

reslst.append( (g12*po22 ).evalf() );

reslst.append( (-(g17*po22) ).evalf() );

reslst.append( (g2*po22*numeric(10,3) ).evalf() );

reslst.append( (2*g1*g2*po22 ).evalf() );

reslst.append( (g3*po22*numeric(-5,3) ).evalf() );

reslst.append( (-(g2*g3*po22) ).evalf() );

reslst.append( (-6*g16*po1*po22 ).evalf() );

reslst.append( (3*g18*po1*po22 ).evalf() );

reslst.append( (po10*po22*numeric(29,2) ).evalf() );

reslst.append( (g1*po10*po22*numeric(-28,3) ).evalf() );

reslst.append( (16*g10*po10*po22 ).evalf() );

reslst.append( (-16*g11*po10*po22 ).evalf() );

reslst.append( (-8*g12*po10*po22 ).evalf() );

reslst.append( (-7*g16*po10*po22 ).evalf() );

reslst.append( (g18*po10*po22*numeric(7,2) ).evalf() );

reslst.append( (g2*po10*po22*numeric(-28,3) ).evalf() );

reslst.append( (-16*g1*g2*po10*po22 ).evalf() );

reslst.append( (g3*po10*po22*numeric(14,3) ).evalf() );

reslst.append( (8*g2*g3*po10*po22 ).evalf() );

reslst.append( (po11*po22*numeric(-31,4) ).evalf() );

reslst.append( (g1*po11*po22*numeric(8,3) ).evalf() );

reslst.append( (-8*g10*po11*po22 ).evalf() );

reslst.append( (8*g11*po11*po22 ).evalf() );

reslst.append( (4*g12*po11*po22 ).evalf() );

reslst.append( (g16*po11*po22*numeric(5,2) ).evalf() );

reslst.append( (g18*po11*po22*numeric(-5,4) ).evalf() );

reslst.append( (g2*po11*po22*numeric(8,3) ).evalf() );

reslst.append( (8*g1*g2*po11*po22 ).evalf() );

reslst.append( (g3*po11*po22*numeric(-4,3) ).evalf() );

reslst.append( (-4*g2*g3*po11*po22 ).evalf() );

reslst.append( (po12*po22*numeric(1,2) ).evalf() );

reslst.append( (2*g1*po12*po22 ).evalf() );

reslst.append( (g16*po12*po22*numeric(-7,8) ).evalf() );

reslst.append( (g18*po12*po22*numeric(7,16) ).evalf() );

reslst.append( (2*g2*po12*po22 ).evalf() );

reslst.append( (-(g3*po12*po22) ).evalf() );

reslst.append( (g2*po14*po22 ).evalf() );

reslst.append( (-(g2*po11*po14*po22) ).evalf() );

reslst.append( (g2*po12*po14*po22 ).evalf() );

reslst.append( (12*g16*po1*po15*po22 ).evalf() );

reslst.append( (-6*g18*po1*po15*po22 ).evalf() );

reslst.append( (29*po10*po15*po22 ).evalf() );

reslst.append( (g1*po10*po15*po22*numeric(-56,3) ).evalf() );

reslst.append( (32*g10*po10*po15*po22 ).evalf() );

reslst.append( (-32*g11*po10*po15*po22 ).evalf() );

reslst.append( (-16*g12*po10*po15*po22 ).evalf() );

reslst.append( (-12*g16*po10*po15*po22 ).evalf() );

reslst.append( (6*g18*po10*po15*po22 ).evalf() );

reslst.append( (g2*po10*po15*po22*numeric(-56,3) ).evalf() );

reslst.append( (-32*g1*g2*po10*po15*po22 ).evalf() );

reslst.append( (g3*po10*po15*po22*numeric(28,3) ).evalf() );

reslst.append( (16*g2*g3*po10*po15*po22 ).evalf() );

reslst.append( (po11*po15*po22*numeric(-91,4) ).evalf() );

reslst.append( (10*g1*po11*po15*po22 ).evalf() );

reslst.append( (-20*g10*po11*po15*po22 ).evalf() );

reslst.append( (28*g11*po11*po15*po22 ).evalf() );

reslst.append( (10*g12*po11*po15*po22 ).evalf() );

reslst.append( (4*g16*po11*po15*po22 ).evalf() );

reslst.append( (-2*g17*po11*po15*po22 ).evalf() );

reslst.append( (-2*g18*po11*po15*po22 ).evalf() );

reslst.append( (13*g2*po11*po15*po22 ).evalf() );

reslst.append( (20*g1*g2*po11*po15*po22 ).evalf() );

reslst.append( (-5*g3*po11*po15*po22 ).evalf() );

reslst.append( (-10*g2*g3*po11*po15*po22 ).evalf() );

reslst.append( (po12*po15*po22*numeric(33,4) ).evalf() );

reslst.append( (g1*po12*po15*po22*numeric(-2,3) ).evalf() );

reslst.append( (4*g10*po12*po15*po22 ).evalf() );

reslst.append( (-12*g11*po12*po15*po22 ).evalf() );

reslst.append( (-2*g12*po12*po15*po22 ).evalf() );

reslst.append( (g16*po12*po15*po22*numeric(-3,4) ).evalf() );

reslst.append( (2*g17*po12*po15*po22 ).evalf() );

reslst.append( (g18*po12*po15*po22*numeric(3,8) ).evalf() );

reslst.append( (g2*po12*po15*po22*numeric(-11,3) ).evalf() );

reslst.append( (-4*g1*g2*po12*po15*po22 ).evalf() );

reslst.append( (g3*po12*po15*po22*numeric(1,3) ).evalf() );

reslst.append( (2*g2*g3*po12*po15*po22 ).evalf() );

reslst.append( (-6*g16*po1*po16*po22 ).evalf() );

reslst.append( (3*g18*po1*po16*po22 ).evalf() );

reslst.append( (po10*po16*po22*numeric(29,2) ).evalf() );

reslst.append( (g1*po10*po16*po22*numeric(-28,3) ).evalf() );

reslst.append( (16*g10*po10*po16*po22 ).evalf() );

reslst.append( (-16*g11*po10*po16*po22 ).evalf() );

reslst.append( (-8*g12*po10*po16*po22 ).evalf() );

reslst.append( (-5*g16*po10*po16*po22 ).evalf() );

reslst.append( (g18*po10*po16*po22*numeric(5,2) ).evalf() );

reslst.append( (g2*po10*po16*po22*numeric(-28,3) ).evalf() );

reslst.append( (-16*g1*g2*po10*po16*po22 ).evalf() );

reslst.append( (g3*po10*po16*po22*numeric(14,3) ).evalf() );

reslst.append( (8*g2*g3*po10*po16*po22 ).evalf() );

reslst.append( (po11*po16*po22*numeric(-31,4) ).evalf() );

reslst.append( (g1*po11*po16*po22*numeric(8,3) ).evalf() );

reslst.append( (-8*g10*po11*po16*po22 ).evalf() );

reslst.append( (8*g11*po11*po16*po22 ).evalf() );

reslst.append( (4*g12*po11*po16*po22 ).evalf() );

reslst.append( (g16*po11*po16*po22*numeric(-1,2) ).evalf() );

reslst.append( (g18*po11*po16*po22*numeric(1,4) ).evalf() );

reslst.append( (g2*po11*po16*po22*numeric(14,3) ).evalf() );

reslst.append( (8*g1*g2*po11*po16*po22 ).evalf() );

reslst.append( (g3*po11*po16*po22*numeric(-4,3) ).evalf() );

reslst.append( (-4*g2*g3*po11*po16*po22 ).evalf() );

reslst.append( (po12*po16*po22*numeric(1,2) ).evalf() );

reslst.append( (2*g1*po12*po16*po22 ).evalf() );

reslst.append( (g16*po12*po16*po22*numeric(1,8) ).evalf() );

reslst.append( (g18*po12*po16*po22*numeric(-1,16) ).evalf() );

reslst.append( (-(g3*po12*po16*po22) ).evalf() );

reslst.append( (6*g1*po2*po22 ).evalf() );

reslst.append( (-15*g16*po2*po22 ).evalf() );

reslst.append( (g18*po2*po22*numeric(15,2) ).evalf() );

reslst.append( (-3*g3*po2*po22 ).evalf() );

reslst.append( (-12*g1*po15*po2*po22 ).evalf() );

reslst.append( (30*g16*po15*po2*po22 ).evalf() );

reslst.append( (-15*g18*po15*po2*po22 ).evalf() );

reslst.append( (6*g3*po15*po2*po22 ).evalf() );

reslst.append( (6*g1*po16*po2*po22 ).evalf() );

reslst.append( (-15*g16*po16*po2*po22 ).evalf() );

reslst.append( (g18*po16*po2*po22*numeric(15,2) ).evalf() );

reslst.append( (-3*g3*po16*po2*po22 ).evalf() );

reslst.append( (po23*numeric(-10,9) ).evalf() );

reslst.append( (g2*po23*numeric(-4,3) ).evalf() );

reslst.append( (po10*po23*numeric(28,9) ).evalf() );

reslst.append( (g2*po10*po23*numeric(16,3) ).evalf() );

reslst.append( (po11*po23*numeric(-14,9) ).evalf() );

reslst.append( (g2*po11*po23*numeric(-8,3) ).evalf() );

reslst.append( (po10*po15*po23*numeric(56,9) ).evalf() );

reslst.append( (g2*po10*po15*po23*numeric(32,3) ).evalf() );

reslst.append( (po11*po15*po23*numeric(-14,3) ).evalf() );

reslst.append( (-8*g2*po11*po15*po23 ).evalf() );

reslst.append( (po12*po15*po23*numeric(14,9) ).evalf() );

reslst.append( (g2*po12*po15*po23*numeric(8,3) ).evalf() );

reslst.append( (po10*po16*po23*numeric(28,9) ).evalf() );

reslst.append( (g2*po10*po16*po23*numeric(16,3) ).evalf() );

reslst.append( (po11*po16*po23*numeric(-14,9) ).evalf() );

reslst.append( (g2*po11*po16*po23*numeric(-8,3) ).evalf() );

reslst.append( (po24*numeric(1,6) ).evalf() );

reslst.append( (po10*po24*numeric(-2,3) ).evalf() );

reslst.append( (po11*po24*numeric(1,3) ).evalf() );

reslst.append( (po10*po15*po24*numeric(-4,3) ).evalf() );

reslst.append( (po11*po15*po24 ).evalf() );

reslst.append( (po12*po15*po24*numeric(-1,3) ).evalf() );

reslst.append( (po10*po16*po24*numeric(-2,3) ).evalf() );

reslst.append( (po11*po16*po24*numeric(1,3) ).evalf() );

reslst.append( (po25*numeric(-919,432) ).evalf() );

reslst.append( (g1*po25*numeric(4,3) ).evalf() );

reslst.append( (g10*po25*numeric(4,3) ).evalf() );

reslst.append( (g11*po25*numeric(4,3) ).evalf() );

reslst.append( (8*g1*g11*po25 ).evalf() );

reslst.append( (g12*po25*numeric(-2,3) ).evalf() );

reslst.append( (g16*po25*numeric(-10,3) ).evalf() );

reslst.append( (g17*po25*numeric(-2,3) ).evalf() );

reslst.append( (g18*po25*numeric(5,3) ).evalf() );

reslst.append( (g2*po25*numeric(-49,3) ).evalf() );

reslst.append( (12*g1*g2*po25 ).evalf() );

reslst.append( (g3*po25*numeric(-2,3) ).evalf() );

reslst.append( (-6*g11*g3*po25 ).evalf() );

reslst.append( (g17*g3*po25 ).evalf() );

reslst.append( (-6*g2*g3*po25 ).evalf() );

reslst.append( (-2*g2*g32*po25 ).evalf() );

reslst.append( (g2*g33*po25 ).evalf() );

reslst.append( (-2*g2*g37*po25 ).evalf() );

reslst.append( (g2*g38*po25 ).evalf() );

reslst.append( (-8*g42*po25 ).evalf() );

reslst.append( (12*g43*po25 ).evalf() );

reslst.append( (4*g44*po25 ).evalf() );

reslst.append( (2*g45*po25 ).evalf() );

reslst.append( (-2*g46*po25 ).evalf() );

reslst.append( (-(g47*po25) ).evalf() );

reslst.append( (-4*g53*po25 ).evalf() );

reslst.append( (2*g62*po25 ).evalf() );

reslst.append( (-(g63*po25) ).evalf() );

reslst.append( (2*g70*po25 ).evalf() );

reslst.append( (-(g71*po25) ).evalf() );

reslst.append( (-2*g72*po25 ).evalf() );

reslst.append( (g73*po25 ).evalf() );

reslst.append( (2*g78*po25 ).evalf() );

reslst.append( (-(g79*po25) ).evalf() );

reslst.append( (2*g11*g8*po25 ).evalf() );

reslst.append( (-(g17*g8*po25) ).evalf() );

reslst.append( (2*g11*g9*po25 ).evalf() );

reslst.append( (-(g17*g9*po25) ).evalf() );

reslst.append( (-11*g16*po1*po25 ).evalf() );

reslst.append( (g18*po1*po25*numeric(11,2) ).evalf() );

reslst.append( (-12*g16*g2*po1*po25 ).evalf() );

reslst.append( (6*g18*g2*po1*po25 ).evalf() );

reslst.append( (-12*g45*po1*po25 ).evalf() );

reslst.append( (6*g47*po1*po25 ).evalf() );

reslst.append( (-12*g52*po1*po25 ).evalf() );

reslst.append( (6*g54*po1*po25 ).evalf() );

reslst.append( (6*g55*po1*po25 ).evalf() );

reslst.append( (-3*g57*po1*po25 ).evalf() );

reslst.append( (12*g62*po1*po25 ).evalf() );

reslst.append( (-6*g63*po1*po25 ).evalf() );

reslst.append( (po10*po25*numeric(-1643,108) ).evalf() );

reslst.append( (g1*po10*po25*numeric(26,3) ).evalf() );

reslst.append( (-64*g1*g11*po10*po25 ).evalf() );

reslst.append( (g16*po10*po25*numeric(7,6) ).evalf() );

reslst.append( (g18*po10*po25*numeric(-7,12) ).evalf() );

reslst.append( (g2*po10*po25*numeric(148,3) ).evalf() );

reslst.append( (g1*g2*po10*po25*numeric(-112,3) ).evalf() );

reslst.append( (-14*g16*g2*po10*po25 ).evalf() );

reslst.append( (7*g18*g2*po10*po25 ).evalf() );

reslst.append( (g3*po10*po25*numeric(-13,3) ).evalf() );

reslst.append( (48*g11*g3*po10*po25 ).evalf() );

reslst.append( (-8*g17*g3*po10*po25 ).evalf() );

reslst.append( (g2*g3*po10*po25*numeric(56,3) ).evalf() );

reslst.append( (16*g2*g32*po10*po25 ).evalf() );

reslst.append( (-8*g2*g33*po10*po25 ).evalf() );

reslst.append( (16*g2*g37*po10*po25 ).evalf() );

reslst.append( (-8*g2*g38*po10*po25 ).evalf() );

reslst.append( (64*g42*po10*po25 ).evalf() );

reslst.append( (32*g43*po10*po25 ).evalf() );

reslst.append( (-32*g44*po10*po25 ).evalf() );

reslst.append( (-30*g45*po10*po25 ).evalf() );

reslst.append( (-16*g46*po10*po25 ).evalf() );

reslst.append( (15*g47*po10*po25 ).evalf() );

reslst.append( (-14*g52*po10*po25 ).evalf() );

reslst.append( (-16*g53*po10*po25 ).evalf() );

reslst.append( (7*g54*po10*po25 ).evalf() );

reslst.append( (7*g55*po10*po25 ).evalf() );

reslst.append( (8*g56*po10*po25 ).evalf() );

reslst.append( (g57*po10*po25*numeric(-7,2) ).evalf() );

reslst.append( (-2*g62*po10*po25 ).evalf() );

reslst.append( (g63*po10*po25 ).evalf() );

reslst.append( (-16*g70*po10*po25 ).evalf() );

reslst.append( (8*g71*po10*po25 ).evalf() );

reslst.append( (16*g72*po10*po25 ).evalf() );

reslst.append( (-8*g73*po10*po25 ).evalf() );

reslst.append( (-16*g78*po10*po25 ).evalf() );

reslst.append( (8*g79*po10*po25 ).evalf() );

reslst.append( (-16*g11*g8*po10*po25 ).evalf() );

reslst.append( (8*g17*g8*po10*po25 ).evalf() );

reslst.append( (-16*g11*g9*po10*po25 ).evalf() );

reslst.append( (8*g17*g9*po10*po25 ).evalf() );

reslst.append( (po11*po25*numeric(1733,216) ).evalf() );

reslst.append( (g1*po11*po25*numeric(-11,3) ).evalf() );

reslst.append( (-4*g10*po11*po25 ).evalf() );

reslst.append( (-12*g11*po11*po25 ).evalf() );

reslst.append( (32*g1*g11*po11*po25 ).evalf() );

reslst.append( (2*g12*po11*po25 ).evalf() );

reslst.append( (g16*po11*po25*numeric(1,4) ).evalf() );

reslst.append( (2*g17*po11*po25 ).evalf() );

reslst.append( (g18*po11*po25*numeric(-1,8) ).evalf() );

reslst.append( (-26*g2*po11*po25 ).evalf() );

reslst.append( (g1*g2*po11*po25*numeric(44,3) ).evalf() );

reslst.append( (5*g16*g2*po11*po25 ).evalf() );

reslst.append( (g18*g2*po11*po25*numeric(-5,2) ).evalf() );

reslst.append( (g3*po11*po25*numeric(11,6) ).evalf() );

reslst.append( (-24*g11*g3*po11*po25 ).evalf() );

reslst.append( (4*g17*g3*po11*po25 ).evalf() );

reslst.append( (g2*g3*po11*po25*numeric(-22,3) ).evalf() );

reslst.append( (-8*g2*g32*po11*po25 ).evalf() );

reslst.append( (4*g2*g33*po11*po25 ).evalf() );

reslst.append( (-8*g2*g37*po11*po25 ).evalf() );

reslst.append( (4*g2*g38*po11*po25 ).evalf() );

reslst.append( (-32*g42*po11*po25 ).evalf() );

reslst.append( (-16*g43*po11*po25 ).evalf() );

reslst.append( (16*g44*po11*po25 ).evalf() );

reslst.append( (13*g45*po11*po25 ).evalf() );

reslst.append( (8*g46*po11*po25 ).evalf() );

reslst.append( (g47*po11*po25*numeric(-13,2) ).evalf() );

reslst.append( (5*g52*po11*po25 ).evalf() );

reslst.append( (8*g53*po11*po25 ).evalf() );

reslst.append( (g54*po11*po25*numeric(-5,2) ).evalf() );

reslst.append( (g55*po11*po25*numeric(-5,2) ).evalf() );

reslst.append( (-4*g56*po11*po25 ).evalf() );

reslst.append( (g57*po11*po25*numeric(5,4) ).evalf() );

reslst.append( (3*g62*po11*po25 ).evalf() );

reslst.append( (g63*po11*po25*numeric(-3,2) ).evalf() );

reslst.append( (8*g70*po11*po25 ).evalf() );

reslst.append( (-4*g71*po11*po25 ).evalf() );

reslst.append( (-8*g72*po11*po25 ).evalf() );

reslst.append( (4*g73*po11*po25 ).evalf() );

reslst.append( (8*g78*po11*po25 ).evalf() );

reslst.append( (-4*g79*po11*po25 ).evalf() );

reslst.append( (8*g11*g8*po11*po25 ).evalf() );

reslst.append( (-4*g17*g8*po11*po25 ).evalf() );

reslst.append( (8*g11*g9*po11*po25 ).evalf() );

reslst.append( (-4*g17*g9*po11*po25 ).evalf() );

reslst.append( (po12*po25*numeric(-5,12) ).evalf() );

reslst.append( (g1*po12*po25*numeric(-2,3) ).evalf() );

reslst.append( (4*g10*po12*po25 ).evalf() );

reslst.append( (12*g11*po12*po25 ).evalf() );

reslst.append( (-2*g12*po12*po25 ).evalf() );

reslst.append( (g16*po12*po25*numeric(-181,48) ).evalf() );

reslst.append( (-2*g17*po12*po25 ).evalf() );

reslst.append( (g18*po12*po25*numeric(181,96) ).evalf() );

reslst.append( (g2*po12*po25*numeric(4,3) ).evalf() );

reslst.append( (4*g1*g2*po12*po25 ).evalf() );

reslst.append( (g16*g2*po12*po25*numeric(-7,4) ).evalf() );

reslst.append( (g18*g2*po12*po25*numeric(7,8) ).evalf() );

reslst.append( (g3*po12*po25*numeric(1,3) ).evalf() );

reslst.append( (-2*g2*g3*po12*po25 ).evalf() );

reslst.append( (g45*po12*po25*numeric(-7,4) ).evalf() );

reslst.append( (g47*po12*po25*numeric(7,8) ).evalf() );

reslst.append( (g52*po12*po25*numeric(-7,4) ).evalf() );

reslst.append( (g54*po12*po25*numeric(7,8) ).evalf() );

reslst.append( (g55*po12*po25*numeric(7,8) ).evalf() );

reslst.append( (g57*po12*po25*numeric(-7,16) ).evalf() );

reslst.append( (g62*po12*po25*numeric(7,4) ).evalf() );

reslst.append( (g63*po12*po25*numeric(-7,8) ).evalf() );

reslst.append( (6*g11*po14*po25 ).evalf() );

reslst.append( (-(g17*po14*po25) ).evalf() );

reslst.append( (g2*po14*po25*numeric(2,3) ).evalf() );

reslst.append( (-6*g11*po11*po14*po25 ).evalf() );

reslst.append( (g17*po11*po14*po25 ).evalf() );

reslst.append( (g2*po11*po14*po25*numeric(-1,6) ).evalf() );

reslst.append( (6*g11*po12*po14*po25 ).evalf() );

reslst.append( (-(g17*po12*po14*po25) ).evalf() );

reslst.append( (g2*po12*po14*po25*numeric(1,6) ).evalf() );

reslst.append( (22*g16*po1*po15*po25 ).evalf() );

reslst.append( (-11*g18*po1*po15*po25 ).evalf() );

reslst.append( (24*g16*g2*po1*po15*po25 ).evalf() );

reslst.append( (-12*g18*g2*po1*po15*po25 ).evalf() );

reslst.append( (24*g45*po1*po15*po25 ).evalf() );

reslst.append( (-12*g47*po1*po15*po25 ).evalf() );

reslst.append( (24*g52*po1*po15*po25 ).evalf() );

reslst.append( (-12*g54*po1*po15*po25 ).evalf() );

reslst.append( (-12*g55*po1*po15*po25 ).evalf() );

reslst.append( (6*g57*po1*po15*po25 ).evalf() );

reslst.append( (-24*g62*po1*po15*po25 ).evalf() );

reslst.append( (12*g63*po1*po15*po25 ).evalf() );

reslst.append( (po10*po15*po25*numeric(-1643,54) ).evalf() );

reslst.append( (g1*po10*po15*po25*numeric(52,3) ).evalf() );

reslst.append( (-128*g1*g11*po10*po15*po25 ).evalf() );

reslst.append( (g16*po10*po15*po25*numeric(14,3) ).evalf() );

reslst.append( (g18*po10*po15*po25*numeric(-7,3) ).evalf() );

reslst.append( (g2*po10*po15*po25*numeric(296,3) ).evalf() );

reslst.append( (g1*g2*po10*po15*po25*numeric(-224,3) ).evalf() );

reslst.append( (-24*g16*g2*po10*po15*po25 ).evalf() );

reslst.append( (12*g18*g2*po10*po15*po25 ).evalf() );

reslst.append( (g3*po10*po15*po25*numeric(-26,3) ).evalf() );

reslst.append( (96*g11*g3*po10*po15*po25 ).evalf() );

reslst.append( (-16*g17*g3*po10*po15*po25 ).evalf() );

reslst.append( (g2*g3*po10*po15*po25*numeric(112,3) ).evalf() );

reslst.append( (32*g2*g32*po10*po15*po25 ).evalf() );

reslst.append( (-16*g2*g33*po10*po15*po25 ).evalf() );

reslst.append( (32*g2*g37*po10*po15*po25 ).evalf() );

reslst.append( (-16*g2*g38*po10*po15*po25 ).evalf() );

reslst.append( (128*g42*po10*po15*po25 ).evalf() );

reslst.append( (64*g43*po10*po15*po25 ).evalf() );

reslst.append( (-64*g44*po10*po15*po25 ).evalf() );

reslst.append( (-56*g45*po10*po15*po25 ).evalf() );

reslst.append( (-32*g46*po10*po15*po25 ).evalf() );

reslst.append( (28*g47*po10*po15*po25 ).evalf() );

reslst.append( (-24*g52*po10*po15*po25 ).evalf() );

reslst.append( (-32*g53*po10*po15*po25 ).evalf() );

reslst.append( (12*g54*po10*po15*po25 ).evalf() );

reslst.append( (12*g55*po10*po15*po25 ).evalf() );

reslst.append( (16*g56*po10*po15*po25 ).evalf() );

reslst.append( (-6*g57*po10*po15*po25 ).evalf() );

reslst.append( (-8*g62*po10*po15*po25 ).evalf() );

reslst.append( (4*g63*po10*po15*po25 ).evalf() );

reslst.append( (-32*g70*po10*po15*po25 ).evalf() );

reslst.append( (16*g71*po10*po15*po25 ).evalf() );

reslst.append( (32*g72*po10*po15*po25 ).evalf() );

reslst.append( (-16*g73*po10*po15*po25 ).evalf() );

reslst.append( (-32*g78*po10*po15*po25 ).evalf() );

reslst.append( (16*g79*po10*po15*po25 ).evalf() );

reslst.append( (-32*g11*g8*po10*po15*po25 ).evalf() );

reslst.append( (16*g17*g8*po10*po15*po25 ).evalf() );

reslst.append( (-32*g11*g9*po10*po15*po25 ).evalf() );

reslst.append( (16*g17*g9*po10*po15*po25 ).evalf() );

reslst.append( (po11*po15*po25*numeric(1703,72) ).evalf() );

reslst.append( (g1*po11*po15*po25*numeric(-35,3) ).evalf() );

reslst.append( (g10*po11*po15*po25*numeric(-10,3) ).evalf() );

reslst.append( (g11*po11*po15*po25*numeric(-4,3) ).evalf() );

reslst.append( (80*g1*g11*po11*po15*po25 ).evalf() );

reslst.append( (g12*po11*po15*po25*numeric(5,3) ).evalf() );

reslst.append( (g16*po11*po15*po25*numeric(-16,3) ).evalf() );

reslst.append( (g17*po11*po15*po25*numeric(-4,3) ).evalf() );

reslst.append( (g18*po11*po15*po25*numeric(8,3) ).evalf() );

reslst.append( (g2*po11*po15*po25*numeric(-457,6) ).evalf() );

reslst.append( (g1*g2*po11*po15*po25*numeric(130,3) ).evalf() );

reslst.append( (8*g16*g2*po11*po15*po25 ).evalf() );

reslst.append( (-4*g18*g2*po11*po15*po25 ).evalf() );

reslst.append( (g3*po11*po15*po25*numeric(35,6) ).evalf() );

reslst.append( (-60*g11*g3*po11*po15*po25 ).evalf() );

reslst.append( (10*g17*g3*po11*po15*po25 ).evalf() );

reslst.append( (g2*g3*po11*po15*po25*numeric(-65,3) ).evalf() );

reslst.append( (-20*g2*g32*po11*po15*po25 ).evalf() );

reslst.append( (10*g2*g33*po11*po15*po25 ).evalf() );

reslst.append( (-20*g2*g37*po11*po15*po25 ).evalf() );

reslst.append( (10*g2*g38*po11*po15*po25 ).evalf() );

reslst.append( (-80*g42*po11*po15*po25 ).evalf() );

reslst.append( (-8*g43*po11*po15*po25 ).evalf() );

reslst.append( (40*g44*po11*po15*po25 ).evalf() );

reslst.append( (28*g45*po11*po15*po25 ).evalf() );

reslst.append( (12*g46*po11*po15*po25 ).evalf() );

reslst.append( (-14*g47*po11*po15*po25 ).evalf() );

reslst.append( (8*g52*po11*po15*po25 ).evalf() );

reslst.append( (8*g53*po11*po15*po25 ).evalf() );

reslst.append( (-4*g54*po11*po15*po25 ).evalf() );

reslst.append( (-4*g55*po11*po15*po25 ).evalf() );

reslst.append( (-8*g56*po11*po15*po25 ).evalf() );

reslst.append( (2*g57*po11*po15*po25 ).evalf() );

reslst.append( (12*g62*po11*po15*po25 ).evalf() );

reslst.append( (-6*g63*po11*po15*po25 ).evalf() );

reslst.append( (20*g70*po11*po15*po25 ).evalf() );

reslst.append( (-10*g71*po11*po15*po25 ).evalf() );

reslst.append( (-20*g72*po11*po15*po25 ).evalf() );

reslst.append( (10*g73*po11*po15*po25 ).evalf() );

reslst.append( (20*g78*po11*po15*po25 ).evalf() );

reslst.append( (-10*g79*po11*po15*po25 ).evalf() );

reslst.append( (20*g11*g8*po11*po15*po25 ).evalf() );

reslst.append( (-10*g17*g8*po11*po15*po25 ).evalf() );

reslst.append( (20*g11*g9*po11*po15*po25 ).evalf() );

reslst.append( (-10*g17*g9*po11*po15*po25 ).evalf() );

reslst.append( (po12*po15*po25*numeric(-1823,216) ).evalf() );

reslst.append( (3*g1*po12*po15*po25 ).evalf() );

reslst.append( (g10*po12*po15*po25*numeric(10,3) ).evalf() );

reslst.append( (g11*po12*po15*po25*numeric(4,3) ).evalf() );

reslst.append( (-16*g1*g11*po12*po15*po25 ).evalf() );

reslst.append( (g12*po12*po15*po25*numeric(-5,3) ).evalf() );

reslst.append( (g16*po12*po15*po25*numeric(-29,24) ).evalf() );

reslst.append( (g17*po12*po15*po25*numeric(4,3) ).evalf() );

reslst.append( (g18*po12*po15*po25*numeric(29,48) ).evalf() );

reslst.append( (g2*po12*po15*po25*numeric(161,6) ).evalf() );

reslst.append( (-6*g1*g2*po12*po15*po25 ).evalf() );

reslst.append( (g16*g2*po12*po15*po25*numeric(-3,2) ).evalf() );

reslst.append( (g18*g2*po12*po15*po25*numeric(3,4) ).evalf() );

reslst.append( (g3*po12*po15*po25*numeric(-3,2) ).evalf() );

reslst.append( (12*g11*g3*po12*po15*po25 ).evalf() );

reslst.append( (-2*g17*g3*po12*po15*po25 ).evalf() );

reslst.append( (3*g2*g3*po12*po15*po25 ).evalf() );

reslst.append( (4*g2*g32*po12*po15*po25 ).evalf() );

reslst.append( (-2*g2*g33*po12*po15*po25 ).evalf() );

reslst.append( (4*g2*g37*po12*po15*po25 ).evalf() );

reslst.append( (-2*g2*g38*po12*po15*po25 ).evalf() );

reslst.append( (16*g42*po12*po15*po25 ).evalf() );

reslst.append( (-24*g43*po12*po15*po25 ).evalf() );

reslst.append( (-8*g44*po12*po15*po25 ).evalf() );

reslst.append( (g45*po12*po15*po25*numeric(-11,2) ).evalf() );

reslst.append( (4*g46*po12*po15*po25 ).evalf() );

reslst.append( (g47*po12*po15*po25*numeric(11,4) ).evalf() );

reslst.append( (g52*po12*po15*po25*numeric(-3,2) ).evalf() );

reslst.append( (8*g53*po12*po15*po25 ).evalf() );

reslst.append( (g54*po12*po15*po25*numeric(3,4) ).evalf() );

reslst.append( (g55*po12*po15*po25*numeric(3,4) ).evalf() );

reslst.append( (g57*po12*po15*po25*numeric(-3,8) ).evalf() );

reslst.append( (g62*po12*po15*po25*numeric(-5,2) ).evalf() );

reslst.append( (g63*po12*po15*po25*numeric(5,4) ).evalf() );

reslst.append( (-4*g70*po12*po15*po25 ).evalf() );

reslst.append( (2*g71*po12*po15*po25 ).evalf() );

reslst.append( (4*g72*po12*po15*po25 ).evalf() );

reslst.append( (-2*g73*po12*po15*po25 ).evalf() );

reslst.append( (-4*g78*po12*po15*po25 ).evalf() );

reslst.append( (2*g79*po12*po15*po25 ).evalf() );

reslst.append( (-4*g11*g8*po12*po15*po25 ).evalf() );

reslst.append( (2*g17*g8*po12*po15*po25 ).evalf() );

reslst.append( (-4*g11*g9*po12*po15*po25 ).evalf() );

reslst.append( (2*g17*g9*po12*po15*po25 ).evalf() );

reslst.append( (-11*g16*po1*po16*po25 ).evalf() );

reslst.append( (g18*po1*po16*po25*numeric(11,2) ).evalf() );

reslst.append( (-12*g16*g2*po1*po16*po25 ).evalf() );

reslst.append( (6*g18*g2*po1*po16*po25 ).evalf() );

reslst.append( (-12*g45*po1*po16*po25 ).evalf() );

reslst.append( (6*g47*po1*po16*po25 ).evalf() );

reslst.append( (-12*g52*po1*po16*po25 ).evalf() );

reslst.append( (6*g54*po1*po16*po25 ).evalf() );

reslst.append( (6*g55*po1*po16*po25 ).evalf() );

reslst.append( (-3*g57*po1*po16*po25 ).evalf() );

reslst.append( (12*g62*po1*po16*po25 ).evalf() );

reslst.append( (-6*g63*po1*po16*po25 ).evalf() );

reslst.append( (po10*po16*po25*numeric(-1643,108) ).evalf() );

reslst.append( (g1*po10*po16*po25*numeric(26,3) ).evalf() );

reslst.append( (-64*g1*g11*po10*po16*po25 ).evalf() );

reslst.append( (g16*po10*po16*po25*numeric(7,2) ).evalf() );

reslst.append( (g18*po10*po16*po25*numeric(-7,4) ).evalf() );

reslst.append( (g2*po10*po16*po25*numeric(148,3) ).evalf() );

reslst.append( (g1*g2*po10*po16*po25*numeric(-112,3) ).evalf() );

reslst.append( (-10*g16*g2*po10*po16*po25 ).evalf() );

reslst.append( (5*g18*g2*po10*po16*po25 ).evalf() );

reslst.append( (g3*po10*po16*po25*numeric(-13,3) ).evalf() );

reslst.append( (48*g11*g3*po10*po16*po25 ).evalf() );

reslst.append( (-8*g17*g3*po10*po16*po25 ).evalf() );

reslst.append( (g2*g3*po10*po16*po25*numeric(56,3) ).evalf() );

reslst.append( (16*g2*g32*po10*po16*po25 ).evalf() );

reslst.append( (-8*g2*g33*po10*po16*po25 ).evalf() );

reslst.append( (16*g2*g37*po10*po16*po25 ).evalf() );

reslst.append( (-8*g2*g38*po10*po16*po25 ).evalf() );

reslst.append( (64*g42*po10*po16*po25 ).evalf() );

reslst.append( (32*g43*po10*po16*po25 ).evalf() );

reslst.append( (-32*g44*po10*po16*po25 ).evalf() );

reslst.append( (-26*g45*po10*po16*po25 ).evalf() );

reslst.append( (-16*g46*po10*po16*po25 ).evalf() );

reslst.append( (13*g47*po10*po16*po25 ).evalf() );

reslst.append( (-10*g52*po10*po16*po25 ).evalf() );

reslst.append( (-16*g53*po10*po16*po25 ).evalf() );

reslst.append( (5*g54*po10*po16*po25 ).evalf() );

reslst.append( (5*g55*po10*po16*po25 ).evalf() );

reslst.append( (8*g56*po10*po16*po25 ).evalf() );

reslst.append( (g57*po10*po16*po25*numeric(-5,2) ).evalf() );

reslst.append( (-6*g62*po10*po16*po25 ).evalf() );

reslst.append( (3*g63*po10*po16*po25 ).evalf() );

reslst.append( (-16*g70*po10*po16*po25 ).evalf() );

reslst.append( (8*g71*po10*po16*po25 ).evalf() );

reslst.append( (16*g72*po10*po16*po25 ).evalf() );

reslst.append( (-8*g73*po10*po16*po25 ).evalf() );

reslst.append( (-16*g78*po10*po16*po25 ).evalf() );

reslst.append( (8*g79*po10*po16*po25 ).evalf() );

reslst.append( (-16*g11*g8*po10*po16*po25 ).evalf() );

reslst.append( (8*g17*g8*po10*po16*po25 ).evalf() );

reslst.append( (-16*g11*g9*po10*po16*po25 ).evalf() );

reslst.append( (8*g17*g9*po10*po16*po25 ).evalf() );

reslst.append( (po11*po16*po25*numeric(1733,216) ).evalf() );

reslst.append( (g1*po11*po16*po25*numeric(-11,3) ).evalf() );

reslst.append( (-4*g10*po11*po16*po25 ).evalf() );

reslst.append( (32*g1*g11*po11*po16*po25 ).evalf() );

reslst.append( (2*g12*po11*po16*po25 ).evalf() );

reslst.append( (g16*po11*po16*po25*numeric(-13,4) ).evalf() );

reslst.append( (g18*po11*po16*po25*numeric(13,8) ).evalf() );

reslst.append( (g2*po11*po16*po25*numeric(-77,3) ).evalf() );

reslst.append( (g1*g2*po11*po16*po25*numeric(44,3) ).evalf() );

reslst.append( (-(g16*g2*po11*po16*po25) ).evalf() );

reslst.append( (g18*g2*po11*po16*po25*numeric(1,2) ).evalf() );

reslst.append( (g3*po11*po16*po25*numeric(11,6) ).evalf() );

reslst.append( (-24*g11*g3*po11*po16*po25 ).evalf() );

reslst.append( (4*g17*g3*po11*po16*po25 ).evalf() );

reslst.append( (g2*g3*po11*po16*po25*numeric(-22,3) ).evalf() );

reslst.append( (-8*g2*g32*po11*po16*po25 ).evalf() );

reslst.append( (4*g2*g33*po11*po16*po25 ).evalf() );

reslst.append( (-8*g2*g37*po11*po16*po25 ).evalf() );

reslst.append( (4*g2*g38*po11*po16*po25 ).evalf() );

reslst.append( (-32*g42*po11*po16*po25 ).evalf() );

reslst.append( (-16*g43*po11*po16*po25 ).evalf() );

reslst.append( (16*g44*po11*po16*po25 ).evalf() );

reslst.append( (7*g45*po11*po16*po25 ).evalf() );

reslst.append( (8*g46*po11*po16*po25 ).evalf() );

reslst.append( (g47*po11*po16*po25*numeric(-7,2) ).evalf() );

reslst.append( (-(g52*po11*po16*po25) ).evalf() );

reslst.append( (8*g53*po11*po16*po25 ).evalf() );

reslst.append( (g54*po11*po16*po25*numeric(1,2) ).evalf() );

reslst.append( (g55*po11*po16*po25*numeric(1,2) ).evalf() );

reslst.append( (-4*g56*po11*po16*po25 ).evalf() );

reslst.append( (g57*po11*po16*po25*numeric(-1,4) ).evalf() );

reslst.append( (9*g62*po11*po16*po25 ).evalf() );

reslst.append( (g63*po11*po16*po25*numeric(-9,2) ).evalf() );

reslst.append( (8*g70*po11*po16*po25 ).evalf() );

reslst.append( (-4*g71*po11*po16*po25 ).evalf() );

reslst.append( (-8*g72*po11*po16*po25 ).evalf() );

reslst.append( (4*g73*po11*po16*po25 ).evalf() );

reslst.append( (8*g78*po11*po16*po25 ).evalf() );

reslst.append( (-4*g79*po11*po16*po25 ).evalf() );

reslst.append( (8*g11*g8*po11*po16*po25 ).evalf() );

reslst.append( (-4*g17*g8*po11*po16*po25 ).evalf() );

reslst.append( (8*g11*g9*po11*po16*po25 ).evalf() );

reslst.append( (-4*g17*g9*po11*po16*po25 ).evalf() );

reslst.append( (po12*po16*po25*numeric(-5,12) ).evalf() );

reslst.append( (g1*po12*po16*po25*numeric(-2,3) ).evalf() );

reslst.append( (4*g10*po12*po16*po25 ).evalf() );

reslst.append( (-2*g12*po12*po16*po25 ).evalf() );

reslst.append( (g16*po12*po16*po25*numeric(-101,48) ).evalf() );

reslst.append( (g18*po12*po16*po25*numeric(101,96) ).evalf() );

reslst.append( (g2*po12*po16*po25 ).evalf() );

reslst.append( (4*g1*g2*po12*po16*po25 ).evalf() );

reslst.append( (g16*g2*po12*po16*po25*numeric(1,4) ).evalf() );

reslst.append( (g18*g2*po12*po16*po25*numeric(-1,8) ).evalf() );

reslst.append( (g3*po12*po16*po25*numeric(1,3) ).evalf() );

reslst.append( (-2*g2*g3*po12*po16*po25 ).evalf() );

reslst.append( (g45*po12*po16*po25*numeric(1,4) ).evalf() );

reslst.append( (g47*po12*po16*po25*numeric(-1,8) ).evalf() );

reslst.append( (g52*po12*po16*po25*numeric(1,4) ).evalf() );

reslst.append( (g54*po12*po16*po25*numeric(-1,8) ).evalf() );

reslst.append( (g55*po12*po16*po25*numeric(-1,8) ).evalf() );

reslst.append( (g57*po12*po16*po25*numeric(1,16) ).evalf() );

reslst.append( (g62*po12*po16*po25*numeric(-1,4) ).evalf() );

reslst.append( (g63*po12*po16*po25*numeric(1,8) ).evalf() );

reslst.append( (-(g1*po2*po25) ).evalf() );

reslst.append( (12*g10*po2*po25 ).evalf() );

reslst.append( (-6*g12*po2*po25 ).evalf() );

reslst.append( (g16*po2*po25*numeric(-67,2) ).evalf() );

reslst.append( (g18*po2*po25*numeric(67,4) ).evalf() );

reslst.append( (12*g1*g2*po2*po25 ).evalf() );

reslst.append( (-30*g16*g2*po2*po25 ).evalf() );

reslst.append( (15*g18*g2*po2*po25 ).evalf() );

reslst.append( (g3*po2*po25*numeric(1,2) ).evalf() );

reslst.append( (-6*g2*g3*po2*po25 ).evalf() );

reslst.append( (-30*g45*po2*po25 ).evalf() );

reslst.append( (15*g47*po2*po25 ).evalf() );

reslst.append( (-30*g52*po2*po25 ).evalf() );

reslst.append( (15*g54*po2*po25 ).evalf() );

reslst.append( (15*g55*po2*po25 ).evalf() );

reslst.append( (g57*po2*po25*numeric(-15,2) ).evalf() );

reslst.append( (30*g62*po2*po25 ).evalf() );

reslst.append( (-15*g63*po2*po25 ).evalf() );

reslst.append( (2*g1*po15*po2*po25 ).evalf() );

reslst.append( (-24*g10*po15*po2*po25 ).evalf() );

reslst.append( (12*g12*po15*po2*po25 ).evalf() );

reslst.append( (67*g16*po15*po2*po25 ).evalf() );

reslst.append( (g18*po15*po2*po25*numeric(-67,2) ).evalf() );

reslst.append( (-24*g1*g2*po15*po2*po25 ).evalf() );

reslst.append( (60*g16*g2*po15*po2*po25 ).evalf() );

reslst.append( (-30*g18*g2*po15*po2*po25 ).evalf() );

reslst.append( (-(g3*po15*po2*po25) ).evalf() );

reslst.append( (12*g2*g3*po15*po2*po25 ).evalf() );

reslst.append( (60*g45*po15*po2*po25 ).evalf() );

reslst.append( (-30*g47*po15*po2*po25 ).evalf() );

reslst.append( (60*g52*po15*po2*po25 ).evalf() );

reslst.append( (-30*g54*po15*po2*po25 ).evalf() );

reslst.append( (-30*g55*po15*po2*po25 ).evalf() );

reslst.append( (15*g57*po15*po2*po25 ).evalf() );

reslst.append( (-60*g62*po15*po2*po25 ).evalf() );

reslst.append( (30*g63*po15*po2*po25 ).evalf() );

reslst.append( (-(g1*po16*po2*po25) ).evalf() );

reslst.append( (12*g10*po16*po2*po25 ).evalf() );

reslst.append( (-6*g12*po16*po2*po25 ).evalf() );

reslst.append( (g16*po16*po2*po25*numeric(-67,2) ).evalf() );

reslst.append( (g18*po16*po2*po25*numeric(67,4) ).evalf() );

reslst.append( (12*g1*g2*po16*po2*po25 ).evalf() );

reslst.append( (-30*g16*g2*po16*po2*po25 ).evalf() );

reslst.append( (15*g18*g2*po16*po2*po25 ).evalf() );

reslst.append( (g3*po16*po2*po25*numeric(1,2) ).evalf() );

reslst.append( (-6*g2*g3*po16*po2*po25 ).evalf() );

reslst.append( (-30*g45*po16*po2*po25 ).evalf() );

reslst.append( (15*g47*po16*po2*po25 ).evalf() );

reslst.append( (-30*g52*po16*po2*po25 ).evalf() );

reslst.append( (15*g54*po16*po2*po25 ).evalf() );

reslst.append( (15*g55*po16*po2*po25 ).evalf() );

reslst.append( (g57*po16*po2*po25*numeric(-15,2) ).evalf() );

reslst.append( (30*g62*po16*po2*po25 ).evalf() );

reslst.append( (-15*g63*po16*po2*po25 ).evalf() );

reslst.append( (po21*po25*numeric(35,4) ).evalf() );

reslst.append( (g1*po21*po25*numeric(-20,3) ).evalf() );

reslst.append( (4*g10*po21*po25 ).evalf() );

reslst.append( (-12*g11*po21*po25 ).evalf() );

reslst.append( (-2*g12*po21*po25 ).evalf() );

reslst.append( (2*g17*po21*po25 ).evalf() );

reslst.append( (g2*po21*po25*numeric(-20,3) ).evalf() );

reslst.append( (-4*g1*g2*po21*po25 ).evalf() );

reslst.append( (g3*po21*po25*numeric(10,3) ).evalf() );

reslst.append( (2*g2*g3*po21*po25 ).evalf() );

reslst.append( (12*g16*po1*po21*po25 ).evalf() );

reslst.append( (-6*g18*po1*po21*po25 ).evalf() );

reslst.append( (-29*po10*po21*po25 ).evalf() );

reslst.append( (g1*po10*po21*po25*numeric(56,3) ).evalf() );

reslst.append( (-32*g10*po10*po21*po25 ).evalf() );

reslst.append( (32*g11*po10*po21*po25 ).evalf() );

reslst.append( (16*g12*po10*po21*po25 ).evalf() );

reslst.append( (14*g16*po10*po21*po25 ).evalf() );

reslst.append( (-7*g18*po10*po21*po25 ).evalf() );

reslst.append( (g2*po10*po21*po25*numeric(56,3) ).evalf() );

reslst.append( (32*g1*g2*po10*po21*po25 ).evalf() );

reslst.append( (g3*po10*po21*po25*numeric(-28,3) ).evalf() );

reslst.append( (-16*g2*g3*po10*po21*po25 ).evalf() );

reslst.append( (po11*po21*po25*numeric(31,2) ).evalf() );

reslst.append( (g1*po11*po21*po25*numeric(-16,3) ).evalf() );

reslst.append( (16*g10*po11*po21*po25 ).evalf() );

reslst.append( (-16*g11*po11*po21*po25 ).evalf() );

reslst.append( (-8*g12*po11*po21*po25 ).evalf() );

reslst.append( (-5*g16*po11*po21*po25 ).evalf() );

reslst.append( (g18*po11*po21*po25*numeric(5,2) ).evalf() );

reslst.append( (g2*po11*po21*po25*numeric(-16,3) ).evalf() );

reslst.append( (-16*g1*g2*po11*po21*po25 ).evalf() );

reslst.append( (g3*po11*po21*po25*numeric(8,3) ).evalf() );

reslst.append( (8*g2*g3*po11*po21*po25 ).evalf() );

reslst.append( (-(po12*po21*po25) ).evalf() );

reslst.append( (-4*g1*po12*po21*po25 ).evalf() );

reslst.append( (g16*po12*po21*po25*numeric(7,4) ).evalf() );

reslst.append( (g18*po12*po21*po25*numeric(-7,8) ).evalf() );

reslst.append( (-4*g2*po12*po21*po25 ).evalf() );

reslst.append( (2*g3*po12*po21*po25 ).evalf() );

reslst.append( (-2*g2*po14*po21*po25 ).evalf() );

reslst.append( (2*g2*po11*po14*po21*po25 ).evalf() );

reslst.append( (-2*g2*po12*po14*po21*po25 ).evalf() );

reslst.append( (-24*g16*po1*po15*po21*po25 ).evalf() );

reslst.append( (12*g18*po1*po15*po21*po25 ).evalf() );

reslst.append( (-58*po10*po15*po21*po25 ).evalf() );

reslst.append( (g1*po10*po15*po21*po25*numeric(112,3) ).evalf() );

reslst.append( (-64*g10*po10*po15*po21*po25 ).evalf() );

reslst.append( (64*g11*po10*po15*po21*po25 ).evalf() );

reslst.append( (32*g12*po10*po15*po21*po25 ).evalf() );

reslst.append( (24*g16*po10*po15*po21*po25 ).evalf() );

reslst.append( (-12*g18*po10*po15*po21*po25 ).evalf() );

reslst.append( (g2*po10*po15*po21*po25*numeric(112,3) ).evalf() );

reslst.append( (64*g1*g2*po10*po15*po21*po25 ).evalf() );

reslst.append( (g3*po10*po15*po21*po25*numeric(-56,3) ).evalf() );

reslst.append( (-32*g2*g3*po10*po15*po21*po25 ).evalf() );

reslst.append( (po11*po15*po21*po25*numeric(91,2) ).evalf() );

reslst.append( (-20*g1*po11*po15*po21*po25 ).evalf() );

reslst.append( (40*g10*po11*po15*po21*po25 ).evalf() );

reslst.append( (-56*g11*po11*po15*po21*po25 ).evalf() );

reslst.append( (-20*g12*po11*po15*po21*po25 ).evalf() );

reslst.append( (-8*g16*po11*po15*po21*po25 ).evalf() );

reslst.append( (4*g17*po11*po15*po21*po25 ).evalf() );

reslst.append( (4*g18*po11*po15*po21*po25 ).evalf() );

reslst.append( (-26*g2*po11*po15*po21*po25 ).evalf() );

reslst.append( (-40*g1*g2*po11*po15*po21*po25 ).evalf() );

reslst.append( (10*g3*po11*po15*po21*po25 ).evalf() );

reslst.append( (20*g2*g3*po11*po15*po21*po25 ).evalf() );

reslst.append( (po12*po15*po21*po25*numeric(-33,2) ).evalf() );

reslst.append( (g1*po12*po15*po21*po25*numeric(4,3) ).evalf() );

reslst.append( (-8*g10*po12*po15*po21*po25 ).evalf() );

reslst.append( (24*g11*po12*po15*po21*po25 ).evalf() );

reslst.append( (4*g12*po12*po15*po21*po25 ).evalf() );

reslst.append( (g16*po12*po15*po21*po25*numeric(3,2) ).evalf() );

reslst.append( (-4*g17*po12*po15*po21*po25 ).evalf() );

reslst.append( (g18*po12*po15*po21*po25*numeric(-3,4) ).evalf() );

reslst.append( (g2*po12*po15*po21*po25*numeric(22,3) ).evalf() );

reslst.append( (8*g1*g2*po12*po15*po21*po25 ).evalf() );

reslst.append( (g3*po12*po15*po21*po25*numeric(-2,3) ).evalf() );

reslst.append( (-4*g2*g3*po12*po15*po21*po25 ).evalf() );

reslst.append( (12*g16*po1*po16*po21*po25 ).evalf() );

reslst.append( (-6*g18*po1*po16*po21*po25 ).evalf() );

reslst.append( (-29*po10*po16*po21*po25 ).evalf() );

reslst.append( (g1*po10*po16*po21*po25*numeric(56,3) ).evalf() );

reslst.append( (-32*g10*po10*po16*po21*po25 ).evalf() );

reslst.append( (32*g11*po10*po16*po21*po25 ).evalf() );

reslst.append( (16*g12*po10*po16*po21*po25 ).evalf() );

reslst.append( (10*g16*po10*po16*po21*po25 ).evalf() );

reslst.append( (-5*g18*po10*po16*po21*po25 ).evalf() );

reslst.append( (g2*po10*po16*po21*po25*numeric(56,3) ).evalf() );

reslst.append( (32*g1*g2*po10*po16*po21*po25 ).evalf() );

reslst.append( (g3*po10*po16*po21*po25*numeric(-28,3) ).evalf() );

reslst.append( (-16*g2*g3*po10*po16*po21*po25 ).evalf() );

reslst.append( (po11*po16*po21*po25*numeric(31,2) ).evalf() );

reslst.append( (g1*po11*po16*po21*po25*numeric(-16,3) ).evalf() );

reslst.append( (16*g10*po11*po16*po21*po25 ).evalf() );

reslst.append( (-16*g11*po11*po16*po21*po25 ).evalf() );

reslst.append( (-8*g12*po11*po16*po21*po25 ).evalf() );

reslst.append( (g16*po11*po16*po21*po25 ).evalf() );

reslst.append( (g18*po11*po16*po21*po25*numeric(-1,2) ).evalf() );

reslst.append( (g2*po11*po16*po21*po25*numeric(-28,3) ).evalf() );

reslst.append( (-16*g1*g2*po11*po16*po21*po25 ).evalf() );

reslst.append( (g3*po11*po16*po21*po25*numeric(8,3) ).evalf() );

reslst.append( (8*g2*g3*po11*po16*po21*po25 ).evalf() );

reslst.append( (-(po12*po16*po21*po25) ).evalf() );

reslst.append( (-4*g1*po12*po16*po21*po25 ).evalf() );

reslst.append( (g16*po12*po16*po21*po25*numeric(-1,4) ).evalf() );

reslst.append( (g18*po12*po16*po21*po25*numeric(1,8) ).evalf() );

reslst.append( (2*g3*po12*po16*po21*po25 ).evalf() );

reslst.append( (-12*g1*po2*po21*po25 ).evalf() );

reslst.append( (30*g16*po2*po21*po25 ).evalf() );

reslst.append( (-15*g18*po2*po21*po25 ).evalf() );

reslst.append( (6*g3*po2*po21*po25 ).evalf() );

reslst.append( (24*g1*po15*po2*po21*po25 ).evalf() );

reslst.append( (-60*g16*po15*po2*po21*po25 ).evalf() );

reslst.append( (30*g18*po15*po2*po21*po25 ).evalf() );

reslst.append( (-12*g3*po15*po2*po21*po25 ).evalf() );

reslst.append( (-12*g1*po16*po2*po21*po25 ).evalf() );

reslst.append( (30*g16*po16*po2*po21*po25 ).evalf() );

reslst.append( (-15*g18*po16*po2*po21*po25 ).evalf() );

reslst.append( (6*g3*po16*po2*po21*po25 ).evalf() );

reslst.append( (po22*po25*numeric(10,3) ).evalf() );

reslst.append( (4*g2*po22*po25 ).evalf() );

reslst.append( (po10*po22*po25*numeric(-28,3) ).evalf() );

reslst.append( (-16*g2*po10*po22*po25 ).evalf() );

reslst.append( (po11*po22*po25*numeric(14,3) ).evalf() );

reslst.append( (8*g2*po11*po22*po25 ).evalf() );

reslst.append( (po10*po15*po22*po25*numeric(-56,3) ).evalf() );

reslst.append( (-32*g2*po10*po15*po22*po25 ).evalf() );

reslst.append( (14*po11*po15*po22*po25 ).evalf() );

reslst.append( (24*g2*po11*po15*po22*po25 ).evalf() );

reslst.append( (po12*po15*po22*po25*numeric(-14,3) ).evalf() );

reslst.append( (-8*g2*po12*po15*po22*po25 ).evalf() );

reslst.append( (po10*po16*po22*po25*numeric(-28,3) ).evalf() );

reslst.append( (-16*g2*po10*po16*po22*po25 ).evalf() );

reslst.append( (po11*po16*po22*po25*numeric(14,3) ).evalf() );

reslst.append( (8*g2*po11*po16*po22*po25 ).evalf() );

reslst.append( (po23*po25*numeric(-2,3) ).evalf() );

reslst.append( (po10*po23*po25*numeric(8,3) ).evalf() );

reslst.append( (po11*po23*po25*numeric(-4,3) ).evalf() );

reslst.append( (po10*po15*po23*po25*numeric(16,3) ).evalf() );

reslst.append( (-4*po11*po15*po23*po25 ).evalf() );

reslst.append( (po12*po15*po23*po25*numeric(4,3) ).evalf() );

reslst.append( (po10*po16*po23*po25*numeric(8,3) ).evalf() );

reslst.append( (po11*po16*po23*po25*numeric(-4,3) ).evalf() );

reslst.append( (po26*numeric(-35,8) ).evalf() );

reslst.append( (g1*po26*numeric(10,3) ).evalf() );

reslst.append( (-2*g10*po26 ).evalf() );

reslst.append( (6*g11*po26 ).evalf() );

reslst.append( (g12*po26 ).evalf() );

reslst.append( (-(g17*po26) ).evalf() );

reslst.append( (g2*po26*numeric(10,3) ).evalf() );

reslst.append( (2*g1*g2*po26 ).evalf() );

reslst.append( (g3*po26*numeric(-5,3) ).evalf() );

reslst.append( (-(g2*g3*po26) ).evalf() );

reslst.append( (-6*g16*po1*po26 ).evalf() );

reslst.append( (3*g18*po1*po26 ).evalf() );

reslst.append( (po10*po26*numeric(29,2) ).evalf() );

reslst.append( (g1*po10*po26*numeric(-28,3) ).evalf() );

reslst.append( (16*g10*po10*po26 ).evalf() );

reslst.append( (-16*g11*po10*po26 ).evalf() );

reslst.append( (-8*g12*po10*po26 ).evalf() );

reslst.append( (-7*g16*po10*po26 ).evalf() );

reslst.append( (g18*po10*po26*numeric(7,2) ).evalf() );

reslst.append( (g2*po10*po26*numeric(-28,3) ).evalf() );

reslst.append( (-16*g1*g2*po10*po26 ).evalf() );

reslst.append( (g3*po10*po26*numeric(14,3) ).evalf() );

reslst.append( (8*g2*g3*po10*po26 ).evalf() );

reslst.append( (po11*po26*numeric(-31,4) ).evalf() );

reslst.append( (g1*po11*po26*numeric(8,3) ).evalf() );

reslst.append( (-8*g10*po11*po26 ).evalf() );

reslst.append( (8*g11*po11*po26 ).evalf() );

reslst.append( (4*g12*po11*po26 ).evalf() );

reslst.append( (g16*po11*po26*numeric(5,2) ).evalf() );

reslst.append( (g18*po11*po26*numeric(-5,4) ).evalf() );

reslst.append( (g2*po11*po26*numeric(8,3) ).evalf() );

reslst.append( (8*g1*g2*po11*po26 ).evalf() );

reslst.append( (g3*po11*po26*numeric(-4,3) ).evalf() );

reslst.append( (-4*g2*g3*po11*po26 ).evalf() );

reslst.append( (po12*po26*numeric(1,2) ).evalf() );

reslst.append( (2*g1*po12*po26 ).evalf() );

reslst.append( (g16*po12*po26*numeric(-7,8) ).evalf() );

reslst.append( (g18*po12*po26*numeric(7,16) ).evalf() );

reslst.append( (2*g2*po12*po26 ).evalf() );

reslst.append( (-(g3*po12*po26) ).evalf() );

reslst.append( (g2*po14*po26 ).evalf() );

reslst.append( (-(g2*po11*po14*po26) ).evalf() );

reslst.append( (g2*po12*po14*po26 ).evalf() );

reslst.append( (12*g16*po1*po15*po26 ).evalf() );

reslst.append( (-6*g18*po1*po15*po26 ).evalf() );

reslst.append( (29*po10*po15*po26 ).evalf() );

reslst.append( (g1*po10*po15*po26*numeric(-56,3) ).evalf() );

reslst.append( (32*g10*po10*po15*po26 ).evalf() );

reslst.append( (-32*g11*po10*po15*po26 ).evalf() );

reslst.append( (-16*g12*po10*po15*po26 ).evalf() );

reslst.append( (-12*g16*po10*po15*po26 ).evalf() );

reslst.append( (6*g18*po10*po15*po26 ).evalf() );

reslst.append( (g2*po10*po15*po26*numeric(-56,3) ).evalf() );

reslst.append( (-32*g1*g2*po10*po15*po26 ).evalf() );

reslst.append( (g3*po10*po15*po26*numeric(28,3) ).evalf() );

reslst.append( (16*g2*g3*po10*po15*po26 ).evalf() );

reslst.append( (po11*po15*po26*numeric(-91,4) ).evalf() );

reslst.append( (10*g1*po11*po15*po26 ).evalf() );

reslst.append( (-20*g10*po11*po15*po26 ).evalf() );

reslst.append( (28*g11*po11*po15*po26 ).evalf() );

reslst.append( (10*g12*po11*po15*po26 ).evalf() );

reslst.append( (4*g16*po11*po15*po26 ).evalf() );

reslst.append( (-2*g17*po11*po15*po26 ).evalf() );

reslst.append( (-2*g18*po11*po15*po26 ).evalf() );

reslst.append( (13*g2*po11*po15*po26 ).evalf() );

reslst.append( (20*g1*g2*po11*po15*po26 ).evalf() );

reslst.append( (-5*g3*po11*po15*po26 ).evalf() );

reslst.append( (-10*g2*g3*po11*po15*po26 ).evalf() );

reslst.append( (po12*po15*po26*numeric(33,4) ).evalf() );

reslst.append( (g1*po12*po15*po26*numeric(-2,3) ).evalf() );

reslst.append( (4*g10*po12*po15*po26 ).evalf() );

reslst.append( (-12*g11*po12*po15*po26 ).evalf() );

reslst.append( (-2*g12*po12*po15*po26 ).evalf() );

reslst.append( (g16*po12*po15*po26*numeric(-3,4) ).evalf() );

reslst.append( (2*g17*po12*po15*po26 ).evalf() );

reslst.append( (g18*po12*po15*po26*numeric(3,8) ).evalf() );

reslst.append( (g2*po12*po15*po26*numeric(-11,3) ).evalf() );

reslst.append( (-4*g1*g2*po12*po15*po26 ).evalf() );

reslst.append( (g3*po12*po15*po26*numeric(1,3) ).evalf() );

reslst.append( (2*g2*g3*po12*po15*po26 ).evalf() );

reslst.append( (-6*g16*po1*po16*po26 ).evalf() );

reslst.append( (3*g18*po1*po16*po26 ).evalf() );

reslst.append( (po10*po16*po26*numeric(29,2) ).evalf() );

reslst.append( (g1*po10*po16*po26*numeric(-28,3) ).evalf() );

reslst.append( (16*g10*po10*po16*po26 ).evalf() );

reslst.append( (-16*g11*po10*po16*po26 ).evalf() );

reslst.append( (-8*g12*po10*po16*po26 ).evalf() );

reslst.append( (-5*g16*po10*po16*po26 ).evalf() );

reslst.append( (g18*po10*po16*po26*numeric(5,2) ).evalf() );

reslst.append( (g2*po10*po16*po26*numeric(-28,3) ).evalf() );

reslst.append( (-16*g1*g2*po10*po16*po26 ).evalf() );

reslst.append( (g3*po10*po16*po26*numeric(14,3) ).evalf() );

reslst.append( (8*g2*g3*po10*po16*po26 ).evalf() );

reslst.append( (po11*po16*po26*numeric(-31,4) ).evalf() );

reslst.append( (g1*po11*po16*po26*numeric(8,3) ).evalf() );

reslst.append( (-8*g10*po11*po16*po26 ).evalf() );

reslst.append( (8*g11*po11*po16*po26 ).evalf() );

reslst.append( (4*g12*po11*po16*po26 ).evalf() );

reslst.append( (g16*po11*po16*po26*numeric(-1,2) ).evalf() );

reslst.append( (g18*po11*po16*po26*numeric(1,4) ).evalf() );

reslst.append( (g2*po11*po16*po26*numeric(14,3) ).evalf() );

reslst.append( (8*g1*g2*po11*po16*po26 ).evalf() );

reslst.append( (g3*po11*po16*po26*numeric(-4,3) ).evalf() );

reslst.append( (-4*g2*g3*po11*po16*po26 ).evalf() );

reslst.append( (po12*po16*po26*numeric(1,2) ).evalf() );

reslst.append( (2*g1*po12*po16*po26 ).evalf() );

reslst.append( (g16*po12*po16*po26*numeric(1,8) ).evalf() );

reslst.append( (g18*po12*po16*po26*numeric(-1,16) ).evalf() );

reslst.append( (-(g3*po12*po16*po26) ).evalf() );

reslst.append( (6*g1*po2*po26 ).evalf() );

reslst.append( (-15*g16*po2*po26 ).evalf() );

reslst.append( (g18*po2*po26*numeric(15,2) ).evalf() );

reslst.append( (-3*g3*po2*po26 ).evalf() );

reslst.append( (-12*g1*po15*po2*po26 ).evalf() );

reslst.append( (30*g16*po15*po2*po26 ).evalf() );

reslst.append( (-15*g18*po15*po2*po26 ).evalf() );

reslst.append( (6*g3*po15*po2*po26 ).evalf() );

reslst.append( (6*g1*po16*po2*po26 ).evalf() );

reslst.append( (-15*g16*po16*po2*po26 ).evalf() );

reslst.append( (g18*po16*po2*po26*numeric(15,2) ).evalf() );

reslst.append( (-3*g3*po16*po2*po26 ).evalf() );

reslst.append( (po21*po26*numeric(-10,3) ).evalf() );

reslst.append( (-4*g2*po21*po26 ).evalf() );

reslst.append( (po10*po21*po26*numeric(28,3) ).evalf() );

reslst.append( (16*g2*po10*po21*po26 ).evalf() );

reslst.append( (po11*po21*po26*numeric(-14,3) ).evalf() );

reslst.append( (-8*g2*po11*po21*po26 ).evalf() );

reslst.append( (po10*po15*po21*po26*numeric(56,3) ).evalf() );

reslst.append( (32*g2*po10*po15*po21*po26 ).evalf() );

reslst.append( (-14*po11*po15*po21*po26 ).evalf() );

reslst.append( (-24*g2*po11*po15*po21*po26 ).evalf() );

reslst.append( (po12*po15*po21*po26*numeric(14,3) ).evalf() );

reslst.append( (8*g2*po12*po15*po21*po26 ).evalf() );

reslst.append( (po10*po16*po21*po26*numeric(28,3) ).evalf() );

reslst.append( (16*g2*po10*po16*po21*po26 ).evalf() );

reslst.append( (po11*po16*po21*po26*numeric(-14,3) ).evalf() );

reslst.append( (-8*g2*po11*po16*po21*po26 ).evalf() );

reslst.append( (po22*po26 ).evalf() );

reslst.append( (-4*po10*po22*po26 ).evalf() );

reslst.append( (2*po11*po22*po26 ).evalf() );

reslst.append( (-8*po10*po15*po22*po26 ).evalf() );

reslst.append( (6*po11*po15*po22*po26 ).evalf() );

reslst.append( (-2*po12*po15*po22*po26 ).evalf() );

reslst.append( (-4*po10*po16*po22*po26 ).evalf() );

reslst.append( (2*po11*po16*po22*po26 ).evalf() );

reslst.append( (po27*numeric(10,9) ).evalf() );

reslst.append( (g2*po27*numeric(4,3) ).evalf() );

reslst.append( (po10*po27*numeric(-28,9) ).evalf() );

reslst.append( (g2*po10*po27*numeric(-16,3) ).evalf() );

reslst.append( (po11*po27*numeric(14,9) ).evalf() );

reslst.append( (g2*po11*po27*numeric(8,3) ).evalf() );

reslst.append( (po10*po15*po27*numeric(-56,9) ).evalf() );

reslst.append( (g2*po10*po15*po27*numeric(-32,3) ).evalf() );

reslst.append( (po11*po15*po27*numeric(14,3) ).evalf() );

reslst.append( (8*g2*po11*po15*po27 ).evalf() );

reslst.append( (po12*po15*po27*numeric(-14,9) ).evalf() );

reslst.append( (g2*po12*po15*po27*numeric(-8,3) ).evalf() );

reslst.append( (po10*po16*po27*numeric(-28,9) ).evalf() );

reslst.append( (g2*po10*po16*po27*numeric(-16,3) ).evalf() );

reslst.append( (po11*po16*po27*numeric(14,9) ).evalf() );

reslst.append( (g2*po11*po16*po27*numeric(8,3) ).evalf() );

reslst.append( (po21*po27*numeric(-2,3) ).evalf() );

reslst.append( (po10*po21*po27*numeric(8,3) ).evalf() );

reslst.append( (po11*po21*po27*numeric(-4,3) ).evalf() );

reslst.append( (po10*po15*po21*po27*numeric(16,3) ).evalf() );

reslst.append( (-4*po11*po15*po21*po27 ).evalf() );

reslst.append( (po12*po15*po21*po27*numeric(4,3) ).evalf() );

reslst.append( (po10*po16*po21*po27*numeric(8,3) ).evalf() );

reslst.append( (po11*po16*po21*po27*numeric(-4,3) ).evalf() );

reslst.append( (po28*numeric(1,6) ).evalf() );

reslst.append( (po10*po28*numeric(-2,3) ).evalf() );

reslst.append( (po11*po28*numeric(1,3) ).evalf() );

reslst.append( (po10*po15*po28*numeric(-4,3) ).evalf() );

reslst.append( (po11*po15*po28 ).evalf() );

reslst.append( (po12*po15*po28*numeric(-1,3) ).evalf() );

reslst.append( (po10*po16*po28*numeric(-2,3) ).evalf() );

reslst.append( (po11*po16*po28*numeric(1,3) ).evalf() );

reslst.append( (g1*po3*numeric(-223,3) ).evalf() );

reslst.append( (g10*po3*numeric(91,2) ).evalf() );

reslst.append( (-4*g100*po3 ).evalf() );

reslst.append( (2*g101*po3 ).evalf() );

reslst.append( (4*g102*po3 ).evalf() );

reslst.append( (-2*g103*po3 ).evalf() );

reslst.append( (4*g104*po3 ).evalf() );

reslst.append( (-2*g105*po3 ).evalf() );

reslst.append( (-16*g106*po3 ).evalf() );

reslst.append( (8*g108*po3 ).evalf() );

reslst.append( (g109*po3*numeric(-7,2) ).evalf() );

reslst.append( (16*g11*po3 ).evalf() );

reslst.append( (24*g1*g11*po3 ).evalf() );

reslst.append( (6*g110*po3 ).evalf() );

reslst.append( (g111*po3*numeric(7,4) ).evalf() );

reslst.append( (-50*g112*po3 ).evalf() );

reslst.append( (-27*g113*po3 ).evalf() );

reslst.append( (25*g114*po3 ).evalf() );

reslst.append( (g115*po3*numeric(235,8) ).evalf() );

reslst.append( (g116*po3*numeric(77,4) ).evalf() );

reslst.append( (g117*po3*numeric(-235,16) ).evalf() );

reslst.append( (39*g118*po3 ).evalf() );

reslst.append( (g119*po3*numeric(-39,2) ).evalf() );

reslst.append( (g12*po3*numeric(-91,4) ).evalf() );

reslst.append( (12*g120*po3 ).evalf() );

reslst.append( (-6*g121*po3 ).evalf() );

reslst.append( (-12*g122*po3 ).evalf() );

reslst.append( (6*g123*po3 ).evalf() );

reslst.append( (-27*g124*po3 ).evalf() );

reslst.append( (g125*po3*numeric(27,2) ).evalf() );

reslst.append( (23*g126*po3 ).evalf() );

reslst.append( (g127*po3*numeric(-23,2) ).evalf() );

reslst.append( (139*g128*po3 ).evalf() );

reslst.append( (g129*po3*numeric(-139,2) ).evalf() );

reslst.append( (g130*po3*numeric(-61,2) ).evalf() );

reslst.append( (g131*po3*numeric(61,4) ).evalf() );

reslst.append( (-171*g132*po3 ).evalf() );

reslst.append( (g133*po3*numeric(171,2) ).evalf() );

reslst.append( (-70*g134*po3 ).evalf() );

reslst.append( (35*g135*po3 ).evalf() );

reslst.append( (70*g136*po3 ).evalf() );

reslst.append( (-35*g137*po3 ).evalf() );

reslst.append( (70*g138*po3 ).evalf() );

reslst.append( (-35*g139*po3 ).evalf() );

reslst.append( (-4*g11*g14*po3 ).evalf() );

reslst.append( (4*g11*g15*po3 ).evalf() );

reslst.append( (g16*po3*numeric(989,9) ).evalf() );

reslst.append( (-16*g11*g16*po3 ).evalf() );

reslst.append( (35*g161*po3 ).evalf() );

reslst.append( (g162*po3*numeric(-35,2) ).evalf() );

reslst.append( (g163*po3*numeric(-31,2) ).evalf() );

reslst.append( (g164*po3*numeric(31,4) ).evalf() );

reslst.append( (-27*g165*po3 ).evalf() );

reslst.append( (g166*po3*numeric(27,2) ).evalf() );

reslst.append( (g167*po3*numeric(15,2) ).evalf() );

reslst.append( (g168*po3*numeric(-15,4) ).evalf() );

reslst.append( (35*g169*po3 ).evalf() );

reslst.append( (2*g12*g17*po3 ).evalf() );

reslst.append( (2*g14*g17*po3 ).evalf() );

reslst.append( (-2*g15*g17*po3 ).evalf() );

reslst.append( (g16*g17*po3*numeric(-23,2) ).evalf() );

reslst.append( (g170*po3*numeric(-35,2) ).evalf() );

reslst.append( (-35*g175*po3 ).evalf() );

reslst.append( (g176*po3*numeric(35,2) ).evalf() );

reslst.append( (-35*g177*po3 ).evalf() );

reslst.append( (g178*po3*numeric(35,2) ).evalf() );

reslst.append( (g179*po3*numeric(39,2) ).evalf() );

reslst.append( (g18*po3*numeric(-989,18) ).evalf() );

reslst.append( (g11*g18*po3*numeric(31,2) ).evalf() );

reslst.append( (g17*g18*po3*numeric(-31,4) ).evalf() );

reslst.append( (g180*po3*numeric(-39,4) ).evalf() );

reslst.append( (-27*g181*po3 ).evalf() );

reslst.append( (g182*po3*numeric(27,2) ).evalf() );

reslst.append( (35*g183*po3 ).evalf() );

reslst.append( (g184*po3*numeric(-35,2) ).evalf() );

reslst.append( (35*g185*po3 ).evalf() );

reslst.append( (g186*po3*numeric(-35,2) ).evalf() );

reslst.append( (-35*g187*po3 ).evalf() );

reslst.append( (g188*po3*numeric(35,2) ).evalf() );

reslst.append( (-48*g1*g2*po3 ).evalf() );

reslst.append( (24*g10*g2*po3 ).evalf() );

reslst.append( (-12*g12*g2*po3 ).evalf() );

reslst.append( (57*g16*g2*po3 ).evalf() );

reslst.append( (g18*g2*po3*numeric(-57,2) ).evalf() );

reslst.append( (12*g11*g20*po3 ).evalf() );

reslst.append( (-6*g17*g20*po3 ).evalf() );

reslst.append( (-27*g11*g21*po3 ).evalf() );

reslst.append( (g17*g21*po3*numeric(27,2) ).evalf() );

reslst.append( (35*g17*g23*po3 ).evalf() );

reslst.append( (-70*g11*g25*po3 ).evalf() );

reslst.append( (35*g17*g25*po3 ).evalf() );

reslst.append( (70*g11*g26*po3 ).evalf() );

reslst.append( (-35*g17*g26*po3 ).evalf() );

reslst.append( (g3*po3*numeric(223,6) ).evalf() );

reslst.append( (-12*g11*g3*po3 ).evalf() );

reslst.append( (g17*g3*po3*numeric(-167,4) ).evalf() );

reslst.append( (24*g2*g3*po3 ).evalf() );

reslst.append( (35*g11*g32*po3 ).evalf() );

reslst.append( (g17*g32*po3*numeric(-23,2) ).evalf() );

reslst.append( (g2*g32*po3*numeric(-167,2) ).evalf() );

reslst.append( (g17*g33*po3*numeric(-47,4) ).evalf() );

reslst.append( (g2*g33*po3*numeric(167,4) ).evalf() );

reslst.append( (-35*g11*g36*po3 ).evalf() );

reslst.append( (g17*g36*po3*numeric(35,2) ).evalf() );

reslst.append( (-35*g11*g37*po3 ).evalf() );

reslst.append( (g17*g37*po3*numeric(23,2) ).evalf() );

reslst.append( (g2*g37*po3*numeric(167,2) ).evalf() );

reslst.append( (g17*g38*po3*numeric(-23,4) ).evalf() );

reslst.append( (g2*g38*po3*numeric(-167,4) ).evalf() );

reslst.append( (35*g11*g40*po3 ).evalf() );

reslst.append( (g17*g40*po3*numeric(-35,2) ).evalf() );

reslst.append( (24*g42*po3 ).evalf() );

reslst.append( (-12*g44*po3 ).evalf() );

reslst.append( (g45*po3*numeric(-259,6) ).evalf() );

reslst.append( (-62*g2*g45*po3 ).evalf() );

reslst.append( (-12*g46*po3 ).evalf() );

reslst.append( (g3*g46*po3*numeric(31,2) ).evalf() );

reslst.append( (g47*po3*numeric(259,12) ).evalf() );

reslst.append( (31*g2*g47*po3 ).evalf() );

reslst.append( (4*g2*g48*po3 ).evalf() );

reslst.append( (-2*g2*g49*po3 ).evalf() );

reslst.append( (-4*g2*g50*po3 ).evalf() );

reslst.append( (2*g2*g51*po3 ).evalf() );

reslst.append( (g52*po3*numeric(-1195,6) ).evalf() );

reslst.append( (-46*g2*g52*po3 ).evalf() );

reslst.append( (g53*po3*numeric(-167,2) ).evalf() );

reslst.append( (4*g1*g53*po3 ).evalf() );

reslst.append( (70*g4*g53*po3 ).evalf() );

reslst.append( (g54*po3*numeric(1195,12) ).evalf() );

reslst.append( (23*g2*g54*po3 ).evalf() );

reslst.append( (g55*po3*numeric(2143,24) ).evalf() );

reslst.append( (g2*g55*po3*numeric(93,2) ).evalf() );

reslst.append( (g56*po3*numeric(167,4) ).evalf() );

reslst.append( (-2*g1*g56*po3 ).evalf() );

reslst.append( (g3*g56*po3*numeric(-23,4) ).evalf() );

reslst.append( (-35*g4*g56*po3 ).evalf() );

reslst.append( (g57*po3*numeric(-2143,48) ).evalf() );

reslst.append( (g2*g57*po3*numeric(-93,4) ).evalf() );

reslst.append( (-12*g2*g58*po3 ).evalf() );

reslst.append( (6*g2*g59*po3 ).evalf() );

reslst.append( (27*g2*g60*po3 ).evalf() );

reslst.append( (g2*g61*po3*numeric(-27,2) ).evalf() );

reslst.append( (g62*po3*numeric(565,4) ).evalf() );

reslst.append( (-31*g2*g62*po3 ).evalf() );

reslst.append( (g63*po3*numeric(-565,8) ).evalf() );

reslst.append( (g2*g63*po3*numeric(31,2) ).evalf() );

reslst.append( (70*g2*g64*po3 ).evalf() );

reslst.append( (-35*g2*g65*po3 ).evalf() );

reslst.append( (-70*g2*g66*po3 ).evalf() );

reslst.append( (35*g2*g67*po3 ).evalf() );

reslst.append( (g70*po3*numeric(167,2) ).evalf() );

reslst.append( (-35*g2*g70*po3 ).evalf() );

reslst.append( (g71*po3*numeric(-167,4) ).evalf() );

reslst.append( (g2*g71*po3*numeric(35,2) ).evalf() );

reslst.append( (g72*po3*numeric(-167,2) ).evalf() );

reslst.append( (g2*g72*po3*numeric(31,2) ).evalf() );

reslst.append( (g73*po3*numeric(167,4) ).evalf() );

reslst.append( (g2*g73*po3*numeric(-31,4) ).evalf() );

reslst.append( (35*g2*g76*po3 ).evalf() );

reslst.append( (g2*g77*po3*numeric(-35,2) ).evalf() );

reslst.append( (g78*po3*numeric(-167,2) ).evalf() );

reslst.append( (35*g2*g78*po3 ).evalf() );

reslst.append( (g79*po3*numeric(167,4) ).evalf() );

reslst.append( (g2*g79*po3*numeric(-35,2) ).evalf() );

reslst.append( (g11*g8*po3*numeric(167,2) ).evalf() );

reslst.append( (g17*g8*po3*numeric(-167,4) ).evalf() );

reslst.append( (-6*g46*g8*po3 ).evalf() );

reslst.append( (-8*g53*g8*po3 ).evalf() );

reslst.append( (g56*g8*po3*numeric(-7,4) ).evalf() );

reslst.append( (g2*g80*po3*numeric(31,2) ).evalf() );

reslst.append( (g2*g81*po3*numeric(-31,4) ).evalf() );

reslst.append( (-35*g2*g82*po3 ).evalf() );

reslst.append( (g2*g83*po3*numeric(35,2) ).evalf() );

reslst.append( (-4*g89*po3 ).evalf() );

reslst.append( (g11*g9*po3*numeric(-167,2) ).evalf() );

reslst.append( (g17*g9*po3*numeric(167,4) ).evalf() );

reslst.append( (6*g46*g9*po3 ).evalf() );

reslst.append( (-27*g53*g9*po3 ).evalf() );

reslst.append( (g56*g9*po3*numeric(77,4) ).evalf() );

reslst.append( (2*g91*po3 ).evalf() );

reslst.append( (46*g92*po3 ).evalf() );

reslst.append( (31*g93*po3 ).evalf() );

reslst.append( (-23*g94*po3 ).evalf() );

reslst.append( (g95*po3*numeric(-69,2) ).evalf() );

reslst.append( (g96*po3*numeric(-31,2) ).evalf() );

reslst.append( (g97*po3*numeric(69,4) ).evalf() );

reslst.append( (23*g98*po3 ).evalf() );

reslst.append( (g99*po3*numeric(-23,2) ).evalf() );

reslst.append( (g1*po15*po3*numeric(446,3) ).evalf() );

reslst.append( (-59*g10*po15*po3 ).evalf() );

reslst.append( (4*g100*po15*po3 ).evalf() );

reslst.append( (-2*g101*po15*po3 ).evalf() );

reslst.append( (-4*g102*po15*po3 ).evalf() );

reslst.append( (2*g103*po15*po3 ).evalf() );

reslst.append( (-4*g104*po15*po3 ).evalf() );

reslst.append( (2*g105*po15*po3 ).evalf() );

reslst.append( (16*g106*po15*po3 ).evalf() );

reslst.append( (-8*g108*po15*po3 ).evalf() );

reslst.append( (15*g109*po15*po3 ).evalf() );

reslst.append( (-6*g110*po15*po3 ).evalf() );

reslst.append( (g111*po15*po3*numeric(-15,2) ).evalf() );

reslst.append( (96*g112*po15*po3 ).evalf() );

reslst.append( (50*g113*po15*po3 ).evalf() );

reslst.append( (-48*g114*po15*po3 ).evalf() );

reslst.append( (g115*po15*po3*numeric(-221,4) ).evalf() );

reslst.append( (g116*po15*po3*numeric(-73,2) ).evalf() );

reslst.append( (g117*po15*po3*numeric(221,8) ).evalf() );

reslst.append( (-62*g118*po15*po3 ).evalf() );

reslst.append( (31*g119*po15*po3 ).evalf() );

reslst.append( (g12*po15*po3*numeric(59,2) ).evalf() );

reslst.append( (-12*g120*po15*po3 ).evalf() );

reslst.append( (6*g121*po15*po3 ).evalf() );

reslst.append( (12*g122*po15*po3 ).evalf() );

reslst.append( (-6*g123*po15*po3 ).evalf() );

reslst.append( (50*g124*po15*po3 ).evalf() );

reslst.append( (-25*g125*po15*po3 ).evalf() );

reslst.append( (-46*g126*po15*po3 ).evalf() );

reslst.append( (23*g127*po15*po3 ).evalf() );

reslst.append( (-254*g128*po15*po3 ).evalf() );

reslst.append( (127*g129*po15*po3 ).evalf() );

reslst.append( (65*g130*po15*po3 ).evalf() );

reslst.append( (g131*po15*po3*numeric(-65,2) ).evalf() );

reslst.append( (286*g132*po15*po3 ).evalf() );

reslst.append( (-143*g133*po15*po3 ).evalf() );

reslst.append( (116*g134*po15*po3 ).evalf() );

reslst.append( (-58*g135*po15*po3 ).evalf() );

reslst.append( (-116*g136*po15*po3 ).evalf() );

reslst.append( (58*g137*po15*po3 ).evalf() );

reslst.append( (-116*g138*po15*po3 ).evalf() );

reslst.append( (58*g139*po15*po3 ).evalf() );

reslst.append( (4*g11*g14*po15*po3 ).evalf() );

reslst.append( (-4*g11*g15*po15*po3 ).evalf() );

reslst.append( (g16*po15*po3*numeric(-566,3) ).evalf() );

reslst.append( (16*g11*g16*po15*po3 ).evalf() );

reslst.append( (-58*g161*po15*po3 ).evalf() );

reslst.append( (29*g162*po15*po3 ).evalf() );

reslst.append( (27*g163*po15*po3 ).evalf() );

reslst.append( (g164*po15*po3*numeric(-27,2) ).evalf() );

reslst.append( (50*g165*po15*po3 ).evalf() );

reslst.append( (-25*g166*po15*po3 ).evalf() );

reslst.append( (-19*g167*po15*po3 ).evalf() );

reslst.append( (g168*po15*po3*numeric(19,2) ).evalf() );

reslst.append( (-58*g169*po15*po3 ).evalf() );

reslst.append( (-16*g17*po15*po3 ).evalf() );

reslst.append( (-24*g1*g17*po15*po3 ).evalf() );

reslst.append( (-2*g12*g17*po15*po3 ).evalf() );

reslst.append( (-2*g14*g17*po15*po3 ).evalf() );

reslst.append( (2*g15*g17*po15*po3 ).evalf() );

reslst.append( (23*g16*g17*po15*po3 ).evalf() );

reslst.append( (29*g170*po15*po3 ).evalf() );

reslst.append( (58*g175*po15*po3 ).evalf() );

reslst.append( (-29*g176*po15*po3 ).evalf() );

reslst.append( (58*g177*po15*po3 ).evalf() );

reslst.append( (-29*g178*po15*po3 ).evalf() );

reslst.append( (-31*g179*po15*po3 ).evalf() );

reslst.append( (g18*po15*po3*numeric(283,3) ).evalf() );

reslst.append( (-27*g11*g18*po15*po3 ).evalf() );

reslst.append( (g17*g18*po15*po3*numeric(27,2) ).evalf() );

reslst.append( (g180*po15*po3*numeric(31,2) ).evalf() );

reslst.append( (50*g181*po15*po3 ).evalf() );

reslst.append( (-25*g182*po15*po3 ).evalf() );

reslst.append( (-58*g183*po15*po3 ).evalf() );

reslst.append( (29*g184*po15*po3 ).evalf() );

reslst.append( (-58*g185*po15*po3 ).evalf() );

reslst.append( (29*g186*po15*po3 ).evalf() );

reslst.append( (58*g187*po15*po3 ).evalf() );

reslst.append( (-29*g188*po15*po3 ).evalf() );

reslst.append( (64*g1*g2*po15*po3 ).evalf() );

reslst.append( (-96*g10*g2*po15*po3 ).evalf() );

reslst.append( (48*g12*g2*po15*po3 ).evalf() );

reslst.append( (-100*g16*g2*po15*po3 ).evalf() );

reslst.append( (50*g18*g2*po15*po3 ).evalf() );

reslst.append( (-12*g11*g20*po15*po3 ).evalf() );

reslst.append( (6*g17*g20*po15*po3 ).evalf() );

reslst.append( (50*g11*g21*po15*po3 ).evalf() );

reslst.append( (-25*g17*g21*po15*po3 ).evalf() );

reslst.append( (-58*g17*g23*po15*po3 ).evalf() );

reslst.append( (116*g11*g25*po15*po3 ).evalf() );

reslst.append( (-58*g17*g25*po15*po3 ).evalf() );

reslst.append( (-116*g11*g26*po15*po3 ).evalf() );

reslst.append( (58*g17*g26*po15*po3 ).evalf() );

reslst.append( (g3*po15*po3*numeric(-223,3) ).evalf() );

reslst.append( (24*g11*g3*po15*po3 ).evalf() );

reslst.append( (g17*g3*po15*po3*numeric(291,4) ).evalf() );

reslst.append( (-32*g2*g3*po15*po3 ).evalf() );

reslst.append( (-58*g11*g32*po15*po3 ).evalf() );

reslst.append( (23*g17*g32*po15*po3 ).evalf() );

reslst.append( (g2*g32*po15*po3*numeric(339,2) ).evalf() );

reslst.append( (g17*g33*po15*po3*numeric(35,2) ).evalf() );

reslst.append( (g2*g33*po15*po3*numeric(-339,4) ).evalf() );

reslst.append( (58*g11*g36*po15*po3 ).evalf() );

reslst.append( (-29*g17*g36*po15*po3 ).evalf() );

reslst.append( (58*g11*g37*po15*po3 ).evalf() );

reslst.append( (-23*g17*g37*po15*po3 ).evalf() );

reslst.append( (g2*g37*po15*po3*numeric(-243,2) ).evalf() );

reslst.append( (g17*g38*po15*po3*numeric(23,2) ).evalf() );

reslst.append( (g2*g38*po15*po3*numeric(243,4) ).evalf() );

reslst.append( (-58*g11*g40*po15*po3 ).evalf() );

reslst.append( (29*g17*g40*po15*po3 ).evalf() );

reslst.append( (g45*po15*po3*numeric(105,2) ).evalf() );

reslst.append( (108*g2*g45*po15*po3 ).evalf() );

reslst.append( (24*g46*po15*po3 ).evalf() );

reslst.append( (-27*g3*g46*po15*po3 ).evalf() );

reslst.append( (g47*po15*po3*numeric(-105,4) ).evalf() );

reslst.append( (-54*g2*g47*po15*po3 ).evalf() );

reslst.append( (-4*g2*g48*po15*po3 ).evalf() );

reslst.append( (2*g2*g49*po15*po3 ).evalf() );

reslst.append( (4*g2*g50*po15*po3 ).evalf() );

reslst.append( (-2*g2*g51*po15*po3 ).evalf() );

reslst.append( (g52*po15*po3*numeric(4265,12) ).evalf() );

reslst.append( (92*g2*g52*po15*po3 ).evalf() );

reslst.append( (g53*po15*po3*numeric(339,2) ).evalf() );

reslst.append( (-4*g1*g53*po15*po3 ).evalf() );

reslst.append( (-116*g4*g53*po15*po3 ).evalf() );

reslst.append( (g54*po15*po3*numeric(-4265,24) ).evalf() );

reslst.append( (-46*g2*g54*po15*po3 ).evalf() );

reslst.append( (g55*po15*po3*numeric(-3575,24) ).evalf() );

reslst.append( (-81*g2*g55*po15*po3 ).evalf() );

reslst.append( (g56*po15*po3*numeric(-387,4) ).evalf() );

reslst.append( (2*g1*g56*po15*po3 ).evalf() );

reslst.append( (g3*g56*po15*po3*numeric(23,2) ).evalf() );

reslst.append( (58*g4*g56*po15*po3 ).evalf() );

reslst.append( (g57*po15*po3*numeric(3575,48) ).evalf() );

reslst.append( (g2*g57*po15*po3*numeric(81,2) ).evalf() );

reslst.append( (12*g2*g58*po15*po3 ).evalf() );

reslst.append( (-6*g2*g59*po15*po3 ).evalf() );

reslst.append( (-50*g2*g60*po15*po3 ).evalf() );

reslst.append( (25*g2*g61*po15*po3 ).evalf() );

reslst.append( (g62*po15*po3*numeric(-487,2) ).evalf() );

reslst.append( (54*g2*g62*po15*po3 ).evalf() );

reslst.append( (g63*po15*po3*numeric(487,4) ).evalf() );

reslst.append( (-27*g2*g63*po15*po3 ).evalf() );

reslst.append( (-116*g2*g64*po15*po3 ).evalf() );

reslst.append( (58*g2*g65*po15*po3 ).evalf() );

reslst.append( (116*g2*g66*po15*po3 ).evalf() );

reslst.append( (-58*g2*g67*po15*po3 ).evalf() );

reslst.append( (g70*po15*po3*numeric(-339,2) ).evalf() );

reslst.append( (58*g2*g70*po15*po3 ).evalf() );

reslst.append( (g71*po15*po3*numeric(339,4) ).evalf() );

reslst.append( (-29*g2*g71*po15*po3 ).evalf() );

reslst.append( (g72*po15*po3*numeric(339,2) ).evalf() );

reslst.append( (-27*g2*g72*po15*po3 ).evalf() );

reslst.append( (g73*po15*po3*numeric(-339,4) ).evalf() );

reslst.append( (g2*g73*po15*po3*numeric(27,2) ).evalf() );

reslst.append( (-58*g2*g76*po15*po3 ).evalf() );

reslst.append( (29*g2*g77*po15*po3 ).evalf() );

reslst.append( (g78*po15*po3*numeric(243,2) ).evalf() );

reslst.append( (-58*g2*g78*po15*po3 ).evalf() );

reslst.append( (g79*po15*po3*numeric(-243,4) ).evalf() );

reslst.append( (29*g2*g79*po15*po3 ).evalf() );

reslst.append( (g11*g8*po15*po3*numeric(-339,2) ).evalf() );

reslst.append( (g17*g8*po15*po3*numeric(339,4) ).evalf() );

reslst.append( (6*g46*g8*po15*po3 ).evalf() );

reslst.append( (8*g53*g8*po15*po3 ).evalf() );

reslst.append( (g56*g8*po15*po3*numeric(15,2) ).evalf() );

reslst.append( (-27*g2*g80*po15*po3 ).evalf() );

reslst.append( (g2*g81*po15*po3*numeric(27,2) ).evalf() );

reslst.append( (58*g2*g82*po15*po3 ).evalf() );

reslst.append( (-29*g2*g83*po15*po3 ).evalf() );

reslst.append( (4*g89*po15*po3 ).evalf() );

reslst.append( (g11*g9*po15*po3*numeric(243,2) ).evalf() );

reslst.append( (g17*g9*po15*po3*numeric(-243,4) ).evalf() );

reslst.append( (-6*g46*g9*po15*po3 ).evalf() );

reslst.append( (50*g53*g9*po15*po3 ).evalf() );

reslst.append( (g56*g9*po15*po3*numeric(-73,2) ).evalf() );

reslst.append( (-2*g91*po15*po3 ).evalf() );

reslst.append( (-92*g92*po15*po3 ).evalf() );

reslst.append( (-54*g93*po15*po3 ).evalf() );

reslst.append( (46*g94*po15*po3 ).evalf() );

reslst.append( (69*g95*po15*po3 ).evalf() );

reslst.append( (27*g96*po15*po3 ).evalf() );

reslst.append( (g97*po15*po3*numeric(-69,2) ).evalf() );

reslst.append( (-46*g98*po15*po3 ).evalf() );

reslst.append( (23*g99*po15*po3 ).evalf() );

reslst.append( (g1*po16*po3*numeric(-223,3) ).evalf() );

reslst.append( (g10*po16*po3*numeric(27,2) ).evalf() );

reslst.append( (g109*po16*po3*numeric(-19,2) ).evalf() );

reslst.append( (-16*g11*po16*po3 ).evalf() );

reslst.append( (-24*g1*g11*po16*po3 ).evalf() );

reslst.append( (g111*po16*po3*numeric(19,4) ).evalf() );

reslst.append( (-38*g112*po16*po3 ).evalf() );

reslst.append( (-19*g113*po16*po3 ).evalf() );

reslst.append( (19*g114*po16*po3 ).evalf() );

reslst.append( (g115*po16*po3*numeric(171,8) ).evalf() );

reslst.append( (g116*po16*po3*numeric(57,4) ).evalf() );

reslst.append( (g117*po16*po3*numeric(-171,16) ).evalf() );

reslst.append( (19*g118*po16*po3 ).evalf() );

reslst.append( (g119*po16*po3*numeric(-19,2) ).evalf() );

reslst.append( (g12*po16*po3*numeric(-27,4) ).evalf() );

reslst.append( (-19*g124*po16*po3 ).evalf() );

reslst.append( (g125*po16*po3*numeric(19,2) ).evalf() );

reslst.append( (19*g126*po16*po3 ).evalf() );

reslst.append( (g127*po16*po3*numeric(-19,2) ).evalf() );

reslst.append( (95*g128*po16*po3 ).evalf() );

reslst.append( (g129*po16*po3*numeric(-95,2) ).evalf() );

reslst.append( (g130*po16*po3*numeric(-57,2) ).evalf() );

reslst.append( (g131*po16*po3*numeric(57,4) ).evalf() );

reslst.append( (-95*g132*po16*po3 ).evalf() );

reslst.append( (g133*po16*po3*numeric(95,2) ).evalf() );

reslst.append( (-38*g134*po16*po3 ).evalf() );

reslst.append( (19*g135*po16*po3 ).evalf() );

reslst.append( (38*g136*po16*po3 ).evalf() );

reslst.append( (-19*g137*po16*po3 ).evalf() );

reslst.append( (38*g138*po16*po3 ).evalf() );

reslst.append( (-19*g139*po16*po3 ).evalf() );

reslst.append( (g16*po16*po3*numeric(1159,18) ).evalf() );

reslst.append( (19*g161*po16*po3 ).evalf() );

reslst.append( (g162*po16*po3*numeric(-19,2) ).evalf() );

reslst.append( (g163*po16*po3*numeric(-19,2) ).evalf() );

reslst.append( (g164*po16*po3*numeric(19,4) ).evalf() );

reslst.append( (-19*g165*po16*po3 ).evalf() );

reslst.append( (g166*po16*po3*numeric(19,2) ).evalf() );

reslst.append( (g167*po16*po3*numeric(19,2) ).evalf() );

reslst.append( (g168*po16*po3*numeric(-19,4) ).evalf() );

reslst.append( (19*g169*po16*po3 ).evalf() );

reslst.append( (16*g17*po16*po3 ).evalf() );

reslst.append( (24*g1*g17*po16*po3 ).evalf() );

reslst.append( (g16*g17*po16*po3*numeric(-19,2) ).evalf() );

reslst.append( (g170*po16*po3*numeric(-19,2) ).evalf() );

reslst.append( (-19*g175*po16*po3 ).evalf() );

reslst.append( (g176*po16*po3*numeric(19,2) ).evalf() );

reslst.append( (-19*g177*po16*po3 ).evalf() );

reslst.append( (g178*po16*po3*numeric(19,2) ).evalf() );

reslst.append( (g179*po16*po3*numeric(19,2) ).evalf() );

reslst.append( (g18*po16*po3*numeric(-1159,36) ).evalf() );

reslst.append( (g11*g18*po16*po3*numeric(19,2) ).evalf() );

reslst.append( (g17*g18*po16*po3*numeric(-19,4) ).evalf() );

reslst.append( (g180*po16*po3*numeric(-19,4) ).evalf() );

reslst.append( (-19*g181*po16*po3 ).evalf() );

reslst.append( (g182*po16*po3*numeric(19,2) ).evalf() );

reslst.append( (19*g183*po16*po3 ).evalf() );

reslst.append( (g184*po16*po3*numeric(-19,2) ).evalf() );

reslst.append( (19*g185*po16*po3 ).evalf() );

reslst.append( (g186*po16*po3*numeric(-19,2) ).evalf() );

reslst.append( (-19*g187*po16*po3 ).evalf() );

reslst.append( (g188*po16*po3*numeric(19,2) ).evalf() );

reslst.append( (-16*g1*g2*po16*po3 ).evalf() );

reslst.append( (72*g10*g2*po16*po3 ).evalf() );

reslst.append( (-36*g12*g2*po16*po3 ).evalf() );

reslst.append( (35*g16*g2*po16*po3 ).evalf() );

reslst.append( (g18*g2*po16*po3*numeric(-35,2) ).evalf() );

reslst.append( (-19*g11*g21*po16*po3 ).evalf() );

reslst.append( (g17*g21*po16*po3*numeric(19,2) ).evalf() );

reslst.append( (19*g17*g23*po16*po3 ).evalf() );

reslst.append( (-38*g11*g25*po16*po3 ).evalf() );

reslst.append( (19*g17*g25*po16*po3 ).evalf() );

reslst.append( (38*g11*g26*po16*po3 ).evalf() );

reslst.append( (-19*g17*g26*po16*po3 ).evalf() );

reslst.append( (g3*po16*po3*numeric(223,6) ).evalf() );

reslst.append( (-12*g11*g3*po16*po3 ).evalf() );

reslst.append( (-27*g17*g3*po16*po3 ).evalf() );

reslst.append( (8*g2*g3*po16*po3 ).evalf() );

reslst.append( (19*g11*g32*po16*po3 ).evalf() );

reslst.append( (g17*g32*po16*po3*numeric(-19,2) ).evalf() );

reslst.append( (-78*g2*g32*po16*po3 ).evalf() );

reslst.append( (g17*g33*po16*po3*numeric(-19,4) ).evalf() );

reslst.append( (39*g2*g33*po16*po3 ).evalf() );

reslst.append( (-19*g11*g36*po16*po3 ).evalf() );

reslst.append( (g17*g36*po16*po3*numeric(19,2) ).evalf() );

reslst.append( (-19*g11*g37*po16*po3 ).evalf() );

reslst.append( (g17*g37*po16*po3*numeric(19,2) ).evalf() );

reslst.append( (30*g2*g37*po16*po3 ).evalf() );

reslst.append( (g17*g38*po16*po3*numeric(-19,4) ).evalf() );

reslst.append( (-15*g2*g38*po16*po3 ).evalf() );

reslst.append( (19*g11*g40*po16*po3 ).evalf() );

reslst.append( (g17*g40*po16*po3*numeric(-19,2) ).evalf() );

reslst.append( (-24*g42*po16*po3 ).evalf() );

reslst.append( (12*g44*po16*po3 ).evalf() );

reslst.append( (g45*po16*po3*numeric(-20,3) ).evalf() );

reslst.append( (-38*g2*g45*po16*po3 ).evalf() );

reslst.append( (-12*g46*po16*po3 ).evalf() );

reslst.append( (g3*g46*po16*po3*numeric(19,2) ).evalf() );

reslst.append( (g47*po16*po3*numeric(10,3) ).evalf() );

reslst.append( (19*g2*g47*po16*po3 ).evalf() );

reslst.append( (-138*g52*po16*po3 ).evalf() );

reslst.append( (-38*g2*g52*po16*po3 ).evalf() );

reslst.append( (-78*g53*po16*po3 ).evalf() );

reslst.append( (38*g4*g53*po16*po3 ).evalf() );

reslst.append( (69*g54*po16*po3 ).evalf() );

reslst.append( (19*g2*g54*po16*po3 ).evalf() );

reslst.append( (g55*po16*po3*numeric(1217,24) ).evalf() );

reslst.append( (g2*g55*po16*po3*numeric(57,2) ).evalf() );

reslst.append( (51*g56*po16*po3 ).evalf() );

reslst.append( (g3*g56*po16*po3*numeric(-19,4) ).evalf() );

reslst.append( (-19*g4*g56*po16*po3 ).evalf() );

reslst.append( (g57*po16*po3*numeric(-1217,48) ).evalf() );

reslst.append( (g2*g57*po16*po3*numeric(-57,4) ).evalf() );

reslst.append( (19*g2*g60*po16*po3 ).evalf() );

reslst.append( (g2*g61*po16*po3*numeric(-19,2) ).evalf() );

reslst.append( (g62*po16*po3*numeric(365,4) ).evalf() );

reslst.append( (-19*g2*g62*po16*po3 ).evalf() );

reslst.append( (g63*po16*po3*numeric(-365,8) ).evalf() );

reslst.append( (g2*g63*po16*po3*numeric(19,2) ).evalf() );

reslst.append( (38*g2*g64*po16*po3 ).evalf() );

reslst.append( (-19*g2*g65*po16*po3 ).evalf() );

reslst.append( (-38*g2*g66*po16*po3 ).evalf() );

reslst.append( (19*g2*g67*po16*po3 ).evalf() );

reslst.append( (78*g70*po16*po3 ).evalf() );

reslst.append( (-19*g2*g70*po16*po3 ).evalf() );

reslst.append( (-39*g71*po16*po3 ).evalf() );

reslst.append( (g2*g71*po16*po3*numeric(19,2) ).evalf() );

reslst.append( (-78*g72*po16*po3 ).evalf() );

reslst.append( (g2*g72*po16*po3*numeric(19,2) ).evalf() );

reslst.append( (39*g73*po16*po3 ).evalf() );

reslst.append( (g2*g73*po16*po3*numeric(-19,4) ).evalf() );

reslst.append( (19*g2*g76*po16*po3 ).evalf() );

reslst.append( (g2*g77*po16*po3*numeric(-19,2) ).evalf() );

reslst.append( (-30*g78*po16*po3 ).evalf() );

reslst.append( (19*g2*g78*po16*po3 ).evalf() );

reslst.append( (15*g79*po16*po3 ).evalf() );

reslst.append( (g2*g79*po16*po3*numeric(-19,2) ).evalf() );

reslst.append( (78*g11*g8*po16*po3 ).evalf() );

reslst.append( (-39*g17*g8*po16*po3 ).evalf() );

reslst.append( (g56*g8*po16*po3*numeric(-19,4) ).evalf() );

reslst.append( (g2*g80*po16*po3*numeric(19,2) ).evalf() );

reslst.append( (g2*g81*po16*po3*numeric(-19,4) ).evalf() );

reslst.append( (-19*g2*g82*po16*po3 ).evalf() );

reslst.append( (g2*g83*po16*po3*numeric(19,2) ).evalf() );

reslst.append( (-30*g11*g9*po16*po3 ).evalf() );

reslst.append( (15*g17*g9*po16*po3 ).evalf() );

reslst.append( (-19*g53*g9*po16*po3 ).evalf() );

reslst.append( (g56*g9*po16*po3*numeric(57,4) ).evalf() );

reslst.append( (38*g92*po16*po3 ).evalf() );

reslst.append( (19*g93*po16*po3 ).evalf() );

reslst.append( (-19*g94*po16*po3 ).evalf() );

reslst.append( (g95*po16*po3*numeric(-57,2) ).evalf() );

reslst.append( (g96*po16*po3*numeric(-19,2) ).evalf() );

reslst.append( (g97*po16*po3*numeric(57,4) ).evalf() );

reslst.append( (19*g98*po16*po3 ).evalf() );

reslst.append( (g99*po16*po3*numeric(-19,2) ).evalf() );

reslst.append( (2*g1*po21*po3 ).evalf() );

reslst.append( (-24*g10*po21*po3 ).evalf() );

reslst.append( (12*g12*po21*po3 ).evalf() );

reslst.append( (g16*po21*po3*numeric(517,12) ).evalf() );

reslst.append( (g18*po21*po3*numeric(-517,24) ).evalf() );

reslst.append( (-24*g1*g2*po21*po3 ).evalf() );

reslst.append( (31*g16*g2*po21*po3 ).evalf() );

reslst.append( (g18*g2*po21*po3*numeric(-31,2) ).evalf() );

reslst.append( (-(g3*po21*po3) ).evalf() );

reslst.append( (12*g2*g3*po21*po3 ).evalf() );

reslst.append( (31*g45*po21*po3 ).evalf() );

reslst.append( (g47*po21*po3*numeric(-31,2) ).evalf() );

reslst.append( (31*g52*po21*po3 ).evalf() );

reslst.append( (g54*po21*po3*numeric(-31,2) ).evalf() );

reslst.append( (g55*po21*po3*numeric(-31,2) ).evalf() );

reslst.append( (g57*po21*po3*numeric(31,4) ).evalf() );

reslst.append( (-31*g62*po21*po3 ).evalf() );

reslst.append( (g63*po21*po3*numeric(31,2) ).evalf() );

reslst.append( (-4*g1*po15*po21*po3 ).evalf() );

reslst.append( (48*g10*po15*po21*po3 ).evalf() );

reslst.append( (-24*g12*po15*po21*po3 ).evalf() );

reslst.append( (g16*po15*po21*po3*numeric(-151,2) ).evalf() );

reslst.append( (g18*po15*po21*po3*numeric(151,4) ).evalf() );

reslst.append( (48*g1*g2*po15*po21*po3 ).evalf() );

reslst.append( (-54*g16*g2*po15*po21*po3 ).evalf() );

reslst.append( (27*g18*g2*po15*po21*po3 ).evalf() );

reslst.append( (2*g3*po15*po21*po3 ).evalf() );

reslst.append( (-24*g2*g3*po15*po21*po3 ).evalf() );

reslst.append( (-54*g45*po15*po21*po3 ).evalf() );

reslst.append( (27*g47*po15*po21*po3 ).evalf() );

reslst.append( (-54*g52*po15*po21*po3 ).evalf() );

reslst.append( (27*g54*po15*po21*po3 ).evalf() );

reslst.append( (27*g55*po15*po21*po3 ).evalf() );

reslst.append( (g57*po15*po21*po3*numeric(-27,2) ).evalf() );

reslst.append( (54*g62*po15*po21*po3 ).evalf() );

reslst.append( (-27*g63*po15*po21*po3 ).evalf() );

reslst.append( (2*g1*po16*po21*po3 ).evalf() );

reslst.append( (-24*g10*po16*po21*po3 ).evalf() );

reslst.append( (12*g12*po16*po21*po3 ).evalf() );

reslst.append( (g16*po16*po21*po3*numeric(361,12) ).evalf() );

reslst.append( (g18*po16*po21*po3*numeric(-361,24) ).evalf() );

reslst.append( (-24*g1*g2*po16*po21*po3 ).evalf() );

reslst.append( (19*g16*g2*po16*po21*po3 ).evalf() );

reslst.append( (g18*g2*po16*po21*po3*numeric(-19,2) ).evalf() );

reslst.append( (-(g3*po16*po21*po3) ).evalf() );

reslst.append( (12*g2*g3*po16*po21*po3 ).evalf() );

reslst.append( (19*g45*po16*po21*po3 ).evalf() );

reslst.append( (g47*po16*po21*po3*numeric(-19,2) ).evalf() );

reslst.append( (19*g52*po16*po21*po3 ).evalf() );

reslst.append( (g54*po16*po21*po3*numeric(-19,2) ).evalf() );

reslst.append( (g55*po16*po21*po3*numeric(-19,2) ).evalf() );

reslst.append( (g57*po16*po21*po3*numeric(19,4) ).evalf() );

reslst.append( (-19*g62*po16*po21*po3 ).evalf() );

reslst.append( (g63*po16*po21*po3*numeric(19,2) ).evalf() );

reslst.append( (12*g1*po22*po3 ).evalf() );

reslst.append( (g16*po22*po3*numeric(-31,2) ).evalf() );

reslst.append( (g18*po22*po3*numeric(31,4) ).evalf() );

reslst.append( (-6*g3*po22*po3 ).evalf() );

reslst.append( (-24*g1*po15*po22*po3 ).evalf() );

reslst.append( (27*g16*po15*po22*po3 ).evalf() );

reslst.append( (g18*po15*po22*po3*numeric(-27,2) ).evalf() );

reslst.append( (12*g3*po15*po22*po3 ).evalf() );

reslst.append( (12*g1*po16*po22*po3 ).evalf() );

reslst.append( (g16*po16*po22*po3*numeric(-19,2) ).evalf() );

reslst.append( (g18*po16*po22*po3*numeric(19,4) ).evalf() );

reslst.append( (-6*g3*po16*po22*po3 ).evalf() );

reslst.append( (-2*g1*po25*po3 ).evalf() );

reslst.append( (24*g10*po25*po3 ).evalf() );

reslst.append( (-12*g12*po25*po3 ).evalf() );

reslst.append( (g16*po25*po3*numeric(-517,12) ).evalf() );

reslst.append( (g18*po25*po3*numeric(517,24) ).evalf() );

reslst.append( (24*g1*g2*po25*po3 ).evalf() );

reslst.append( (-31*g16*g2*po25*po3 ).evalf() );

reslst.append( (g18*g2*po25*po3*numeric(31,2) ).evalf() );

reslst.append( (g3*po25*po3 ).evalf() );

reslst.append( (-12*g2*g3*po25*po3 ).evalf() );

reslst.append( (-31*g45*po25*po3 ).evalf() );

reslst.append( (g47*po25*po3*numeric(31,2) ).evalf() );

reslst.append( (-31*g52*po25*po3 ).evalf() );

reslst.append( (g54*po25*po3*numeric(31,2) ).evalf() );

reslst.append( (g55*po25*po3*numeric(31,2) ).evalf() );

reslst.append( (g57*po25*po3*numeric(-31,4) ).evalf() );

reslst.append( (31*g62*po25*po3 ).evalf() );

reslst.append( (g63*po25*po3*numeric(-31,2) ).evalf() );

reslst.append( (4*g1*po15*po25*po3 ).evalf() );

reslst.append( (-48*g10*po15*po25*po3 ).evalf() );

reslst.append( (24*g12*po15*po25*po3 ).evalf() );

reslst.append( (g16*po15*po25*po3*numeric(151,2) ).evalf() );

reslst.append( (g18*po15*po25*po3*numeric(-151,4) ).evalf() );

reslst.append( (-48*g1*g2*po15*po25*po3 ).evalf() );

reslst.append( (54*g16*g2*po15*po25*po3 ).evalf() );

reslst.append( (-27*g18*g2*po15*po25*po3 ).evalf() );

reslst.append( (-2*g3*po15*po25*po3 ).evalf() );

reslst.append( (24*g2*g3*po15*po25*po3 ).evalf() );

reslst.append( (54*g45*po15*po25*po3 ).evalf() );

reslst.append( (-27*g47*po15*po25*po3 ).evalf() );

reslst.append( (54*g52*po15*po25*po3 ).evalf() );

reslst.append( (-27*g54*po15*po25*po3 ).evalf() );

reslst.append( (-27*g55*po15*po25*po3 ).evalf() );

reslst.append( (g57*po15*po25*po3*numeric(27,2) ).evalf() );

reslst.append( (-54*g62*po15*po25*po3 ).evalf() );

reslst.append( (27*g63*po15*po25*po3 ).evalf() );

reslst.append( (-2*g1*po16*po25*po3 ).evalf() );

reslst.append( (24*g10*po16*po25*po3 ).evalf() );

reslst.append( (-12*g12*po16*po25*po3 ).evalf() );

reslst.append( (g16*po16*po25*po3*numeric(-361,12) ).evalf() );

reslst.append( (g18*po16*po25*po3*numeric(361,24) ).evalf() );

reslst.append( (24*g1*g2*po16*po25*po3 ).evalf() );

reslst.append( (-19*g16*g2*po16*po25*po3 ).evalf() );

reslst.append( (g18*g2*po16*po25*po3*numeric(19,2) ).evalf() );

reslst.append( (g3*po16*po25*po3 ).evalf() );

reslst.append( (-12*g2*g3*po16*po25*po3 ).evalf() );

reslst.append( (-19*g45*po16*po25*po3 ).evalf() );

reslst.append( (g47*po16*po25*po3*numeric(19,2) ).evalf() );

reslst.append( (-19*g52*po16*po25*po3 ).evalf() );

reslst.append( (g54*po16*po25*po3*numeric(19,2) ).evalf() );

reslst.append( (g55*po16*po25*po3*numeric(19,2) ).evalf() );

reslst.append( (g57*po16*po25*po3*numeric(-19,4) ).evalf() );

reslst.append( (19*g62*po16*po25*po3 ).evalf() );

reslst.append( (g63*po16*po25*po3*numeric(-19,2) ).evalf() );

reslst.append( (-24*g1*po21*po25*po3 ).evalf() );

reslst.append( (31*g16*po21*po25*po3 ).evalf() );

reslst.append( (g18*po21*po25*po3*numeric(-31,2) ).evalf() );

reslst.append( (12*g3*po21*po25*po3 ).evalf() );

reslst.append( (48*g1*po15*po21*po25*po3 ).evalf() );

reslst.append( (-54*g16*po15*po21*po25*po3 ).evalf() );

reslst.append( (27*g18*po15*po21*po25*po3 ).evalf() );

reslst.append( (-24*g3*po15*po21*po25*po3 ).evalf() );

reslst.append( (-24*g1*po16*po21*po25*po3 ).evalf() );

reslst.append( (19*g16*po16*po21*po25*po3 ).evalf() );

reslst.append( (g18*po16*po21*po25*po3*numeric(-19,2) ).evalf() );

reslst.append( (12*g3*po16*po21*po25*po3 ).evalf() );

reslst.append( (12*g1*po26*po3 ).evalf() );

reslst.append( (g16*po26*po3*numeric(-31,2) ).evalf() );

reslst.append( (g18*po26*po3*numeric(31,4) ).evalf() );

reslst.append( (-6*g3*po26*po3 ).evalf() );

reslst.append( (-24*g1*po15*po26*po3 ).evalf() );

reslst.append( (27*g16*po15*po26*po3 ).evalf() );

reslst.append( (g18*po15*po26*po3*numeric(-27,2) ).evalf() );

reslst.append( (12*g3*po15*po26*po3 ).evalf() );

reslst.append( (12*g1*po16*po26*po3 ).evalf() );

reslst.append( (g16*po16*po26*po3*numeric(-19,2) ).evalf() );

reslst.append( (g18*po16*po26*po3*numeric(19,4) ).evalf() );

reslst.append( (-6*g3*po16*po26*po3 ).evalf() );

reslst.append( (po4*numeric(169,72) ).evalf() );

reslst.append( (g1*po4*numeric(-9859,144) ).evalf() );

reslst.append( (g10*po4*numeric(1703,48) ).evalf() );

reslst.append( (-6*g100*po4 ).evalf() );

reslst.append( (3*g101*po4 ).evalf() );

reslst.append( (6*g102*po4 ).evalf() );

reslst.append( (-3*g103*po4 ).evalf() );

reslst.append( (6*g104*po4 ).evalf() );

reslst.append( (-3*g105*po4 ).evalf() );

reslst.append( (-24*g106*po4 ).evalf() );

reslst.append( (12*g108*po4 ).evalf() );

reslst.append( (g109*po4*numeric(39,4) ).evalf() );

reslst.append( (g11*po4*numeric(9,2) ).evalf() );

reslst.append( (40*g1*g11*po4 ).evalf() );

reslst.append( (9*g110*po4 ).evalf() );

reslst.append( (g111*po4*numeric(-39,8) ).evalf() );

reslst.append( (-15*g112*po4 ).evalf() );

reslst.append( (g113*po4*numeric(-21,2) ).evalf() );

reslst.append( (g114*po4*numeric(15,2) ).evalf() );

reslst.append( (g115*po4*numeric(165,16) ).evalf() );

reslst.append( (g116*po4*numeric(51,8) ).evalf() );

reslst.append( (g117*po4*numeric(-165,32) ).evalf() );

reslst.append( (g118*po4*numeric(57,2) ).evalf() );

reslst.append( (g119*po4*numeric(-57,4) ).evalf() );

reslst.append( (g12*po4*numeric(-1703,96) ).evalf() );

reslst.append( (18*g120*po4 ).evalf() );

reslst.append( (-9*g121*po4 ).evalf() );

reslst.append( (-18*g122*po4 ).evalf() );

reslst.append( (9*g123*po4 ).evalf() );

reslst.append( (g124*po4*numeric(-21,2) ).evalf() );

reslst.append( (g125*po4*numeric(21,4) ).evalf() );

reslst.append( (g126*po4*numeric(9,2) ).evalf() );

reslst.append( (g127*po4*numeric(-9,4) ).evalf() );

reslst.append( (g128*po4*numeric(117,2) ).evalf() );

reslst.append( (g129*po4*numeric(-117,4) ).evalf() );

reslst.append( (g130*po4*numeric(-3,4) ).evalf() );

reslst.append( (g131*po4*numeric(3,8) ).evalf() );

reslst.append( (g132*po4*numeric(-213,2) ).evalf() );

reslst.append( (g133*po4*numeric(213,4) ).evalf() );

reslst.append( (-45*g134*po4 ).evalf() );

reslst.append( (g135*po4*numeric(45,2) ).evalf() );

reslst.append( (45*g136*po4 ).evalf() );

reslst.append( (g137*po4*numeric(-45,2) ).evalf() );

reslst.append( (45*g138*po4 ).evalf() );

reslst.append( (g139*po4*numeric(-45,2) ).evalf() );

reslst.append( (-6*g11*g14*po4 ).evalf() );

reslst.append( (6*g11*g15*po4 ).evalf() );

reslst.append( (g16*po4*numeric(6797,96) ).evalf() );

reslst.append( (-24*g11*g16*po4 ).evalf() );

reslst.append( (g161*po4*numeric(45,2) ).evalf() );

reslst.append( (g162*po4*numeric(-45,4) ).evalf() );

reslst.append( (g163*po4*numeric(-33,4) ).evalf() );

reslst.append( (g164*po4*numeric(33,8) ).evalf() );

reslst.append( (g165*po4*numeric(-21,2) ).evalf() );

reslst.append( (g166*po4*numeric(21,4) ).evalf() );

reslst.append( (g167*po4*numeric(-15,4) ).evalf() );

reslst.append( (g168*po4*numeric(15,8) ).evalf() );

reslst.append( (g169*po4*numeric(45,2) ).evalf() );

reslst.append( (3*g12*g17*po4 ).evalf() );

reslst.append( (3*g14*g17*po4 ).evalf() );

reslst.append( (-3*g15*g17*po4 ).evalf() );

reslst.append( (g16*g17*po4*numeric(-9,4) ).evalf() );

reslst.append( (g170*po4*numeric(-45,4) ).evalf() );

reslst.append( (g175*po4*numeric(-45,2) ).evalf() );

reslst.append( (g176*po4*numeric(45,4) ).evalf() );

reslst.append( (g177*po4*numeric(-45,2) ).evalf() );

reslst.append( (g178*po4*numeric(45,4) ).evalf() );

reslst.append( (g179*po4*numeric(57,4) ).evalf() );

reslst.append( (g18*po4*numeric(-6797,192) ).evalf() );

reslst.append( (g11*g18*po4*numeric(33,4) ).evalf() );

reslst.append( (g17*g18*po4*numeric(-33,8) ).evalf() );

reslst.append( (g180*po4*numeric(-57,8) ).evalf() );

reslst.append( (g181*po4*numeric(-21,2) ).evalf() );

reslst.append( (g182*po4*numeric(21,4) ).evalf() );

reslst.append( (g183*po4*numeric(45,2) ).evalf() );

reslst.append( (g184*po4*numeric(-45,4) ).evalf() );

reslst.append( (g185*po4*numeric(45,2) ).evalf() );

reslst.append( (g186*po4*numeric(-45,4) ).evalf() );

reslst.append( (g187*po4*numeric(-45,2) ).evalf() );

reslst.append( (g188*po4*numeric(45,4) ).evalf() );

reslst.append( (g2*po4 ).evalf() );

reslst.append( (g1*g2*po4*numeric(-55,2) ).evalf() );

reslst.append( (g16*g2*po4*numeric(47,2) ).evalf() );

reslst.append( (g18*g2*po4*numeric(-47,4) ).evalf() );

reslst.append( (18*g11*g20*po4 ).evalf() );

reslst.append( (-9*g17*g20*po4 ).evalf() );

reslst.append( (g11*g21*po4*numeric(-21,2) ).evalf() );

reslst.append( (g17*g21*po4*numeric(21,4) ).evalf() );

reslst.append( (g17*g23*po4*numeric(45,2) ).evalf() );

reslst.append( (-45*g11*g25*po4 ).evalf() );

reslst.append( (g17*g25*po4*numeric(45,2) ).evalf() );

reslst.append( (45*g11*g26*po4 ).evalf() );

reslst.append( (g17*g26*po4*numeric(-45,2) ).evalf() );

reslst.append( (g3*po4*numeric(9859,288) ).evalf() );

reslst.append( (-10*g11*g3*po4 ).evalf() );

reslst.append( (g17*g3*po4*numeric(-221,8) ).evalf() );

reslst.append( (g2*g3*po4*numeric(55,4) ).evalf() );

reslst.append( (g11*g32*po4*numeric(45,2) ).evalf() );

reslst.append( (g17*g32*po4*numeric(-9,4) ).evalf() );

reslst.append( (g2*g32*po4*numeric(-141,4) ).evalf() );

reslst.append( (g17*g33*po4*numeric(-81,8) ).evalf() );

reslst.append( (g2*g33*po4*numeric(141,8) ).evalf() );

reslst.append( (g11*g36*po4*numeric(-45,2) ).evalf() );

reslst.append( (g17*g36*po4*numeric(45,4) ).evalf() );

reslst.append( (g11*g37*po4*numeric(-45,2) ).evalf() );

reslst.append( (g17*g37*po4*numeric(9,4) ).evalf() );

reslst.append( (g2*g37*po4*numeric(221,4) ).evalf() );

reslst.append( (g17*g38*po4*numeric(-9,8) ).evalf() );

reslst.append( (g2*g38*po4*numeric(-221,8) ).evalf() );

reslst.append( (g11*g40*po4*numeric(45,2) ).evalf() );

reslst.append( (g17*g40*po4*numeric(-45,4) ).evalf() );

reslst.append( (40*g42*po4 ).evalf() );

reslst.append( (-20*g44*po4 ).evalf() );

reslst.append( (g45*po4*numeric(-147,4) ).evalf() );

reslst.append( (-33*g2*g45*po4 ).evalf() );

reslst.append( (-16*g46*po4 ).evalf() );

reslst.append( (g3*g46*po4*numeric(33,4) ).evalf() );

reslst.append( (g47*po4*numeric(147,8) ).evalf() );

reslst.append( (g2*g47*po4*numeric(33,2) ).evalf() );

reslst.append( (6*g2*g48*po4 ).evalf() );

reslst.append( (-3*g2*g49*po4 ).evalf() );

reslst.append( (-6*g2*g50*po4 ).evalf() );

reslst.append( (3*g2*g51*po4 ).evalf() );

reslst.append( (g52*po4*numeric(-831,8) ).evalf() );

reslst.append( (-9*g2*g52*po4 ).evalf() );

reslst.append( (g53*po4*numeric(-221,4) ).evalf() );

reslst.append( (6*g1*g53*po4 ).evalf() );

reslst.append( (45*g4*g53*po4 ).evalf() );

reslst.append( (g54*po4*numeric(831,16) ).evalf() );

reslst.append( (g2*g54*po4*numeric(9,2) ).evalf() );

reslst.append( (g55*po4*numeric(149,4) ).evalf() );

reslst.append( (g2*g55*po4*numeric(99,4) ).evalf() );

reslst.append( (g56*po4*numeric(221,8) ).evalf() );

reslst.append( (-3*g1*g56*po4 ).evalf() );

reslst.append( (g3*g56*po4*numeric(-9,8) ).evalf() );

reslst.append( (g4*g56*po4*numeric(-45,2) ).evalf() );

reslst.append( (g57*po4*numeric(-149,8) ).evalf() );

reslst.append( (g2*g57*po4*numeric(-99,8) ).evalf() );

reslst.append( (-18*g2*g58*po4 ).evalf() );

reslst.append( (9*g2*g59*po4 ).evalf() );

reslst.append( (g2*g60*po4*numeric(21,2) ).evalf() );

reslst.append( (g2*g61*po4*numeric(-21,4) ).evalf() );

reslst.append( (g62*po4*numeric(635,8) ).evalf() );

reslst.append( (g2*g62*po4*numeric(-33,2) ).evalf() );

reslst.append( (g63*po4*numeric(-635,16) ).evalf() );

reslst.append( (g2*g63*po4*numeric(33,4) ).evalf() );

reslst.append( (45*g2*g64*po4 ).evalf() );

reslst.append( (g2*g65*po4*numeric(-45,2) ).evalf() );

reslst.append( (-45*g2*g66*po4 ).evalf() );

reslst.append( (g2*g67*po4*numeric(45,2) ).evalf() );

reslst.append( (g70*po4*numeric(141,4) ).evalf() );

reslst.append( (g2*g70*po4*numeric(-45,2) ).evalf() );

reslst.append( (g71*po4*numeric(-141,8) ).evalf() );

reslst.append( (g2*g71*po4*numeric(45,4) ).evalf() );

reslst.append( (g72*po4*numeric(-141,4) ).evalf() );

reslst.append( (g2*g72*po4*numeric(33,4) ).evalf() );

reslst.append( (g73*po4*numeric(141,8) ).evalf() );

reslst.append( (g2*g73*po4*numeric(-33,8) ).evalf() );

reslst.append( (g2*g76*po4*numeric(45,2) ).evalf() );

reslst.append( (g2*g77*po4*numeric(-45,4) ).evalf() );

reslst.append( (g78*po4*numeric(-221,4) ).evalf() );

reslst.append( (g2*g78*po4*numeric(45,2) ).evalf() );

reslst.append( (g79*po4*numeric(221,8) ).evalf() );

reslst.append( (g2*g79*po4*numeric(-45,4) ).evalf() );

reslst.append( (g11*g8*po4*numeric(141,4) ).evalf() );

reslst.append( (g17*g8*po4*numeric(-141,8) ).evalf() );

reslst.append( (-9*g46*g8*po4 ).evalf() );

reslst.append( (-12*g53*g8*po4 ).evalf() );

reslst.append( (g56*g8*po4*numeric(39,8) ).evalf() );

reslst.append( (g2*g80*po4*numeric(33,4) ).evalf() );

reslst.append( (g2*g81*po4*numeric(-33,8) ).evalf() );

reslst.append( (g2*g82*po4*numeric(-45,2) ).evalf() );

reslst.append( (g2*g83*po4*numeric(45,4) ).evalf() );

reslst.append( (-6*g89*po4 ).evalf() );

reslst.append( (g11*g9*po4*numeric(-221,4) ).evalf() );

reslst.append( (g17*g9*po4*numeric(221,8) ).evalf() );

reslst.append( (9*g46*g9*po4 ).evalf() );

reslst.append( (g53*g9*po4*numeric(-21,2) ).evalf() );

reslst.append( (g56*g9*po4*numeric(51,8) ).evalf() );

reslst.append( (3*g91*po4 ).evalf() );

reslst.append( (9*g92*po4 ).evalf() );

reslst.append( (g93*po4*numeric(33,2) ).evalf() );

reslst.append( (g94*po4*numeric(-9,2) ).evalf() );

reslst.append( (g95*po4*numeric(-27,4) ).evalf() );

reslst.append( (g96*po4*numeric(-33,4) ).evalf() );

reslst.append( (g97*po4*numeric(27,8) ).evalf() );

reslst.append( (g98*po4*numeric(9,2) ).evalf() );

reslst.append( (g99*po4*numeric(-9,4) ).evalf() );

reslst.append( (po15*po4*numeric(-169,36) ).evalf() );

reslst.append( (g1*po15*po4*numeric(7691,72) ).evalf() );

reslst.append( (g10*po15*po4*numeric(-1189,24) ).evalf() );

reslst.append( (6*g100*po15*po4 ).evalf() );

reslst.append( (-3*g101*po15*po4 ).evalf() );

reslst.append( (-6*g102*po15*po4 ).evalf() );

reslst.append( (3*g103*po15*po4 ).evalf() );

reslst.append( (-6*g104*po15*po4 ).evalf() );

reslst.append( (3*g105*po15*po4 ).evalf() );

reslst.append( (24*g106*po15*po4 ).evalf() );

reslst.append( (-12*g108*po15*po4 ).evalf() );

reslst.append( (g109*po15*po4*numeric(-15,2) ).evalf() );

reslst.append( (g11*po15*po4*numeric(3,2) ).evalf() );

reslst.append( (-9*g110*po15*po4 ).evalf() );

reslst.append( (g111*po15*po4*numeric(15,4) ).evalf() );

reslst.append( (24*g112*po15*po4 ).evalf() );

reslst.append( (15*g113*po15*po4 ).evalf() );

reslst.append( (-12*g114*po15*po4 ).evalf() );

reslst.append( (g115*po15*po4*numeric(-123,8) ).evalf() );

reslst.append( (g116*po15*po4*numeric(-39,4) ).evalf() );

reslst.append( (g117*po15*po4*numeric(123,16) ).evalf() );

reslst.append( (-33*g118*po15*po4 ).evalf() );

reslst.append( (g119*po15*po4*numeric(33,2) ).evalf() );

reslst.append( (g12*po15*po4*numeric(1189,48) ).evalf() );

reslst.append( (-18*g120*po15*po4 ).evalf() );

reslst.append( (9*g121*po15*po4 ).evalf() );

reslst.append( (18*g122*po15*po4 ).evalf() );

reslst.append( (-9*g123*po15*po4 ).evalf() );

reslst.append( (15*g124*po15*po4 ).evalf() );

reslst.append( (g125*po15*po4*numeric(-15,2) ).evalf() );

reslst.append( (-9*g126*po15*po4 ).evalf() );

reslst.append( (g127*po15*po4*numeric(9,2) ).evalf() );

reslst.append( (-81*g128*po15*po4 ).evalf() );

reslst.append( (g129*po15*po4*numeric(81,2) ).evalf() );

reslst.append( (g130*po15*po4*numeric(15,2) ).evalf() );

reslst.append( (g131*po15*po4*numeric(-15,4) ).evalf() );

reslst.append( (129*g132*po15*po4 ).evalf() );

reslst.append( (g133*po15*po4*numeric(-129,2) ).evalf() );

reslst.append( (54*g134*po15*po4 ).evalf() );

reslst.append( (-27*g135*po15*po4 ).evalf() );

reslst.append( (-54*g136*po15*po4 ).evalf() );

reslst.append( (27*g137*po15*po4 ).evalf() );

reslst.append( (-54*g138*po15*po4 ).evalf() );

reslst.append( (27*g139*po15*po4 ).evalf() );

reslst.append( (6*g11*g14*po15*po4 ).evalf() );

reslst.append( (-6*g11*g15*po15*po4 ).evalf() );

reslst.append( (g16*po15*po4*numeric(-3919,48) ).evalf() );

reslst.append( (24*g11*g16*po15*po4 ).evalf() );

reslst.append( (-27*g161*po15*po4 ).evalf() );

reslst.append( (g162*po15*po4*numeric(27,2) ).evalf() );

reslst.append( (g163*po15*po4*numeric(21,2) ).evalf() );

reslst.append( (g164*po15*po4*numeric(-21,4) ).evalf() );

reslst.append( (15*g165*po15*po4 ).evalf() );

reslst.append( (g166*po15*po4*numeric(-15,2) ).evalf() );

reslst.append( (g167*po15*po4*numeric(3,2) ).evalf() );

reslst.append( (g168*po15*po4*numeric(-3,4) ).evalf() );

reslst.append( (-27*g169*po15*po4 ).evalf() );

reslst.append( (g17*po15*po4*numeric(-17,2) ).evalf() );

reslst.append( (-14*g1*g17*po15*po4 ).evalf() );

reslst.append( (-3*g12*g17*po15*po4 ).evalf() );

reslst.append( (-3*g14*g17*po15*po4 ).evalf() );

reslst.append( (3*g15*g17*po15*po4 ).evalf() );

reslst.append( (g16*g17*po15*po4*numeric(9,2) ).evalf() );

reslst.append( (g170*po15*po4*numeric(27,2) ).evalf() );

reslst.append( (27*g175*po15*po4 ).evalf() );

reslst.append( (g176*po15*po4*numeric(-27,2) ).evalf() );

reslst.append( (27*g177*po15*po4 ).evalf() );

reslst.append( (g178*po15*po4*numeric(-27,2) ).evalf() );

reslst.append( (g179*po15*po4*numeric(-33,2) ).evalf() );

reslst.append( (g18*po15*po4*numeric(3919,96) ).evalf() );

reslst.append( (g11*g18*po15*po4*numeric(-21,2) ).evalf() );

reslst.append( (g17*g18*po15*po4*numeric(21,4) ).evalf() );

reslst.append( (g180*po15*po4*numeric(33,4) ).evalf() );

reslst.append( (15*g181*po15*po4 ).evalf() );

reslst.append( (g182*po15*po4*numeric(-15,2) ).evalf() );

reslst.append( (-27*g183*po15*po4 ).evalf() );

reslst.append( (g184*po15*po4*numeric(27,2) ).evalf() );

reslst.append( (-27*g185*po15*po4 ).evalf() );

reslst.append( (g186*po15*po4*numeric(27,2) ).evalf() );

reslst.append( (27*g187*po15*po4 ).evalf() );

reslst.append( (g188*po15*po4*numeric(-27,2) ).evalf() );

reslst.append( (-2*g2*po15*po4 ).evalf() );

reslst.append( (g1*g2*po15*po4*numeric(85,2) ).evalf() );

reslst.append( (-64*g10*g2*po15*po4 ).evalf() );

reslst.append( (32*g12*g2*po15*po4 ).evalf() );

reslst.append( (-30*g16*g2*po15*po4 ).evalf() );

reslst.append( (15*g18*g2*po15*po4 ).evalf() );

reslst.append( (-18*g11*g20*po15*po4 ).evalf() );

reslst.append( (9*g17*g20*po15*po4 ).evalf() );

reslst.append( (15*g11*g21*po15*po4 ).evalf() );

reslst.append( (g17*g21*po15*po4*numeric(-15,2) ).evalf() );

reslst.append( (-27*g17*g23*po15*po4 ).evalf() );

reslst.append( (54*g11*g25*po15*po4 ).evalf() );

reslst.append( (-27*g17*g25*po15*po4 ).evalf() );

reslst.append( (-54*g11*g26*po15*po4 ).evalf() );

reslst.append( (27*g17*g26*po15*po4 ).evalf() );

reslst.append( (g3*po15*po4*numeric(-7691,144) ).evalf() );

reslst.append( (16*g11*g3*po15*po4 ).evalf() );

reslst.append( (g17*g3*po15*po4*numeric(225,8) ).evalf() );

reslst.append( (g2*g3*po15*po4*numeric(-85,4) ).evalf() );

reslst.append( (-27*g11*g32*po15*po4 ).evalf() );

reslst.append( (g17*g32*po15*po4*numeric(9,2) ).evalf() );

reslst.append( (g2*g32*po15*po4*numeric(297,4) ).evalf() );

reslst.append( (g17*g33*po15*po4*numeric(45,4) ).evalf() );

reslst.append( (g2*g33*po15*po4*numeric(-297,8) ).evalf() );

reslst.append( (27*g11*g36*po15*po4 ).evalf() );

reslst.append( (g17*g36*po15*po4*numeric(-27,2) ).evalf() );

reslst.append( (27*g11*g37*po15*po4 ).evalf() );

reslst.append( (g17*g37*po15*po4*numeric(-9,2) ).evalf() );

reslst.append( (g2*g37*po15*po4*numeric(-169,4) ).evalf() );

reslst.append( (g17*g38*po15*po4*numeric(9,4) ).evalf() );

reslst.append( (g2*g38*po15*po4*numeric(169,8) ).evalf() );

reslst.append( (-27*g11*g40*po15*po4 ).evalf() );

reslst.append( (g17*g40*po15*po4*numeric(27,2) ).evalf() );

reslst.append( (g45*po15*po4*numeric(75,4) ).evalf() );

reslst.append( (42*g2*g45*po15*po4 ).evalf() );

reslst.append( (10*g46*po15*po4 ).evalf() );

reslst.append( (g3*g46*po15*po4*numeric(-21,2) ).evalf() );

reslst.append( (g47*po15*po4*numeric(-75,8) ).evalf() );

reslst.append( (-21*g2*g47*po15*po4 ).evalf() );

reslst.append( (-6*g2*g48*po15*po4 ).evalf() );

reslst.append( (3*g2*g49*po15*po4 ).evalf() );

reslst.append( (6*g2*g50*po15*po4 ).evalf() );

reslst.append( (-3*g2*g51*po15*po4 ).evalf() );

reslst.append( (g52*po15*po4*numeric(1115,8) ).evalf() );

reslst.append( (18*g2*g52*po15*po4 ).evalf() );

reslst.append( (g53*po15*po4*numeric(313,4) ).evalf() );

reslst.append( (-6*g1*g53*po15*po4 ).evalf() );

reslst.append( (-54*g4*g53*po15*po4 ).evalf() );

reslst.append( (g54*po15*po4*numeric(-1115,16) ).evalf() );

reslst.append( (-9*g2*g54*po15*po4 ).evalf() );

reslst.append( (g55*po15*po4*numeric(-809,16) ).evalf() );

reslst.append( (g2*g55*po15*po4*numeric(-63,2) ).evalf() );

reslst.append( (g56*po15*po4*numeric(-369,8) ).evalf() );

reslst.append( (3*g1*g56*po15*po4 ).evalf() );

reslst.append( (g3*g56*po15*po4*numeric(9,4) ).evalf() );

reslst.append( (27*g4*g56*po15*po4 ).evalf() );

reslst.append( (g57*po15*po4*numeric(809,32) ).evalf() );

reslst.append( (g2*g57*po15*po4*numeric(63,4) ).evalf() );

reslst.append( (18*g2*g58*po15*po4 ).evalf() );

reslst.append( (-9*g2*g59*po15*po4 ).evalf() );

reslst.append( (-15*g2*g60*po15*po4 ).evalf() );

reslst.append( (g2*g61*po15*po4*numeric(15,2) ).evalf() );

reslst.append( (g62*po15*po4*numeric(-401,4) ).evalf() );

reslst.append( (21*g2*g62*po15*po4 ).evalf() );

reslst.append( (g63*po15*po4*numeric(401,8) ).evalf() );

reslst.append( (g2*g63*po15*po4*numeric(-21,2) ).evalf() );

reslst.append( (-54*g2*g64*po15*po4 ).evalf() );

reslst.append( (27*g2*g65*po15*po4 ).evalf() );

reslst.append( (54*g2*g66*po15*po4 ).evalf() );

reslst.append( (-27*g2*g67*po15*po4 ).evalf() );

reslst.append( (g70*po15*po4*numeric(-297,4) ).evalf() );

reslst.append( (27*g2*g70*po15*po4 ).evalf() );

reslst.append( (g71*po15*po4*numeric(297,8) ).evalf() );

reslst.append( (g2*g71*po15*po4*numeric(-27,2) ).evalf() );

reslst.append( (g72*po15*po4*numeric(297,4) ).evalf() );

reslst.append( (g2*g72*po15*po4*numeric(-21,2) ).evalf() );

reslst.append( (g73*po15*po4*numeric(-297,8) ).evalf() );

reslst.append( (g2*g73*po15*po4*numeric(21,4) ).evalf() );

reslst.append( (-27*g2*g76*po15*po4 ).evalf() );

reslst.append( (g2*g77*po15*po4*numeric(27,2) ).evalf() );

reslst.append( (g78*po15*po4*numeric(169,4) ).evalf() );

reslst.append( (-27*g2*g78*po15*po4 ).evalf() );

reslst.append( (g79*po15*po4*numeric(-169,8) ).evalf() );

reslst.append( (g2*g79*po15*po4*numeric(27,2) ).evalf() );

reslst.append( (g11*g8*po15*po4*numeric(-297,4) ).evalf() );

reslst.append( (g17*g8*po15*po4*numeric(297,8) ).evalf() );

reslst.append( (9*g46*g8*po15*po4 ).evalf() );

reslst.append( (12*g53*g8*po15*po4 ).evalf() );

reslst.append( (g56*g8*po15*po4*numeric(-15,4) ).evalf() );

reslst.append( (g2*g80*po15*po4*numeric(-21,2) ).evalf() );

reslst.append( (g2*g81*po15*po4*numeric(21,4) ).evalf() );

reslst.append( (27*g2*g82*po15*po4 ).evalf() );

reslst.append( (g2*g83*po15*po4*numeric(-27,2) ).evalf() );

reslst.append( (6*g89*po15*po4 ).evalf() );

reslst.append( (g11*g9*po15*po4*numeric(169,4) ).evalf() );

reslst.append( (g17*g9*po15*po4*numeric(-169,8) ).evalf() );

reslst.append( (-9*g46*g9*po15*po4 ).evalf() );

reslst.append( (15*g53*g9*po15*po4 ).evalf() );

reslst.append( (g56*g9*po15*po4*numeric(-39,4) ).evalf() );

reslst.append( (-3*g91*po15*po4 ).evalf() );

reslst.append( (-18*g92*po15*po4 ).evalf() );

reslst.append( (-21*g93*po15*po4 ).evalf() );

reslst.append( (9*g94*po15*po4 ).evalf() );

reslst.append( (g95*po15*po4*numeric(27,2) ).evalf() );

reslst.append( (g96*po15*po4*numeric(21,2) ).evalf() );

reslst.append( (g97*po15*po4*numeric(-27,4) ).evalf() );

reslst.append( (-9*g98*po15*po4 ).evalf() );

reslst.append( (g99*po15*po4*numeric(9,2) ).evalf() );

reslst.append( (po16*po4*numeric(169,72) ).evalf() );

reslst.append( (g1*po16*po4*numeric(-4171,144) ).evalf() );

reslst.append( (g10*po16*po4*numeric(109,16) ).evalf() );

reslst.append( (g109*po16*po4*numeric(3,4) ).evalf() );

reslst.append( (-7*g11*po16*po4 ).evalf() );

reslst.append( (-8*g1*g11*po16*po4 ).evalf() );

reslst.append( (g111*po16*po4*numeric(-3,8) ).evalf() );

reslst.append( (3*g112*po16*po4 ).evalf() );

reslst.append( (g113*po16*po4*numeric(3,2) ).evalf() );

reslst.append( (g114*po16*po4*numeric(-3,2) ).evalf() );

reslst.append( (g115*po16*po4*numeric(-27,16) ).evalf() );

reslst.append( (g116*po16*po4*numeric(-9,8) ).evalf() );

reslst.append( (g117*po16*po4*numeric(27,32) ).evalf() );

reslst.append( (g118*po16*po4*numeric(-3,2) ).evalf() );

reslst.append( (g119*po16*po4*numeric(3,4) ).evalf() );

reslst.append( (g12*po16*po4*numeric(-109,32) ).evalf() );

reslst.append( (g124*po16*po4*numeric(3,2) ).evalf() );

reslst.append( (g125*po16*po4*numeric(-3,4) ).evalf() );

reslst.append( (g126*po16*po4*numeric(-3,2) ).evalf() );

reslst.append( (g127*po16*po4*numeric(3,4) ).evalf() );

reslst.append( (g128*po16*po4*numeric(-15,2) ).evalf() );

reslst.append( (g129*po16*po4*numeric(15,4) ).evalf() );

reslst.append( (g130*po16*po4*numeric(9,4) ).evalf() );

reslst.append( (g131*po16*po4*numeric(-9,8) ).evalf() );

reslst.append( (g132*po16*po4*numeric(15,2) ).evalf() );

reslst.append( (g133*po16*po4*numeric(-15,4) ).evalf() );

reslst.append( (3*g134*po16*po4 ).evalf() );

reslst.append( (g135*po16*po4*numeric(-3,2) ).evalf() );

reslst.append( (-3*g136*po16*po4 ).evalf() );

reslst.append( (g137*po16*po4*numeric(3,2) ).evalf() );

reslst.append( (-3*g138*po16*po4 ).evalf() );

reslst.append( (g139*po16*po4*numeric(3,2) ).evalf() );

reslst.append( (g16*po16*po4*numeric(-683,96) ).evalf() );

reslst.append( (g161*po16*po4*numeric(-3,2) ).evalf() );

reslst.append( (g162*po16*po4*numeric(3,4) ).evalf() );

reslst.append( (g163*po16*po4*numeric(3,4) ).evalf() );

reslst.append( (g164*po16*po4*numeric(-3,8) ).evalf() );

reslst.append( (g165*po16*po4*numeric(3,2) ).evalf() );

reslst.append( (g166*po16*po4*numeric(-3,4) ).evalf() );

reslst.append( (g167*po16*po4*numeric(-3,4) ).evalf() );

reslst.append( (g168*po16*po4*numeric(3,8) ).evalf() );

reslst.append( (g169*po16*po4*numeric(-3,2) ).evalf() );

reslst.append( (7*g17*po16*po4 ).evalf() );

reslst.append( (8*g1*g17*po16*po4 ).evalf() );

reslst.append( (g16*g17*po16*po4*numeric(3,4) ).evalf() );

reslst.append( (g170*po16*po4*numeric(3,4) ).evalf() );

reslst.append( (g175*po16*po4*numeric(3,2) ).evalf() );

reslst.append( (g176*po16*po4*numeric(-3,4) ).evalf() );

reslst.append( (g177*po16*po4*numeric(3,2) ).evalf() );

reslst.append( (g178*po16*po4*numeric(-3,4) ).evalf() );

reslst.append( (g179*po16*po4*numeric(-3,4) ).evalf() );

reslst.append( (g18*po16*po4*numeric(683,192) ).evalf() );

reslst.append( (g11*g18*po16*po4*numeric(-3,4) ).evalf() );

reslst.append( (g17*g18*po16*po4*numeric(3,8) ).evalf() );

reslst.append( (g180*po16*po4*numeric(3,8) ).evalf() );

reslst.append( (g181*po16*po4*numeric(3,2) ).evalf() );

reslst.append( (g182*po16*po4*numeric(-3,4) ).evalf() );

reslst.append( (g183*po16*po4*numeric(-3,2) ).evalf() );

reslst.append( (g184*po16*po4*numeric(3,4) ).evalf() );

reslst.append( (g185*po16*po4*numeric(-3,2) ).evalf() );

reslst.append( (g186*po16*po4*numeric(3,4) ).evalf() );

reslst.append( (g187*po16*po4*numeric(3,2) ).evalf() );

reslst.append( (g188*po16*po4*numeric(-3,4) ).evalf() );

reslst.append( (g2*po16*po4 ).evalf() );

reslst.append( (-6*g1*g2*po16*po4 ).evalf() );

reslst.append( (24*g10*g2*po16*po4 ).evalf() );

reslst.append( (-12*g12*g2*po16*po4 ).evalf() );

reslst.append( (g16*g2*po16*po4*numeric(-7,2) ).evalf() );

reslst.append( (g18*g2*po16*po4*numeric(7,4) ).evalf() );

reslst.append( (g11*g21*po16*po4*numeric(3,2) ).evalf() );

reslst.append( (g17*g21*po16*po4*numeric(-3,4) ).evalf() );

reslst.append( (g17*g23*po16*po4*numeric(-3,2) ).evalf() );

reslst.append( (3*g11*g25*po16*po4 ).evalf() );

reslst.append( (g17*g25*po16*po4*numeric(-3,2) ).evalf() );

reslst.append( (-3*g11*g26*po16*po4 ).evalf() );

reslst.append( (g17*g26*po16*po4*numeric(3,2) ).evalf() );

reslst.append( (g3*po16*po4*numeric(4171,288) ).evalf() );

reslst.append( (-4*g11*g3*po16*po4 ).evalf() );

reslst.append( (g17*g3*po16*po4*numeric(-1,2) ).evalf() );

reslst.append( (3*g2*g3*po16*po4 ).evalf() );

reslst.append( (g11*g32*po16*po4*numeric(-3,2) ).evalf() );

reslst.append( (g17*g32*po16*po4*numeric(3,4) ).evalf() );

reslst.append( (-9*g2*g32*po16*po4 ).evalf() );

reslst.append( (g17*g33*po16*po4*numeric(3,8) ).evalf() );

reslst.append( (g2*g33*po16*po4*numeric(9,2) ).evalf() );

reslst.append( (g11*g36*po16*po4*numeric(3,2) ).evalf() );

reslst.append( (g17*g36*po16*po4*numeric(-3,4) ).evalf() );

reslst.append( (g11*g37*po16*po4*numeric(3,2) ).evalf() );

reslst.append( (g17*g37*po16*po4*numeric(-3,4) ).evalf() );

reslst.append( (-7*g2*g37*po16*po4 ).evalf() );

reslst.append( (g17*g38*po16*po4*numeric(3,8) ).evalf() );

reslst.append( (g2*g38*po16*po4*numeric(7,2) ).evalf() );

reslst.append( (g11*g40*po16*po4*numeric(-3,2) ).evalf() );

reslst.append( (g17*g40*po16*po4*numeric(3,4) ).evalf() );

reslst.append( (-8*g42*po16*po4 ).evalf() );

reslst.append( (4*g44*po16*po4 ).evalf() );

reslst.append( (6*g45*po16*po4 ).evalf() );

reslst.append( (3*g2*g45*po16*po4 ).evalf() );

reslst.append( (-4*g46*po16*po4 ).evalf() );

reslst.append( (g3*g46*po16*po4*numeric(-3,4) ).evalf() );

reslst.append( (-3*g47*po16*po4 ).evalf() );

reslst.append( (g2*g47*po16*po4*numeric(-3,2) ).evalf() );

reslst.append( (g52*po16*po4*numeric(-49,8) ).evalf() );

reslst.append( (3*g2*g52*po16*po4 ).evalf() );

reslst.append( (-9*g53*po16*po4 ).evalf() );

reslst.append( (-3*g4*g53*po16*po4 ).evalf() );

reslst.append( (g54*po16*po4*numeric(49,16) ).evalf() );

reslst.append( (g2*g54*po16*po4*numeric(-3,2) ).evalf() );

reslst.append( (g55*po16*po4*numeric(-21,8) ).evalf() );

reslst.append( (g2*g55*po16*po4*numeric(-9,4) ).evalf() );

reslst.append( (g56*po16*po4*numeric(17,2) ).evalf() );

reslst.append( (g3*g56*po16*po4*numeric(3,8) ).evalf() );

reslst.append( (g4*g56*po16*po4*numeric(3,2) ).evalf() );

reslst.append( (g57*po16*po4*numeric(21,16) ).evalf() );

reslst.append( (g2*g57*po16*po4*numeric(9,8) ).evalf() );

reslst.append( (g2*g60*po16*po4*numeric(-3,2) ).evalf() );

reslst.append( (g2*g61*po16*po4*numeric(3,4) ).evalf() );

reslst.append( (g62*po16*po4*numeric(35,8) ).evalf() );

reslst.append( (g2*g62*po16*po4*numeric(3,2) ).evalf() );

reslst.append( (g63*po16*po4*numeric(-35,16) ).evalf() );

reslst.append( (g2*g63*po16*po4*numeric(-3,4) ).evalf() );

reslst.append( (-3*g2*g64*po16*po4 ).evalf() );

reslst.append( (g2*g65*po16*po4*numeric(3,2) ).evalf() );

reslst.append( (3*g2*g66*po16*po4 ).evalf() );

reslst.append( (g2*g67*po16*po4*numeric(-3,2) ).evalf() );

reslst.append( (9*g70*po16*po4 ).evalf() );

reslst.append( (g2*g70*po16*po4*numeric(3,2) ).evalf() );

reslst.append( (g71*po16*po4*numeric(-9,2) ).evalf() );

reslst.append( (g2*g71*po16*po4*numeric(-3,4) ).evalf() );

reslst.append( (-9*g72*po16*po4 ).evalf() );

reslst.append( (g2*g72*po16*po4*numeric(-3,4) ).evalf() );

reslst.append( (g73*po16*po4*numeric(9,2) ).evalf() );

reslst.append( (g2*g73*po16*po4*numeric(3,8) ).evalf() );

reslst.append( (g2*g76*po16*po4*numeric(-3,2) ).evalf() );

reslst.append( (g2*g77*po16*po4*numeric(3,4) ).evalf() );

reslst.append( (7*g78*po16*po4 ).evalf() );

reslst.append( (g2*g78*po16*po4*numeric(-3,2) ).evalf() );

reslst.append( (g79*po16*po4*numeric(-7,2) ).evalf() );

reslst.append( (g2*g79*po16*po4*numeric(3,4) ).evalf() );

reslst.append( (9*g11*g8*po16*po4 ).evalf() );

reslst.append( (g17*g8*po16*po4*numeric(-9,2) ).evalf() );

reslst.append( (g56*g8*po16*po4*numeric(3,8) ).evalf() );

reslst.append( (g2*g80*po16*po4*numeric(-3,4) ).evalf() );

reslst.append( (g2*g81*po16*po4*numeric(3,8) ).evalf() );

reslst.append( (g2*g82*po16*po4*numeric(3,2) ).evalf() );

reslst.append( (g2*g83*po16*po4*numeric(-3,4) ).evalf() );

reslst.append( (7*g11*g9*po16*po4 ).evalf() );

reslst.append( (g17*g9*po16*po4*numeric(-7,2) ).evalf() );

reslst.append( (g53*g9*po16*po4*numeric(3,2) ).evalf() );

reslst.append( (g56*g9*po16*po4*numeric(-9,8) ).evalf() );

reslst.append( (-3*g92*po16*po4 ).evalf() );

reslst.append( (g93*po16*po4*numeric(-3,2) ).evalf() );

reslst.append( (g94*po16*po4*numeric(3,2) ).evalf() );

reslst.append( (g95*po16*po4*numeric(9,4) ).evalf() );

reslst.append( (g96*po16*po4*numeric(3,4) ).evalf() );

reslst.append( (g97*po16*po4*numeric(-9,8) ).evalf() );

reslst.append( (g98*po16*po4*numeric(-3,2) ).evalf() );

reslst.append( (g99*po16*po4*numeric(3,4) ).evalf() );

reslst.append( (po21*po4*numeric(-5,12) ).evalf() );

reslst.append( (g1*po21*po4*numeric(-2,3) ).evalf() );

reslst.append( (-20*g10*po21*po4 ).evalf() );

reslst.append( (10*g12*po21*po4 ).evalf() );

reslst.append( (g16*po21*po4*numeric(233,8) ).evalf() );

reslst.append( (g18*po21*po4*numeric(-233,16) ).evalf() );

reslst.append( (g2*po21*po4 ).evalf() );

reslst.append( (-20*g1*g2*po21*po4 ).evalf() );

reslst.append( (g16*g2*po21*po4*numeric(33,2) ).evalf() );

reslst.append( (g18*g2*po21*po4*numeric(-33,4) ).evalf() );

reslst.append( (g3*po21*po4*numeric(1,3) ).evalf() );

reslst.append( (10*g2*g3*po21*po4 ).evalf() );

reslst.append( (g45*po21*po4*numeric(33,2) ).evalf() );

reslst.append( (g47*po21*po4*numeric(-33,4) ).evalf() );

reslst.append( (g52*po21*po4*numeric(33,2) ).evalf() );

reslst.append( (g54*po21*po4*numeric(-33,4) ).evalf() );

reslst.append( (g55*po21*po4*numeric(-33,4) ).evalf() );

reslst.append( (g57*po21*po4*numeric(33,8) ).evalf() );

reslst.append( (g62*po21*po4*numeric(-33,2) ).evalf() );

reslst.append( (g63*po21*po4*numeric(33,4) ).evalf() );

reslst.append( (po15*po21*po4*numeric(5,6) ).evalf() );

reslst.append( (g1*po15*po21*po4*numeric(-4,3) ).evalf() );

reslst.append( (32*g10*po15*po21*po4 ).evalf() );

reslst.append( (-16*g12*po15*po21*po4 ).evalf() );

reslst.append( (g16*po15*po21*po4*numeric(-153,4) ).evalf() );

reslst.append( (g18*po15*po21*po4*numeric(153,8) ).evalf() );

reslst.append( (-2*g2*po15*po21*po4 ).evalf() );

reslst.append( (32*g1*g2*po15*po21*po4 ).evalf() );

reslst.append( (-21*g16*g2*po15*po21*po4 ).evalf() );

reslst.append( (g18*g2*po15*po21*po4*numeric(21,2) ).evalf() );

reslst.append( (g3*po15*po21*po4*numeric(2,3) ).evalf() );

reslst.append( (-16*g2*g3*po15*po21*po4 ).evalf() );

reslst.append( (-21*g45*po15*po21*po4 ).evalf() );

reslst.append( (g47*po15*po21*po4*numeric(21,2) ).evalf() );

reslst.append( (-21*g52*po15*po21*po4 ).evalf() );

reslst.append( (g54*po15*po21*po4*numeric(21,2) ).evalf() );

reslst.append( (g55*po15*po21*po4*numeric(21,2) ).evalf() );

reslst.append( (g57*po15*po21*po4*numeric(-21,4) ).evalf() );

reslst.append( (21*g62*po15*po21*po4 ).evalf() );

reslst.append( (g63*po15*po21*po4*numeric(-21,2) ).evalf() );

reslst.append( (po16*po21*po4*numeric(-5,12) ).evalf() );

reslst.append( (g1*po16*po21*po4*numeric(1,3) ).evalf() );

reslst.append( (-8*g10*po16*po21*po4 ).evalf() );

reslst.append( (4*g12*po16*po21*po4 ).evalf() );

reslst.append( (g16*po16*po21*po4*numeric(29,8) ).evalf() );

reslst.append( (g18*po16*po21*po4*numeric(-29,16) ).evalf() );

reslst.append( (g2*po16*po21*po4 ).evalf() );

reslst.append( (-8*g1*g2*po16*po21*po4 ).evalf() );

reslst.append( (g16*g2*po16*po21*po4*numeric(-3,2) ).evalf() );

reslst.append( (g18*g2*po16*po21*po4*numeric(3,4) ).evalf() );

reslst.append( (g3*po16*po21*po4*numeric(-1,6) ).evalf() );

reslst.append( (4*g2*g3*po16*po21*po4 ).evalf() );

reslst.append( (g45*po16*po21*po4*numeric(-3,2) ).evalf() );

reslst.append( (g47*po16*po21*po4*numeric(3,4) ).evalf() );

reslst.append( (g52*po16*po21*po4*numeric(-3,2) ).evalf() );

reslst.append( (g54*po16*po21*po4*numeric(3,4) ).evalf() );

reslst.append( (g55*po16*po21*po4*numeric(3,4) ).evalf() );

reslst.append( (g57*po16*po21*po4*numeric(-3,8) ).evalf() );

reslst.append( (g62*po16*po21*po4*numeric(3,2) ).evalf() );

reslst.append( (g63*po16*po21*po4*numeric(-3,4) ).evalf() );

reslst.append( (po22*po4*numeric(-1,2) ).evalf() );

reslst.append( (10*g1*po22*po4 ).evalf() );

reslst.append( (g16*po22*po4*numeric(-33,4) ).evalf() );

reslst.append( (g18*po22*po4*numeric(33,8) ).evalf() );

reslst.append( (-5*g3*po22*po4 ).evalf() );

reslst.append( (po15*po22*po4 ).evalf() );

reslst.append( (-16*g1*po15*po22*po4 ).evalf() );

reslst.append( (g16*po15*po22*po4*numeric(21,2) ).evalf() );

reslst.append( (g18*po15*po22*po4*numeric(-21,4) ).evalf() );

reslst.append( (8*g3*po15*po22*po4 ).evalf() );

reslst.append( (po16*po22*po4*numeric(-1,2) ).evalf() );

reslst.append( (4*g1*po16*po22*po4 ).evalf() );

reslst.append( (g16*po16*po22*po4*numeric(3,4) ).evalf() );

reslst.append( (g18*po16*po22*po4*numeric(-3,8) ).evalf() );

reslst.append( (-2*g3*po16*po22*po4 ).evalf() );

reslst.append( (po25*po4*numeric(5,12) ).evalf() );

reslst.append( (g1*po25*po4*numeric(2,3) ).evalf() );

reslst.append( (20*g10*po25*po4 ).evalf() );

reslst.append( (-10*g12*po25*po4 ).evalf() );

reslst.append( (g16*po25*po4*numeric(-233,8) ).evalf() );

reslst.append( (g18*po25*po4*numeric(233,16) ).evalf() );

reslst.append( (-(g2*po25*po4) ).evalf() );

reslst.append( (20*g1*g2*po25*po4 ).evalf() );

reslst.append( (g16*g2*po25*po4*numeric(-33,2) ).evalf() );

reslst.append( (g18*g2*po25*po4*numeric(33,4) ).evalf() );

reslst.append( (g3*po25*po4*numeric(-1,3) ).evalf() );

reslst.append( (-10*g2*g3*po25*po4 ).evalf() );

reslst.append( (g45*po25*po4*numeric(-33,2) ).evalf() );

reslst.append( (g47*po25*po4*numeric(33,4) ).evalf() );

reslst.append( (g52*po25*po4*numeric(-33,2) ).evalf() );

reslst.append( (g54*po25*po4*numeric(33,4) ).evalf() );

reslst.append( (g55*po25*po4*numeric(33,4) ).evalf() );

reslst.append( (g57*po25*po4*numeric(-33,8) ).evalf() );

reslst.append( (g62*po25*po4*numeric(33,2) ).evalf() );

reslst.append( (g63*po25*po4*numeric(-33,4) ).evalf() );

reslst.append( (po15*po25*po4*numeric(-5,6) ).evalf() );

reslst.append( (g1*po15*po25*po4*numeric(4,3) ).evalf() );

reslst.append( (-32*g10*po15*po25*po4 ).evalf() );

reslst.append( (16*g12*po15*po25*po4 ).evalf() );

reslst.append( (g16*po15*po25*po4*numeric(153,4) ).evalf() );

reslst.append( (g18*po15*po25*po4*numeric(-153,8) ).evalf() );

reslst.append( (2*g2*po15*po25*po4 ).evalf() );

reslst.append( (-32*g1*g2*po15*po25*po4 ).evalf() );

reslst.append( (21*g16*g2*po15*po25*po4 ).evalf() );

reslst.append( (g18*g2*po15*po25*po4*numeric(-21,2) ).evalf() );

reslst.append( (g3*po15*po25*po4*numeric(-2,3) ).evalf() );

reslst.append( (16*g2*g3*po15*po25*po4 ).evalf() );

reslst.append( (21*g45*po15*po25*po4 ).evalf() );

reslst.append( (g47*po15*po25*po4*numeric(-21,2) ).evalf() );

reslst.append( (21*g52*po15*po25*po4 ).evalf() );

reslst.append( (g54*po15*po25*po4*numeric(-21,2) ).evalf() );

reslst.append( (g55*po15*po25*po4*numeric(-21,2) ).evalf() );

reslst.append( (g57*po15*po25*po4*numeric(21,4) ).evalf() );

reslst.append( (-21*g62*po15*po25*po4 ).evalf() );

reslst.append( (g63*po15*po25*po4*numeric(21,2) ).evalf() );

reslst.append( (po16*po25*po4*numeric(5,12) ).evalf() );

reslst.append( (g1*po16*po25*po4*numeric(-1,3) ).evalf() );

reslst.append( (8*g10*po16*po25*po4 ).evalf() );

reslst.append( (-4*g12*po16*po25*po4 ).evalf() );

reslst.append( (g16*po16*po25*po4*numeric(-29,8) ).evalf() );

reslst.append( (g18*po16*po25*po4*numeric(29,16) ).evalf() );

reslst.append( (-(g2*po16*po25*po4) ).evalf() );

reslst.append( (8*g1*g2*po16*po25*po4 ).evalf() );

reslst.append( (g16*g2*po16*po25*po4*numeric(3,2) ).evalf() );

reslst.append( (g18*g2*po16*po25*po4*numeric(-3,4) ).evalf() );

reslst.append( (g3*po16*po25*po4*numeric(1,6) ).evalf() );

reslst.append( (-4*g2*g3*po16*po25*po4 ).evalf() );

reslst.append( (g45*po16*po25*po4*numeric(3,2) ).evalf() );

reslst.append( (g47*po16*po25*po4*numeric(-3,4) ).evalf() );

reslst.append( (g52*po16*po25*po4*numeric(3,2) ).evalf() );

reslst.append( (g54*po16*po25*po4*numeric(-3,4) ).evalf() );

reslst.append( (g55*po16*po25*po4*numeric(-3,4) ).evalf() );

reslst.append( (g57*po16*po25*po4*numeric(3,8) ).evalf() );

reslst.append( (g62*po16*po25*po4*numeric(-3,2) ).evalf() );

reslst.append( (g63*po16*po25*po4*numeric(3,4) ).evalf() );

reslst.append( (po21*po25*po4 ).evalf() );

reslst.append( (-20*g1*po21*po25*po4 ).evalf() );

reslst.append( (g16*po21*po25*po4*numeric(33,2) ).evalf() );

reslst.append( (g18*po21*po25*po4*numeric(-33,4) ).evalf() );

reslst.append( (10*g3*po21*po25*po4 ).evalf() );

reslst.append( (-2*po15*po21*po25*po4 ).evalf() );

reslst.append( (32*g1*po15*po21*po25*po4 ).evalf() );

reslst.append( (-21*g16*po15*po21*po25*po4 ).evalf() );

reslst.append( (g18*po15*po21*po25*po4*numeric(21,2) ).evalf() );

reslst.append( (-16*g3*po15*po21*po25*po4 ).evalf() );

reslst.append( (po16*po21*po25*po4 ).evalf() );

reslst.append( (-8*g1*po16*po21*po25*po4 ).evalf() );

reslst.append( (g16*po16*po21*po25*po4*numeric(-3,2) ).evalf() );

reslst.append( (g18*po16*po21*po25*po4*numeric(3,4) ).evalf() );

reslst.append( (4*g3*po16*po21*po25*po4 ).evalf() );

reslst.append( (po26*po4*numeric(-1,2) ).evalf() );

reslst.append( (10*g1*po26*po4 ).evalf() );

reslst.append( (g16*po26*po4*numeric(-33,4) ).evalf() );

reslst.append( (g18*po26*po4*numeric(33,8) ).evalf() );

reslst.append( (-5*g3*po26*po4 ).evalf() );

reslst.append( (po15*po26*po4 ).evalf() );

reslst.append( (-16*g1*po15*po26*po4 ).evalf() );

reslst.append( (g16*po15*po26*po4*numeric(21,2) ).evalf() );

reslst.append( (g18*po15*po26*po4*numeric(-21,4) ).evalf() );

reslst.append( (8*g3*po15*po26*po4 ).evalf() );

reslst.append( (po16*po26*po4*numeric(-1,2) ).evalf() );

reslst.append( (4*g1*po16*po26*po4 ).evalf() );

reslst.append( (g16*po16*po26*po4*numeric(3,4) ).evalf() );

reslst.append( (g18*po16*po26*po4*numeric(-3,8) ).evalf() );

reslst.append( (-2*g3*po16*po26*po4 ).evalf() );

reslst.append( (po5*numeric(169,72) ).evalf() );

reslst.append( (g1*po5*numeric(-4507,144) ).evalf() );

reslst.append( (g10*po5*numeric(611,48) ).evalf() );

reslst.append( (-(g100*po5) ).evalf() );

reslst.append( (g101*po5*numeric(1,2) ).evalf() );

reslst.append( (g102*po5 ).evalf() );

reslst.append( (g103*po5*numeric(-1,2) ).evalf() );

reslst.append( (g104*po5 ).evalf() );

reslst.append( (g105*po5*numeric(-1,2) ).evalf() );

reslst.append( (-4*g106*po5 ).evalf() );

reslst.append( (2*g108*po5 ).evalf() );

reslst.append( (g109*po5*numeric(-17,8) ).evalf() );

reslst.append( (g11*po5*numeric(-7,2) ).evalf() );

reslst.append( (28*g1*g11*po5 ).evalf() );

reslst.append( (g110*po5*numeric(3,2) ).evalf() );

reslst.append( (g111*po5*numeric(17,16) ).evalf() );

reslst.append( (g112*po5*numeric(-35,2) ).evalf() );

reslst.append( (g113*po5*numeric(-37,4) ).evalf() );

reslst.append( (g114*po5*numeric(35,4) ).evalf() );

reslst.append( (g115*po5*numeric(41,4) ).evalf() );

reslst.append( (g116*po5*numeric(107,16) ).evalf() );

reslst.append( (g117*po5*numeric(-41,8) ).evalf() );

reslst.append( (g118*po5*numeric(49,4) ).evalf() );

reslst.append( (g119*po5*numeric(-49,8) ).evalf() );

reslst.append( (g12*po5*numeric(-611,96) ).evalf() );

reslst.append( (3*g120*po5 ).evalf() );

reslst.append( (g121*po5*numeric(-3,2) ).evalf() );

reslst.append( (-3*g122*po5 ).evalf() );

reslst.append( (g123*po5*numeric(3,2) ).evalf() );

reslst.append( (g124*po5*numeric(-37,4) ).evalf() );

reslst.append( (g125*po5*numeric(37,8) ).evalf() );

reslst.append( (g126*po5*numeric(33,4) ).evalf() );

reslst.append( (g127*po5*numeric(-33,8) ).evalf() );

reslst.append( (g128*po5*numeric(189,4) ).evalf() );

reslst.append( (g129*po5*numeric(-189,8) ).evalf() );

reslst.append( (g130*po5*numeric(-91,8) ).evalf() );

reslst.append( (g131*po5*numeric(91,16) ).evalf() );

reslst.append( (g132*po5*numeric(-221,4) ).evalf() );

reslst.append( (g133*po5*numeric(221,8) ).evalf() );

reslst.append( (g134*po5*numeric(-45,2) ).evalf() );

reslst.append( (g135*po5*numeric(45,4) ).evalf() );

reslst.append( (g136*po5*numeric(45,2) ).evalf() );

reslst.append( (g137*po5*numeric(-45,4) ).evalf() );

reslst.append( (g138*po5*numeric(45,2) ).evalf() );

reslst.append( (g139*po5*numeric(-45,4) ).evalf() );

reslst.append( (-(g11*g14*po5) ).evalf() );

reslst.append( (g11*g15*po5 ).evalf() );

reslst.append( (g16*po5*numeric(9719,288) ).evalf() );

reslst.append( (-4*g11*g16*po5 ).evalf() );

reslst.append( (g161*po5*numeric(45,4) ).evalf() );

reslst.append( (g162*po5*numeric(-45,8) ).evalf() );

reslst.append( (g163*po5*numeric(-41,8) ).evalf() );

reslst.append( (g164*po5*numeric(41,16) ).evalf() );

reslst.append( (g165*po5*numeric(-37,4) ).evalf() );

reslst.append( (g166*po5*numeric(37,8) ).evalf() );

reslst.append( (g167*po5*numeric(25,8) ).evalf() );

reslst.append( (g168*po5*numeric(-25,16) ).evalf() );

reslst.append( (g169*po5*numeric(45,4) ).evalf() );

reslst.append( (g12*g17*po5*numeric(1,2) ).evalf() );

reslst.append( (g14*g17*po5*numeric(1,2) ).evalf() );

reslst.append( (g15*g17*po5*numeric(-1,2) ).evalf() );

reslst.append( (g16*g17*po5*numeric(-33,8) ).evalf() );

reslst.append( (g170*po5*numeric(-45,8) ).evalf() );

reslst.append( (g175*po5*numeric(-45,4) ).evalf() );

reslst.append( (g176*po5*numeric(45,8) ).evalf() );

reslst.append( (g177*po5*numeric(-45,4) ).evalf() );

reslst.append( (g178*po5*numeric(45,8) ).evalf() );

reslst.append( (g179*po5*numeric(49,8) ).evalf() );

reslst.append( (g18*po5*numeric(-9719,576) ).evalf() );

reslst.append( (g11*g18*po5*numeric(41,8) ).evalf() );

reslst.append( (g17*g18*po5*numeric(-41,16) ).evalf() );

reslst.append( (g180*po5*numeric(-49,16) ).evalf() );

reslst.append( (g181*po5*numeric(-37,4) ).evalf() );

reslst.append( (g182*po5*numeric(37,8) ).evalf() );

reslst.append( (g183*po5*numeric(45,4) ).evalf() );

reslst.append( (g184*po5*numeric(-45,8) ).evalf() );

reslst.append( (g185*po5*numeric(45,4) ).evalf() );

reslst.append( (g186*po5*numeric(-45,8) ).evalf() );

reslst.append( (g187*po5*numeric(-45,4) ).evalf() );

reslst.append( (g188*po5*numeric(45,8) ).evalf() );

reslst.append( (g2*po5 ).evalf() );

reslst.append( (g1*g2*po5*numeric(-7,2) ).evalf() );

reslst.append( (-12*g10*g2*po5 ).evalf() );

reslst.append( (6*g12*g2*po5 ).evalf() );

reslst.append( (g16*g2*po5*numeric(5,4) ).evalf() );

reslst.append( (g18*g2*po5*numeric(-5,8) ).evalf() );

reslst.append( (3*g11*g20*po5 ).evalf() );

reslst.append( (g17*g20*po5*numeric(-3,2) ).evalf() );

reslst.append( (g11*g21*po5*numeric(-37,4) ).evalf() );

reslst.append( (g17*g21*po5*numeric(37,8) ).evalf() );

reslst.append( (g17*g23*po5*numeric(45,4) ).evalf() );

reslst.append( (g11*g25*po5*numeric(-45,2) ).evalf() );

reslst.append( (g17*g25*po5*numeric(45,4) ).evalf() );

reslst.append( (g11*g26*po5*numeric(45,2) ).evalf() );

reslst.append( (g17*g26*po5*numeric(-45,4) ).evalf() );

reslst.append( (g3*po5*numeric(4507,288) ).evalf() );

reslst.append( (-4*g11*g3*po5 ).evalf() );

reslst.append( (g17*g3*po5*numeric(-83,8) ).evalf() );

reslst.append( (g2*g3*po5*numeric(7,4) ).evalf() );

reslst.append( (g11*g32*po5*numeric(45,4) ).evalf() );

reslst.append( (g17*g32*po5*numeric(-33,8) ).evalf() );

reslst.append( (g2*g32*po5*numeric(-3,4) ).evalf() );

reslst.append( (g17*g33*po5*numeric(-57,16) ).evalf() );

reslst.append( (g2*g33*po5*numeric(3,8) ).evalf() );

reslst.append( (g11*g36*po5*numeric(-45,4) ).evalf() );

reslst.append( (g17*g36*po5*numeric(45,8) ).evalf() );

reslst.append( (g11*g37*po5*numeric(-45,4) ).evalf() );

reslst.append( (g17*g37*po5*numeric(33,8) ).evalf() );

reslst.append( (g2*g37*po5*numeric(83,4) ).evalf() );

reslst.append( (g17*g38*po5*numeric(-33,16) ).evalf() );

reslst.append( (g2*g38*po5*numeric(-83,8) ).evalf() );

reslst.append( (g11*g40*po5*numeric(45,4) ).evalf() );

reslst.append( (g17*g40*po5*numeric(-45,8) ).evalf() );

reslst.append( (28*g42*po5 ).evalf() );

reslst.append( (-14*g44*po5 ).evalf() );

reslst.append( (g45*po5*numeric(-167,6) ).evalf() );

reslst.append( (g2*g45*po5*numeric(-41,2) ).evalf() );

reslst.append( (-10*g46*po5 ).evalf() );

reslst.append( (g3*g46*po5*numeric(41,8) ).evalf() );

reslst.append( (g47*po5*numeric(167,12) ).evalf() );

reslst.append( (g2*g47*po5*numeric(41,4) ).evalf() );

reslst.append( (g2*g48*po5 ).evalf() );

reslst.append( (g2*g49*po5*numeric(-1,2) ).evalf() );

reslst.append( (-(g2*g50*po5) ).evalf() );

reslst.append( (g2*g51*po5*numeric(1,2) ).evalf() );

reslst.append( (g52*po5*numeric(-8621,192) ).evalf() );

reslst.append( (g2*g52*po5*numeric(-33,2) ).evalf() );

reslst.append( (g53*po5*numeric(-83,4) ).evalf() );

reslst.append( (g1*g53*po5 ).evalf() );

reslst.append( (g4*g53*po5*numeric(45,2) ).evalf() );

reslst.append( (g54*po5*numeric(8621,384) ).evalf() );

reslst.append( (g2*g54*po5*numeric(33,4) ).evalf() );

reslst.append( (g55*po5*numeric(2531,128) ).evalf() );

reslst.append( (g2*g55*po5*numeric(123,8) ).evalf() );

reslst.append( (g56*po5*numeric(83,8) ).evalf() );

reslst.append( (g1*g56*po5*numeric(-1,2) ).evalf() );

reslst.append( (g3*g56*po5*numeric(-33,16) ).evalf() );

reslst.append( (g4*g56*po5*numeric(-45,4) ).evalf() );

reslst.append( (g57*po5*numeric(-2531,256) ).evalf() );

reslst.append( (g2*g57*po5*numeric(-123,16) ).evalf() );

reslst.append( (-3*g2*g58*po5 ).evalf() );

reslst.append( (g2*g59*po5*numeric(3,2) ).evalf() );

reslst.append( (g2*g60*po5*numeric(37,4) ).evalf() );

reslst.append( (g2*g61*po5*numeric(-37,8) ).evalf() );

reslst.append( (g62*po5*numeric(239,16) ).evalf() );

reslst.append( (g2*g62*po5*numeric(-41,4) ).evalf() );

reslst.append( (g63*po5*numeric(-239,32) ).evalf() );

reslst.append( (g2*g63*po5*numeric(41,8) ).evalf() );

reslst.append( (g2*g64*po5*numeric(45,2) ).evalf() );

reslst.append( (g2*g65*po5*numeric(-45,4) ).evalf() );

reslst.append( (g2*g66*po5*numeric(-45,2) ).evalf() );

reslst.append( (g2*g67*po5*numeric(45,4) ).evalf() );

reslst.append( (g70*po5*numeric(3,4) ).evalf() );

reslst.append( (g2*g70*po5*numeric(-45,4) ).evalf() );

reslst.append( (g71*po5*numeric(-3,8) ).evalf() );

reslst.append( (g2*g71*po5*numeric(45,8) ).evalf() );

reslst.append( (g72*po5*numeric(-3,4) ).evalf() );

reslst.append( (g2*g72*po5*numeric(41,8) ).evalf() );

reslst.append( (g73*po5*numeric(3,8) ).evalf() );

reslst.append( (g2*g73*po5*numeric(-41,16) ).evalf() );

reslst.append( (g2*g76*po5*numeric(45,4) ).evalf() );

reslst.append( (g2*g77*po5*numeric(-45,8) ).evalf() );

reslst.append( (g78*po5*numeric(-83,4) ).evalf() );

reslst.append( (g2*g78*po5*numeric(45,4) ).evalf() );

reslst.append( (g79*po5*numeric(83,8) ).evalf() );

reslst.append( (g2*g79*po5*numeric(-45,8) ).evalf() );

reslst.append( (g11*g8*po5*numeric(3,4) ).evalf() );

reslst.append( (g17*g8*po5*numeric(-3,8) ).evalf() );

reslst.append( (g46*g8*po5*numeric(-3,2) ).evalf() );

reslst.append( (-2*g53*g8*po5 ).evalf() );

reslst.append( (g56*g8*po5*numeric(-17,16) ).evalf() );

reslst.append( (g2*g80*po5*numeric(41,8) ).evalf() );

reslst.append( (g2*g81*po5*numeric(-41,16) ).evalf() );

reslst.append( (g2*g82*po5*numeric(-45,4) ).evalf() );

reslst.append( (g2*g83*po5*numeric(45,8) ).evalf() );

reslst.append( (-(g89*po5) ).evalf() );

reslst.append( (g11*g9*po5*numeric(-83,4) ).evalf() );

reslst.append( (g17*g9*po5*numeric(83,8) ).evalf() );

reslst.append( (g46*g9*po5*numeric(3,2) ).evalf() );

reslst.append( (g53*g9*po5*numeric(-37,4) ).evalf() );

reslst.append( (g56*g9*po5*numeric(107,16) ).evalf() );

reslst.append( (g91*po5*numeric(1,2) ).evalf() );

reslst.append( (g92*po5*numeric(33,2) ).evalf() );

reslst.append( (g93*po5*numeric(41,4) ).evalf() );

reslst.append( (g94*po5*numeric(-33,4) ).evalf() );

reslst.append( (g95*po5*numeric(-99,8) ).evalf() );

reslst.append( (g96*po5*numeric(-41,8) ).evalf() );

reslst.append( (g97*po5*numeric(99,16) ).evalf() );

reslst.append( (g98*po5*numeric(33,4) ).evalf() );

reslst.append( (g99*po5*numeric(-33,8) ).evalf() );

reslst.append( (po15*po5*numeric(-169,36) ).evalf() );

reslst.append( (g1*po15*po5*numeric(2339,72) ).evalf() );

reslst.append( (g10*po15*po5*numeric(-481,24) ).evalf() );

reslst.append( (g109*po15*po5*numeric(3,4) ).evalf() );

reslst.append( (g11*po15*po5*numeric(3,2) ).evalf() );

reslst.append( (g111*po15*po5*numeric(-3,8) ).evalf() );

reslst.append( (3*g112*po15*po5 ).evalf() );

reslst.append( (g113*po15*po5*numeric(3,2) ).evalf() );

reslst.append( (g114*po15*po5*numeric(-3,2) ).evalf() );

reslst.append( (g115*po15*po5*numeric(-21,8) ).evalf() );

reslst.append( (g116*po15*po5*numeric(-9,8) ).evalf() );

reslst.append( (g117*po15*po5*numeric(21,16) ).evalf() );

reslst.append( (g118*po15*po5*numeric(-3,2) ).evalf() );

reslst.append( (g119*po15*po5*numeric(3,4) ).evalf() );

reslst.append( (g12*po15*po5*numeric(481,48) ).evalf() );

reslst.append( (g124*po15*po5*numeric(3,2) ).evalf() );

reslst.append( (g125*po15*po5*numeric(-3,4) ).evalf() );

reslst.append( (g126*po15*po5*numeric(-3,2) ).evalf() );

reslst.append( (g127*po15*po5*numeric(3,4) ).evalf() );

reslst.append( (g128*po15*po5*numeric(-15,2) ).evalf() );

reslst.append( (g129*po15*po5*numeric(15,4) ).evalf() );

reslst.append( (g130*po15*po5*numeric(9,4) ).evalf() );

reslst.append( (g131*po15*po5*numeric(-9,8) ).evalf() );

reslst.append( (g132*po15*po5*numeric(15,2) ).evalf() );

reslst.append( (g133*po15*po5*numeric(-15,4) ).evalf() );

reslst.append( (3*g134*po15*po5 ).evalf() );

reslst.append( (g135*po15*po5*numeric(-3,2) ).evalf() );

reslst.append( (-3*g136*po15*po5 ).evalf() );

reslst.append( (g137*po15*po5*numeric(3,2) ).evalf() );

reslst.append( (-3*g138*po15*po5 ).evalf() );

reslst.append( (g139*po15*po5*numeric(3,2) ).evalf() );

reslst.append( (g16*po15*po5*numeric(-3,16) ).evalf() );

reslst.append( (g161*po15*po5*numeric(-3,2) ).evalf() );

reslst.append( (g162*po15*po5*numeric(3,4) ).evalf() );

reslst.append( (g163*po15*po5*numeric(3,4) ).evalf() );

reslst.append( (g164*po15*po5*numeric(-3,8) ).evalf() );

reslst.append( (g165*po15*po5*numeric(3,2) ).evalf() );

reslst.append( (g166*po15*po5*numeric(-3,4) ).evalf() );

reslst.append( (g167*po15*po5*numeric(-3,4) ).evalf() );

reslst.append( (g168*po15*po5*numeric(3,8) ).evalf() );

reslst.append( (g169*po15*po5*numeric(-3,2) ).evalf() );

reslst.append( (g17*po15*po5*numeric(-1,2) ).evalf() );

reslst.append( (-2*g1*g17*po15*po5 ).evalf() );

reslst.append( (g16*g17*po15*po5*numeric(3,4) ).evalf() );

reslst.append( (g170*po15*po5*numeric(3,4) ).evalf() );

reslst.append( (g175*po15*po5*numeric(3,2) ).evalf() );

reslst.append( (g176*po15*po5*numeric(-3,4) ).evalf() );

reslst.append( (g177*po15*po5*numeric(3,2) ).evalf() );

reslst.append( (g178*po15*po5*numeric(-3,4) ).evalf() );

reslst.append( (g179*po15*po5*numeric(-3,4) ).evalf() );

reslst.append( (g18*po15*po5*numeric(3,32) ).evalf() );

reslst.append( (g11*g18*po15*po5*numeric(-3,4) ).evalf() );

reslst.append( (g17*g18*po15*po5*numeric(3,8) ).evalf() );

reslst.append( (g180*po15*po5*numeric(3,8) ).evalf() );

reslst.append( (g181*po15*po5*numeric(3,2) ).evalf() );

reslst.append( (g182*po15*po5*numeric(-3,4) ).evalf() );

reslst.append( (g183*po15*po5*numeric(-3,2) ).evalf() );

reslst.append( (g184*po15*po5*numeric(3,4) ).evalf() );

reslst.append( (g185*po15*po5*numeric(-3,2) ).evalf() );

reslst.append( (g186*po15*po5*numeric(3,4) ).evalf() );

reslst.append( (g187*po15*po5*numeric(3,2) ).evalf() );

reslst.append( (g188*po15*po5*numeric(-3,4) ).evalf() );

reslst.append( (-2*g2*po15*po5 ).evalf() );

reslst.append( (g1*g2*po15*po5*numeric(21,2) ).evalf() );

reslst.append( (-16*g10*g2*po15*po5 ).evalf() );

reslst.append( (8*g12*g2*po15*po5 ).evalf() );

reslst.append( (2*g16*g2*po15*po5 ).evalf() );

reslst.append( (-(g18*g2*po15*po5) ).evalf() );

reslst.append( (g11*g21*po15*po5*numeric(3,2) ).evalf() );

reslst.append( (g17*g21*po15*po5*numeric(-3,4) ).evalf() );

reslst.append( (g17*g23*po15*po5*numeric(-3,2) ).evalf() );

reslst.append( (3*g11*g25*po15*po5 ).evalf() );

reslst.append( (g17*g25*po15*po5*numeric(-3,2) ).evalf() );

reslst.append( (-3*g11*g26*po15*po5 ).evalf() );

reslst.append( (g17*g26*po15*po5*numeric(3,2) ).evalf() );

reslst.append( (g3*po15*po5*numeric(-2339,144) ).evalf() );

reslst.append( (4*g11*g3*po15*po5 ).evalf() );

reslst.append( (g17*g3*po15*po5*numeric(3,2) ).evalf() );

reslst.append( (g2*g3*po15*po5*numeric(-21,4) ).evalf() );

reslst.append( (g11*g32*po15*po5*numeric(-3,2) ).evalf() );

reslst.append( (g17*g32*po15*po5*numeric(3,4) ).evalf() );

reslst.append( (9*g2*g32*po15*po5 ).evalf() );

reslst.append( (g17*g33*po15*po5*numeric(3,8) ).evalf() );

reslst.append( (g2*g33*po15*po5*numeric(-9,2) ).evalf() );

reslst.append( (g11*g36*po15*po5*numeric(3,2) ).evalf() );

reslst.append( (g17*g36*po15*po5*numeric(-3,4) ).evalf() );

reslst.append( (g11*g37*po15*po5*numeric(3,2) ).evalf() );

reslst.append( (g17*g37*po15*po5*numeric(-3,4) ).evalf() );

reslst.append( (-(g2*g37*po15*po5) ).evalf() );

reslst.append( (g17*g38*po15*po5*numeric(3,8) ).evalf() );

reslst.append( (g2*g38*po15*po5*numeric(1,2) ).evalf() );

reslst.append( (g11*g40*po15*po5*numeric(-3,2) ).evalf() );

reslst.append( (g17*g40*po15*po5*numeric(3,4) ).evalf() );

reslst.append( (g45*po15*po5*numeric(-1,2) ).evalf() );

reslst.append( (3*g2*g45*po15*po5 ).evalf() );

reslst.append( (-2*g46*po15*po5 ).evalf() );

reslst.append( (g3*g46*po15*po5*numeric(-3,4) ).evalf() );

reslst.append( (g47*po15*po5*numeric(1,4) ).evalf() );

reslst.append( (g2*g47*po15*po5*numeric(-3,2) ).evalf() );

reslst.append( (g52*po15*po5*numeric(323,32) ).evalf() );

reslst.append( (3*g2*g52*po15*po5 ).evalf() );

reslst.append( (13*g53*po15*po5 ).evalf() );

reslst.append( (-3*g4*g53*po15*po5 ).evalf() );

reslst.append( (g54*po15*po5*numeric(-323,64) ).evalf() );

reslst.append( (g2*g54*po15*po5*numeric(-3,2) ).evalf() );

reslst.append( (g55*po15*po5*numeric(113,64) ).evalf() );

reslst.append( (g2*g55*po15*po5*numeric(-9,4) ).evalf() );

reslst.append( (g56*po15*po5*numeric(-15,2) ).evalf() );

reslst.append( (g3*g56*po15*po5*numeric(3,8) ).evalf() );

reslst.append( (g4*g56*po15*po5*numeric(3,2) ).evalf() );

reslst.append( (g57*po15*po5*numeric(-113,128) ).evalf() );

reslst.append( (g2*g57*po15*po5*numeric(9,8) ).evalf() );

reslst.append( (g2*g60*po15*po5*numeric(-3,2) ).evalf() );

reslst.append( (g2*g61*po15*po5*numeric(3,4) ).evalf() );

reslst.append( (g62*po15*po5*numeric(-73,8) ).evalf() );

reslst.append( (g2*g62*po15*po5*numeric(3,2) ).evalf() );

reslst.append( (g63*po15*po5*numeric(73,16) ).evalf() );

reslst.append( (g2*g63*po15*po5*numeric(-3,4) ).evalf() );

reslst.append( (-3*g2*g64*po15*po5 ).evalf() );

reslst.append( (g2*g65*po15*po5*numeric(3,2) ).evalf() );

reslst.append( (3*g2*g66*po15*po5 ).evalf() );

reslst.append( (g2*g67*po15*po5*numeric(-3,2) ).evalf() );

reslst.append( (-9*g70*po15*po5 ).evalf() );

reslst.append( (g2*g70*po15*po5*numeric(3,2) ).evalf() );

reslst.append( (g71*po15*po5*numeric(9,2) ).evalf() );

reslst.append( (g2*g71*po15*po5*numeric(-3,4) ).evalf() );

reslst.append( (9*g72*po15*po5 ).evalf() );

reslst.append( (g2*g72*po15*po5*numeric(-3,4) ).evalf() );

reslst.append( (g73*po15*po5*numeric(-9,2) ).evalf() );

reslst.append( (g2*g73*po15*po5*numeric(3,8) ).evalf() );

reslst.append( (g2*g76*po15*po5*numeric(-3,2) ).evalf() );

reslst.append( (g2*g77*po15*po5*numeric(3,4) ).evalf() );

reslst.append( (g78*po15*po5 ).evalf() );

reslst.append( (g2*g78*po15*po5*numeric(-3,2) ).evalf() );

reslst.append( (g79*po15*po5*numeric(-1,2) ).evalf() );

reslst.append( (g2*g79*po15*po5*numeric(3,4) ).evalf() );

reslst.append( (-9*g11*g8*po15*po5 ).evalf() );

reslst.append( (g17*g8*po15*po5*numeric(9,2) ).evalf() );

reslst.append( (g56*g8*po15*po5*numeric(3,8) ).evalf() );

reslst.append( (g2*g80*po15*po5*numeric(-3,4) ).evalf() );

reslst.append( (g2*g81*po15*po5*numeric(3,8) ).evalf() );

reslst.append( (g2*g82*po15*po5*numeric(3,2) ).evalf() );

reslst.append( (g2*g83*po15*po5*numeric(-3,4) ).evalf() );

reslst.append( (g11*g9*po15*po5 ).evalf() );

reslst.append( (g17*g9*po15*po5*numeric(-1,2) ).evalf() );

reslst.append( (g53*g9*po15*po5*numeric(3,2) ).evalf() );

reslst.append( (g56*g9*po15*po5*numeric(-9,8) ).evalf() );

reslst.append( (-3*g92*po15*po5 ).evalf() );

reslst.append( (g93*po15*po5*numeric(-3,2) ).evalf() );

reslst.append( (g94*po15*po5*numeric(3,2) ).evalf() );

reslst.append( (g95*po15*po5*numeric(9,4) ).evalf() );

reslst.append( (g96*po15*po5*numeric(3,4) ).evalf() );

reslst.append( (g97*po15*po5*numeric(-9,8) ).evalf() );

reslst.append( (g98*po15*po5*numeric(-3,2) ).evalf() );

reslst.append( (g99*po15*po5*numeric(3,4) ).evalf() );

reslst.append( (po16*po5*numeric(169,72) ).evalf() );

reslst.append( (g1*po16*po5*numeric(1181,144) ).evalf() );

reslst.append( (g10*po16*po5*numeric(1,16) ).evalf() );

reslst.append( (g109*po16*po5*numeric(-1,8) ).evalf() );

reslst.append( (g11*po16*po5 ).evalf() );

reslst.append( (4*g1*g11*po16*po5 ).evalf() );

reslst.append( (g111*po16*po5*numeric(1,16) ).evalf() );

reslst.append( (g112*po16*po5*numeric(-1,2) ).evalf() );

reslst.append( (g113*po16*po5*numeric(-1,4) ).evalf() );

reslst.append( (g114*po16*po5*numeric(1,4) ).evalf() );

reslst.append( (g115*po16*po5*numeric(3,4) ).evalf() );

reslst.append( (g116*po16*po5*numeric(3,16) ).evalf() );

reslst.append( (g117*po16*po5*numeric(-3,8) ).evalf() );

reslst.append( (g118*po16*po5*numeric(1,4) ).evalf() );

reslst.append( (g119*po16*po5*numeric(-1,8) ).evalf() );

reslst.append( (g12*po16*po5*numeric(-1,32) ).evalf() );

reslst.append( (g124*po16*po5*numeric(-1,4) ).evalf() );

reslst.append( (g125*po16*po5*numeric(1,8) ).evalf() );

reslst.append( (g126*po16*po5*numeric(1,4) ).evalf() );

reslst.append( (g127*po16*po5*numeric(-1,8) ).evalf() );

reslst.append( (g128*po16*po5*numeric(5,4) ).evalf() );

reslst.append( (g129*po16*po5*numeric(-5,8) ).evalf() );

reslst.append( (g130*po16*po5*numeric(-3,8) ).evalf() );

reslst.append( (g131*po16*po5*numeric(3,16) ).evalf() );

reslst.append( (g132*po16*po5*numeric(-5,4) ).evalf() );

reslst.append( (g133*po16*po5*numeric(5,8) ).evalf() );

reslst.append( (g134*po16*po5*numeric(-1,2) ).evalf() );

reslst.append( (g135*po16*po5*numeric(1,4) ).evalf() );

reslst.append( (g136*po16*po5*numeric(1,2) ).evalf() );

reslst.append( (g137*po16*po5*numeric(-1,4) ).evalf() );

reslst.append( (g138*po16*po5*numeric(1,2) ).evalf() );

reslst.append( (g139*po16*po5*numeric(-1,4) ).evalf() );

reslst.append( (g16*po16*po5*numeric(-173,288) ).evalf() );

reslst.append( (g161*po16*po5*numeric(1,4) ).evalf() );

reslst.append( (g162*po16*po5*numeric(-1,8) ).evalf() );

reslst.append( (g163*po16*po5*numeric(-1,8) ).evalf() );

reslst.append( (g164*po16*po5*numeric(1,16) ).evalf() );

reslst.append( (g165*po16*po5*numeric(-1,4) ).evalf() );

reslst.append( (g166*po16*po5*numeric(1,8) ).evalf() );

reslst.append( (g167*po16*po5*numeric(1,8) ).evalf() );

reslst.append( (g168*po16*po5*numeric(-1,16) ).evalf() );

reslst.append( (g169*po16*po5*numeric(1,4) ).evalf() );

reslst.append( (-(g17*po16*po5) ).evalf() );

reslst.append( (-4*g1*g17*po16*po5 ).evalf() );

reslst.append( (g16*g17*po16*po5*numeric(-1,8) ).evalf() );

reslst.append( (g170*po16*po5*numeric(-1,8) ).evalf() );

reslst.append( (g175*po16*po5*numeric(-1,4) ).evalf() );

reslst.append( (g176*po16*po5*numeric(1,8) ).evalf() );

reslst.append( (g177*po16*po5*numeric(-1,4) ).evalf() );

reslst.append( (g178*po16*po5*numeric(1,8) ).evalf() );

reslst.append( (g179*po16*po5*numeric(1,8) ).evalf() );

reslst.append( (g18*po16*po5*numeric(173,576) ).evalf() );

reslst.append( (g11*g18*po16*po5*numeric(1,8) ).evalf() );

reslst.append( (g17*g18*po16*po5*numeric(-1,16) ).evalf() );

reslst.append( (g180*po16*po5*numeric(-1,16) ).evalf() );

reslst.append( (g181*po16*po5*numeric(-1,4) ).evalf() );

reslst.append( (g182*po16*po5*numeric(1,8) ).evalf() );

reslst.append( (g183*po16*po5*numeric(1,4) ).evalf() );

reslst.append( (g184*po16*po5*numeric(-1,8) ).evalf() );

reslst.append( (g185*po16*po5*numeric(1,4) ).evalf() );

reslst.append( (g186*po16*po5*numeric(-1,8) ).evalf() );

reslst.append( (g187*po16*po5*numeric(-1,4) ).evalf() );

reslst.append( (g188*po16*po5*numeric(1,8) ).evalf() );

reslst.append( (g2*po16*po5 ).evalf() );

reslst.append( (2*g1*g2*po16*po5 ).evalf() );

reslst.append( (-12*g10*g2*po16*po5 ).evalf() );

reslst.append( (6*g12*g2*po16*po5 ).evalf() );

reslst.append( (g16*g2*po16*po5*numeric(-1,4) ).evalf() );

reslst.append( (g18*g2*po16*po5*numeric(1,8) ).evalf() );

reslst.append( (g11*g21*po16*po5*numeric(-1,4) ).evalf() );

reslst.append( (g17*g21*po16*po5*numeric(1,8) ).evalf() );

reslst.append( (g17*g23*po16*po5*numeric(1,4) ).evalf() );

reslst.append( (g11*g25*po16*po5*numeric(-1,2) ).evalf() );

reslst.append( (g17*g25*po16*po5*numeric(1,4) ).evalf() );

reslst.append( (g11*g26*po16*po5*numeric(1,2) ).evalf() );

reslst.append( (g17*g26*po16*po5*numeric(-1,4) ).evalf() );

reslst.append( (g3*po16*po5*numeric(-1181,288) ).evalf() );

reslst.append( (2*g11*g3*po16*po5 ).evalf() );

reslst.append( (g17*g3*po16*po5*numeric(5,4) ).evalf() );

reslst.append( (-(g2*g3*po16*po5) ).evalf() );

reslst.append( (g11*g32*po16*po5*numeric(1,4) ).evalf() );

reslst.append( (g17*g32*po16*po5*numeric(-1,8) ).evalf() );

reslst.append( (g2*g32*po16*po5*numeric(13,2) ).evalf() );

reslst.append( (g17*g33*po16*po5*numeric(-1,16) ).evalf() );

reslst.append( (g2*g33*po16*po5*numeric(-13,4) ).evalf() );

reslst.append( (g11*g36*po16*po5*numeric(-1,4) ).evalf() );

reslst.append( (g17*g36*po16*po5*numeric(1,8) ).evalf() );

reslst.append( (g11*g37*po16*po5*numeric(-1,4) ).evalf() );

reslst.append( (g17*g37*po16*po5*numeric(1,8) ).evalf() );

reslst.append( (g2*g37*po16*po5*numeric(3,2) ).evalf() );

reslst.append( (g17*g38*po16*po5*numeric(-1,16) ).evalf() );

reslst.append( (g2*g38*po16*po5*numeric(-3,4) ).evalf() );

reslst.append( (g11*g40*po16*po5*numeric(1,4) ).evalf() );

reslst.append( (g17*g40*po16*po5*numeric(-1,8) ).evalf() );

reslst.append( (4*g42*po16*po5 ).evalf() );

reslst.append( (-2*g44*po16*po5 ).evalf() );

reslst.append( (g45*po16*po5*numeric(-29,12) ).evalf() );

reslst.append( (g2*g45*po16*po5*numeric(-1,2) ).evalf() );

reslst.append( (2*g46*po16*po5 ).evalf() );

reslst.append( (g3*g46*po16*po5*numeric(1,8) ).evalf() );

reslst.append( (g47*po16*po5*numeric(29,24) ).evalf() );

reslst.append( (g2*g47*po16*po5*numeric(1,4) ).evalf() );

reslst.append( (g52*po16*po5*numeric(409,64) ).evalf() );

reslst.append( (g2*g52*po16*po5*numeric(-1,2) ).evalf() );

reslst.append( (g53*po16*po5*numeric(13,2) ).evalf() );

reslst.append( (g4*g53*po16*po5*numeric(1,2) ).evalf() );

reslst.append( (g54*po16*po5*numeric(-409,128) ).evalf() );

reslst.append( (g2*g54*po16*po5*numeric(1,4) ).evalf() );

reslst.append( (g55*po16*po5*numeric(17,384) ).evalf() );

reslst.append( (g2*g55*po16*po5*numeric(3,8) ).evalf() );

reslst.append( (g56*po16*po5*numeric(-21,4) ).evalf() );

reslst.append( (g3*g56*po16*po5*numeric(-1,16) ).evalf() );

reslst.append( (g4*g56*po16*po5*numeric(-1,4) ).evalf() );

reslst.append( (g57*po16*po5*numeric(-17,768) ).evalf() );

reslst.append( (g2*g57*po16*po5*numeric(-3,16) ).evalf() );

reslst.append( (g2*g60*po16*po5*numeric(1,4) ).evalf() );

reslst.append( (g2*g61*po16*po5*numeric(-1,8) ).evalf() );

reslst.append( (g62*po16*po5*numeric(-89,16) ).evalf() );

reslst.append( (g2*g62*po16*po5*numeric(-1,4) ).evalf() );

reslst.append( (g63*po16*po5*numeric(89,32) ).evalf() );

reslst.append( (g2*g63*po16*po5*numeric(1,8) ).evalf() );

reslst.append( (g2*g64*po16*po5*numeric(1,2) ).evalf() );

reslst.append( (g2*g65*po16*po5*numeric(-1,4) ).evalf() );

reslst.append( (g2*g66*po16*po5*numeric(-1,2) ).evalf() );

reslst.append( (g2*g67*po16*po5*numeric(1,4) ).evalf() );

reslst.append( (g70*po16*po5*numeric(-13,2) ).evalf() );

reslst.append( (g2*g70*po16*po5*numeric(-1,4) ).evalf() );

reslst.append( (g71*po16*po5*numeric(13,4) ).evalf() );

reslst.append( (g2*g71*po16*po5*numeric(1,8) ).evalf() );

reslst.append( (g72*po16*po5*numeric(13,2) ).evalf() );

reslst.append( (g2*g72*po16*po5*numeric(1,8) ).evalf() );

reslst.append( (g73*po16*po5*numeric(-13,4) ).evalf() );

reslst.append( (g2*g73*po16*po5*numeric(-1,16) ).evalf() );

reslst.append( (g2*g76*po16*po5*numeric(1,4) ).evalf() );

reslst.append( (g2*g77*po16*po5*numeric(-1,8) ).evalf() );

reslst.append( (g78*po16*po5*numeric(-3,2) ).evalf() );

reslst.append( (g2*g78*po16*po5*numeric(1,4) ).evalf() );

reslst.append( (g79*po16*po5*numeric(3,4) ).evalf() );

reslst.append( (g2*g79*po16*po5*numeric(-1,8) ).evalf() );

reslst.append( (g11*g8*po16*po5*numeric(-13,2) ).evalf() );

reslst.append( (g17*g8*po16*po5*numeric(13,4) ).evalf() );

reslst.append( (g56*g8*po16*po5*numeric(-1,16) ).evalf() );

reslst.append( (g2*g80*po16*po5*numeric(1,8) ).evalf() );

reslst.append( (g2*g81*po16*po5*numeric(-1,16) ).evalf() );

reslst.append( (g2*g82*po16*po5*numeric(-1,4) ).evalf() );

reslst.append( (g2*g83*po16*po5*numeric(1,8) ).evalf() );

reslst.append( (g11*g9*po16*po5*numeric(-3,2) ).evalf() );

reslst.append( (g17*g9*po16*po5*numeric(3,4) ).evalf() );

reslst.append( (g53*g9*po16*po5*numeric(-1,4) ).evalf() );

reslst.append( (g56*g9*po16*po5*numeric(3,16) ).evalf() );

reslst.append( (g92*po16*po5*numeric(1,2) ).evalf() );

reslst.append( (g93*po16*po5*numeric(1,4) ).evalf() );

reslst.append( (g94*po16*po5*numeric(-1,4) ).evalf() );

reslst.append( (g95*po16*po5*numeric(-3,8) ).evalf() );

reslst.append( (g96*po16*po5*numeric(-1,8) ).evalf() );

reslst.append( (g97*po16*po5*numeric(3,16) ).evalf() );

reslst.append( (g98*po16*po5*numeric(1,4) ).evalf() );

reslst.append( (g99*po16*po5*numeric(-1,8) ).evalf() );

reslst.append( (po21*po5*numeric(-5,12) ).evalf() );

reslst.append( (g1*po21*po5*numeric(-5,3) ).evalf() );

reslst.append( (-8*g10*po21*po5 ).evalf() );

reslst.append( (4*g12*po21*po5 ).evalf() );

reslst.append( (g16*po21*po5*numeric(779,48) ).evalf() );

reslst.append( (g18*po21*po5*numeric(-779,96) ).evalf() );

reslst.append( (g2*po21*po5 ).evalf() );

reslst.append( (-8*g1*g2*po21*po5 ).evalf() );

reslst.append( (g16*g2*po21*po5*numeric(41,4) ).evalf() );

reslst.append( (g18*g2*po21*po5*numeric(-41,8) ).evalf() );

reslst.append( (g3*po21*po5*numeric(5,6) ).evalf() );

reslst.append( (4*g2*g3*po21*po5 ).evalf() );

reslst.append( (g45*po21*po5*numeric(41,4) ).evalf() );

reslst.append( (g47*po21*po5*numeric(-41,8) ).evalf() );

reslst.append( (g52*po21*po5*numeric(41,4) ).evalf() );

reslst.append( (g54*po21*po5*numeric(-41,8) ).evalf() );

reslst.append( (g55*po21*po5*numeric(-41,8) ).evalf() );

reslst.append( (g57*po21*po5*numeric(41,16) ).evalf() );

reslst.append( (g62*po21*po5*numeric(-41,4) ).evalf() );

reslst.append( (g63*po21*po5*numeric(41,8) ).evalf() );

reslst.append( (po15*po21*po5*numeric(5,6) ).evalf() );

reslst.append( (g1*po15*po21*po5*numeric(2,3) ).evalf() );

reslst.append( (8*g10*po15*po21*po5 ).evalf() );

reslst.append( (-4*g12*po15*po21*po5 ).evalf() );

reslst.append( (g16*po15*po21*po5*numeric(-47,8) ).evalf() );

reslst.append( (g18*po15*po21*po5*numeric(47,16) ).evalf() );

reslst.append( (-2*g2*po15*po21*po5 ).evalf() );

reslst.append( (8*g1*g2*po15*po21*po5 ).evalf() );

reslst.append( (g16*g2*po15*po21*po5*numeric(-3,2) ).evalf() );

reslst.append( (g18*g2*po15*po21*po5*numeric(3,4) ).evalf() );

reslst.append( (g3*po15*po21*po5*numeric(-1,3) ).evalf() );

reslst.append( (-4*g2*g3*po15*po21*po5 ).evalf() );

reslst.append( (g45*po15*po21*po5*numeric(-3,2) ).evalf() );

reslst.append( (g47*po15*po21*po5*numeric(3,4) ).evalf() );

reslst.append( (g52*po15*po21*po5*numeric(-3,2) ).evalf() );

reslst.append( (g54*po15*po21*po5*numeric(3,4) ).evalf() );

reslst.append( (g55*po15*po21*po5*numeric(3,4) ).evalf() );

reslst.append( (g57*po15*po21*po5*numeric(-3,8) ).evalf() );

reslst.append( (g62*po15*po21*po5*numeric(3,2) ).evalf() );

reslst.append( (g63*po15*po21*po5*numeric(-3,4) ).evalf() );

reslst.append( (po16*po21*po5*numeric(-5,12) ).evalf() );

reslst.append( (g1*po16*po21*po5*numeric(-2,3) ).evalf() );

reslst.append( (4*g10*po16*po21*po5 ).evalf() );

reslst.append( (-2*g12*po16*po21*po5 ).evalf() );

reslst.append( (g16*po16*po21*po5*numeric(-101,48) ).evalf() );

reslst.append( (g18*po16*po21*po5*numeric(101,96) ).evalf() );

reslst.append( (g2*po16*po21*po5 ).evalf() );

reslst.append( (4*g1*g2*po16*po21*po5 ).evalf() );

reslst.append( (g16*g2*po16*po21*po5*numeric(1,4) ).evalf() );

reslst.append( (g18*g2*po16*po21*po5*numeric(-1,8) ).evalf() );

reslst.append( (g3*po16*po21*po5*numeric(1,3) ).evalf() );

reslst.append( (-2*g2*g3*po16*po21*po5 ).evalf() );

reslst.append( (g45*po16*po21*po5*numeric(1,4) ).evalf() );

reslst.append( (g47*po16*po21*po5*numeric(-1,8) ).evalf() );

reslst.append( (g52*po16*po21*po5*numeric(1,4) ).evalf() );

reslst.append( (g54*po16*po21*po5*numeric(-1,8) ).evalf() );

reslst.append( (g55*po16*po21*po5*numeric(-1,8) ).evalf() );

reslst.append( (g57*po16*po21*po5*numeric(1,16) ).evalf() );

reslst.append( (g62*po16*po21*po5*numeric(-1,4) ).evalf() );

reslst.append( (g63*po16*po21*po5*numeric(1,8) ).evalf() );

reslst.append( (po22*po5*numeric(-1,2) ).evalf() );

reslst.append( (4*g1*po22*po5 ).evalf() );

reslst.append( (g16*po22*po5*numeric(-41,8) ).evalf() );

reslst.append( (g18*po22*po5*numeric(41,16) ).evalf() );

reslst.append( (-2*g3*po22*po5 ).evalf() );

reslst.append( (po15*po22*po5 ).evalf() );

reslst.append( (-4*g1*po15*po22*po5 ).evalf() );

reslst.append( (g16*po15*po22*po5*numeric(3,4) ).evalf() );

reslst.append( (g18*po15*po22*po5*numeric(-3,8) ).evalf() );

reslst.append( (2*g3*po15*po22*po5 ).evalf() );

reslst.append( (po16*po22*po5*numeric(-1,2) ).evalf() );

reslst.append( (-2*g1*po16*po22*po5 ).evalf() );

reslst.append( (g16*po16*po22*po5*numeric(-1,8) ).evalf() );

reslst.append( (g18*po16*po22*po5*numeric(1,16) ).evalf() );

reslst.append( (g3*po16*po22*po5 ).evalf() );

reslst.append( (po25*po5*numeric(5,12) ).evalf() );

reslst.append( (g1*po25*po5*numeric(5,3) ).evalf() );

reslst.append( (8*g10*po25*po5 ).evalf() );

reslst.append( (-4*g12*po25*po5 ).evalf() );

reslst.append( (g16*po25*po5*numeric(-779,48) ).evalf() );

reslst.append( (g18*po25*po5*numeric(779,96) ).evalf() );

reslst.append( (-(g2*po25*po5) ).evalf() );

reslst.append( (8*g1*g2*po25*po5 ).evalf() );

reslst.append( (g16*g2*po25*po5*numeric(-41,4) ).evalf() );

reslst.append( (g18*g2*po25*po5*numeric(41,8) ).evalf() );

reslst.append( (g3*po25*po5*numeric(-5,6) ).evalf() );

reslst.append( (-4*g2*g3*po25*po5 ).evalf() );

reslst.append( (g45*po25*po5*numeric(-41,4) ).evalf() );

reslst.append( (g47*po25*po5*numeric(41,8) ).evalf() );

reslst.append( (g52*po25*po5*numeric(-41,4) ).evalf() );

reslst.append( (g54*po25*po5*numeric(41,8) ).evalf() );

reslst.append( (g55*po25*po5*numeric(41,8) ).evalf() );

reslst.append( (g57*po25*po5*numeric(-41,16) ).evalf() );

reslst.append( (g62*po25*po5*numeric(41,4) ).evalf() );

reslst.append( (g63*po25*po5*numeric(-41,8) ).evalf() );

reslst.append( (po15*po25*po5*numeric(-5,6) ).evalf() );

reslst.append( (g1*po15*po25*po5*numeric(-2,3) ).evalf() );

reslst.append( (-8*g10*po15*po25*po5 ).evalf() );

reslst.append( (4*g12*po15*po25*po5 ).evalf() );

reslst.append( (g16*po15*po25*po5*numeric(47,8) ).evalf() );

reslst.append( (g18*po15*po25*po5*numeric(-47,16) ).evalf() );

reslst.append( (2*g2*po15*po25*po5 ).evalf() );

reslst.append( (-8*g1*g2*po15*po25*po5 ).evalf() );

reslst.append( (g16*g2*po15*po25*po5*numeric(3,2) ).evalf() );

reslst.append( (g18*g2*po15*po25*po5*numeric(-3,4) ).evalf() );

reslst.append( (g3*po15*po25*po5*numeric(1,3) ).evalf() );

reslst.append( (4*g2*g3*po15*po25*po5 ).evalf() );

reslst.append( (g45*po15*po25*po5*numeric(3,2) ).evalf() );

reslst.append( (g47*po15*po25*po5*numeric(-3,4) ).evalf() );

reslst.append( (g52*po15*po25*po5*numeric(3,2) ).evalf() );

reslst.append( (g54*po15*po25*po5*numeric(-3,4) ).evalf() );

reslst.append( (g55*po15*po25*po5*numeric(-3,4) ).evalf() );

reslst.append( (g57*po15*po25*po5*numeric(3,8) ).evalf() );

reslst.append( (g62*po15*po25*po5*numeric(-3,2) ).evalf() );

reslst.append( (g63*po15*po25*po5*numeric(3,4) ).evalf() );

reslst.append( (po16*po25*po5*numeric(5,12) ).evalf() );

reslst.append( (g1*po16*po25*po5*numeric(2,3) ).evalf() );

reslst.append( (-4*g10*po16*po25*po5 ).evalf() );

reslst.append( (2*g12*po16*po25*po5 ).evalf() );

reslst.append( (g16*po16*po25*po5*numeric(101,48) ).evalf() );

reslst.append( (g18*po16*po25*po5*numeric(-101,96) ).evalf() );

reslst.append( (-(g2*po16*po25*po5) ).evalf() );

reslst.append( (-4*g1*g2*po16*po25*po5 ).evalf() );

reslst.append( (g16*g2*po16*po25*po5*numeric(-1,4) ).evalf() );

reslst.append( (g18*g2*po16*po25*po5*numeric(1,8) ).evalf() );

reslst.append( (g3*po16*po25*po5*numeric(-1,3) ).evalf() );

reslst.append( (2*g2*g3*po16*po25*po5 ).evalf() );

reslst.append( (g45*po16*po25*po5*numeric(-1,4) ).evalf() );

reslst.append( (g47*po16*po25*po5*numeric(1,8) ).evalf() );

reslst.append( (g52*po16*po25*po5*numeric(-1,4) ).evalf() );

reslst.append( (g54*po16*po25*po5*numeric(1,8) ).evalf() );

reslst.append( (g55*po16*po25*po5*numeric(1,8) ).evalf() );

reslst.append( (g57*po16*po25*po5*numeric(-1,16) ).evalf() );

reslst.append( (g62*po16*po25*po5*numeric(1,4) ).evalf() );

reslst.append( (g63*po16*po25*po5*numeric(-1,8) ).evalf() );

reslst.append( (po21*po25*po5 ).evalf() );

reslst.append( (-8*g1*po21*po25*po5 ).evalf() );

reslst.append( (g16*po21*po25*po5*numeric(41,4) ).evalf() );

reslst.append( (g18*po21*po25*po5*numeric(-41,8) ).evalf() );

reslst.append( (4*g3*po21*po25*po5 ).evalf() );

reslst.append( (-2*po15*po21*po25*po5 ).evalf() );

reslst.append( (8*g1*po15*po21*po25*po5 ).evalf() );

reslst.append( (g16*po15*po21*po25*po5*numeric(-3,2) ).evalf() );

reslst.append( (g18*po15*po21*po25*po5*numeric(3,4) ).evalf() );

reslst.append( (-4*g3*po15*po21*po25*po5 ).evalf() );

reslst.append( (po16*po21*po25*po5 ).evalf() );

reslst.append( (4*g1*po16*po21*po25*po5 ).evalf() );

reslst.append( (g16*po16*po21*po25*po5*numeric(1,4) ).evalf() );

reslst.append( (g18*po16*po21*po25*po5*numeric(-1,8) ).evalf() );

reslst.append( (-2*g3*po16*po21*po25*po5 ).evalf() );

reslst.append( (po26*po5*numeric(-1,2) ).evalf() );

reslst.append( (4*g1*po26*po5 ).evalf() );

reslst.append( (g16*po26*po5*numeric(-41,8) ).evalf() );

reslst.append( (g18*po26*po5*numeric(41,16) ).evalf() );

reslst.append( (-2*g3*po26*po5 ).evalf() );

reslst.append( (po15*po26*po5 ).evalf() );

reslst.append( (-4*g1*po15*po26*po5 ).evalf() );

reslst.append( (g16*po15*po26*po5*numeric(3,4) ).evalf() );

reslst.append( (g18*po15*po26*po5*numeric(-3,8) ).evalf() );

reslst.append( (2*g3*po15*po26*po5 ).evalf() );

reslst.append( (po16*po26*po5*numeric(-1,2) ).evalf() );

reslst.append( (-2*g1*po16*po26*po5 ).evalf() );

reslst.append( (g16*po16*po26*po5*numeric(-1,8) ).evalf() );

reslst.append( (g18*po16*po26*po5*numeric(1,16) ).evalf() );

reslst.append( (g3*po16*po26*po5 ).evalf() );

reslst.append( (-24*g1*g11*po19*po6 ).evalf() );

reslst.append( (24*g10*g2*po19*po6 ).evalf() );

reslst.append( (-12*g12*g2*po19*po6 ).evalf() );

reslst.append( (6*g17*g3*po19*po6 ).evalf() );

reslst.append( (-12*g2*g32*po19*po6 ).evalf() );

reslst.append( (6*g2*g33*po19*po6 ).evalf() );

reslst.append( (-12*g2*g37*po19*po6 ).evalf() );

reslst.append( (6*g2*g38*po19*po6 ).evalf() );

reslst.append( (-24*g42*po19*po6 ).evalf() );

reslst.append( (12*g44*po19*po6 ).evalf() );

reslst.append( (12*g45*po19*po6 ).evalf() );

reslst.append( (6*g46*po19*po6 ).evalf() );

reslst.append( (-6*g47*po19*po6 ).evalf() );

reslst.append( (12*g53*po19*po6 ).evalf() );

reslst.append( (12*g55*po19*po6 ).evalf() );

reslst.append( (-6*g56*po19*po6 ).evalf() );

reslst.append( (-6*g57*po19*po6 ).evalf() );

reslst.append( (12*g70*po19*po6 ).evalf() );

reslst.append( (-6*g71*po19*po6 ).evalf() );

reslst.append( (-12*g72*po19*po6 ).evalf() );

reslst.append( (6*g73*po19*po6 ).evalf() );

reslst.append( (12*g78*po19*po6 ).evalf() );

reslst.append( (-6*g79*po19*po6 ).evalf() );

reslst.append( (12*g11*g8*po19*po6 ).evalf() );

reslst.append( (-6*g17*g8*po19*po6 ).evalf() );

reslst.append( (12*g11*g9*po19*po6 ).evalf() );

reslst.append( (-6*g17*g9*po19*po6 ).evalf() );

reslst.append( (12*g10*po20*po6 ).evalf() );

reslst.append( (12*g11*po20*po6 ).evalf() );

reslst.append( (-6*g12*po20*po6 ).evalf() );

reslst.append( (-12*g16*po20*po6 ).evalf() );

reslst.append( (-6*g17*po20*po6 ).evalf() );

reslst.append( (6*g18*po20*po6 ).evalf() );

reslst.append( (-12*g1*g2*po20*po6 ).evalf() );

reslst.append( (6*g2*g3*po20*po6 ).evalf() );

reslst.append( (-24*g1*g11*po19*po7 ).evalf() );

reslst.append( (24*g10*g2*po19*po7 ).evalf() );

reslst.append( (-12*g12*g2*po19*po7 ).evalf() );

reslst.append( (6*g17*g3*po19*po7 ).evalf() );

reslst.append( (-12*g2*g32*po19*po7 ).evalf() );

reslst.append( (6*g2*g33*po19*po7 ).evalf() );

reslst.append( (-12*g2*g37*po19*po7 ).evalf() );

reslst.append( (6*g2*g38*po19*po7 ).evalf() );

reslst.append( (-24*g42*po19*po7 ).evalf() );

reslst.append( (12*g44*po19*po7 ).evalf() );

reslst.append( (12*g45*po19*po7 ).evalf() );

reslst.append( (6*g46*po19*po7 ).evalf() );

reslst.append( (-6*g47*po19*po7 ).evalf() );

reslst.append( (12*g53*po19*po7 ).evalf() );

reslst.append( (12*g55*po19*po7 ).evalf() );

reslst.append( (-6*g56*po19*po7 ).evalf() );

reslst.append( (-6*g57*po19*po7 ).evalf() );

reslst.append( (12*g70*po19*po7 ).evalf() );

reslst.append( (-6*g71*po19*po7 ).evalf() );

reslst.append( (-12*g72*po19*po7 ).evalf() );

reslst.append( (6*g73*po19*po7 ).evalf() );

reslst.append( (12*g78*po19*po7 ).evalf() );

reslst.append( (-6*g79*po19*po7 ).evalf() );

reslst.append( (12*g11*g8*po19*po7 ).evalf() );

reslst.append( (-6*g17*g8*po19*po7 ).evalf() );

reslst.append( (12*g11*g9*po19*po7 ).evalf() );

reslst.append( (-6*g17*g9*po19*po7 ).evalf() );

reslst.append( (12*g10*po20*po7 ).evalf() );

reslst.append( (12*g11*po20*po7 ).evalf() );

reslst.append( (-6*g12*po20*po7 ).evalf() );

reslst.append( (-6*g17*po20*po7 ).evalf() );

reslst.append( (-12*g1*g2*po20*po7 ).evalf() );

reslst.append( (6*g2*g3*po20*po7 ).evalf() );

reslst.append( (g115*po8*numeric(3,2) ).evalf() );

reslst.append( (g117*po8*numeric(-3,4) ).evalf() );

reslst.append( (g52*po8*numeric(7,2) ).evalf() );

reslst.append( (g54*po8*numeric(-7,4) ).evalf() );

reslst.append( (g55*po8*numeric(-7,4) ).evalf() );

reslst.append( (g57*po8*numeric(7,8) ).evalf() );

reslst.append( (3*g115*po15*po8 ).evalf() );

reslst.append( (g117*po15*po8*numeric(-3,2) ).evalf() );

reslst.append( (7*g52*po15*po8 ).evalf() );

reslst.append( (g54*po15*po8*numeric(-7,2) ).evalf() );

reslst.append( (g55*po15*po8*numeric(-7,2) ).evalf() );

reslst.append( (g57*po15*po8*numeric(7,4) ).evalf() );

reslst.append( (g115*po16*po8*numeric(3,2) ).evalf() );

reslst.append( (g117*po16*po8*numeric(-3,4) ).evalf() );

reslst.append( (g52*po16*po8*numeric(7,2) ).evalf() );

reslst.append( (g54*po16*po8*numeric(-7,4) ).evalf() );

reslst.append( (g55*po16*po8*numeric(-7,4) ).evalf() );

reslst.append( (g57*po16*po8*numeric(7,8) ).evalf() );

reslst.append( (po9*numeric(-6491,2592) ).evalf() );

reslst.append( (g1*po9*numeric(-1423,108) ).evalf() );

reslst.append( (g10*po9*numeric(265,6) ).evalf() );

reslst.append( (8*g100*po9 ).evalf() );

reslst.append( (-4*g101*po9 ).evalf() );

reslst.append( (-8*g102*po9 ).evalf() );

reslst.append( (4*g103*po9 ).evalf() );

reslst.append( (8*g104*po9 ).evalf() );

reslst.append( (-4*g105*po9 ).evalf() );

reslst.append( (-12*g106*po9 ).evalf() );

reslst.append( (48*g107*po9 ).evalf() );

reslst.append( (6*g108*po9 ).evalf() );

reslst.append( (4*g109*po9 ).evalf() );

reslst.append( (64*g10*g11*po9 ).evalf() );

reslst.append( (-14*g110*po9 ).evalf() );

reslst.append( (-2*g111*po9 ).evalf() );

reslst.append( (4*g112*po9 ).evalf() );

reslst.append( (-16*g113*po9 ).evalf() );

reslst.append( (-2*g114*po9 ).evalf() );

reslst.append( (g115*po9*numeric(-15,4) ).evalf() );

reslst.append( (2*g116*po9 ).evalf() );

reslst.append( (g117*po9*numeric(15,8) ).evalf() );

reslst.append( (-4*g118*po9 ).evalf() );

reslst.append( (2*g119*po9 ).evalf() );

reslst.append( (g12*po9*numeric(-265,12) ).evalf() );

reslst.append( (-40*g11*g12*po9 ).evalf() );

reslst.append( (4*g124*po9 ).evalf() );

reslst.append( (-2*g125*po9 ).evalf() );

reslst.append( (8*g11*g14*po9 ).evalf() );

reslst.append( (8*g11*g15*po9 ).evalf() );

reslst.append( (g16*po9*numeric(-265,12) ).evalf() );

reslst.append( (-12*g11*g16*po9 ).evalf() );

reslst.append( (12*g161*po9 ).evalf() );

reslst.append( (-6*g162*po9 ).evalf() );

reslst.append( (-8*g163*po9 ).evalf() );

reslst.append( (4*g164*po9 ).evalf() );

reslst.append( (-4*g165*po9 ).evalf() );

reslst.append( (2*g166*po9 ).evalf() );

reslst.append( (8*g169*po9 ).evalf() );

reslst.append( (4*g12*g17*po9 ).evalf() );

reslst.append( (-4*g14*g17*po9 ).evalf() );

reslst.append( (-4*g15*g17*po9 ).evalf() );

reslst.append( (-4*g170*po9 ).evalf() );

reslst.append( (-4*g171*po9 ).evalf() );

reslst.append( (2*g172*po9 ).evalf() );

reslst.append( (4*g173*po9 ).evalf() );

reslst.append( (-2*g174*po9 ).evalf() );

reslst.append( (-8*g175*po9 ).evalf() );

reslst.append( (4*g176*po9 ).evalf() );

reslst.append( (12*g177*po9 ).evalf() );

reslst.append( (-6*g178*po9 ).evalf() );

reslst.append( (-4*g179*po9 ).evalf() );

reslst.append( (g18*po9*numeric(265,24) ).evalf() );

reslst.append( (4*g11*g18*po9 ).evalf() );

reslst.append( (2*g17*g18*po9 ).evalf() );

reslst.append( (2*g180*po9 ).evalf() );

reslst.append( (4*g181*po9 ).evalf() );

reslst.append( (-2*g182*po9 ).evalf() );

reslst.append( (-8*g183*po9 ).evalf() );

reslst.append( (4*g184*po9 ).evalf() );

reslst.append( (-8*g185*po9 ).evalf() );

reslst.append( (4*g186*po9 ).evalf() );

reslst.append( (8*g187*po9 ).evalf() );

reslst.append( (-4*g188*po9 ).evalf() );

reslst.append( (-4*g189*po9 ).evalf() );

reslst.append( (2*g190*po9 ).evalf() );

reslst.append( (g2*po9*numeric(224,9) ).evalf() );

reslst.append( (g1*g2*po9*numeric(-148,3) ).evalf() );

reslst.append( (g10*g2*po9*numeric(112,3) ).evalf() );

reslst.append( (g12*g2*po9*numeric(-56,3) ).evalf() );

reslst.append( (-14*g16*g2*po9 ).evalf() );

reslst.append( (7*g18*g2*po9 ).evalf() );

reslst.append( (4*g11*g21*po9 ).evalf() );

reslst.append( (-2*g17*g21*po9 ).evalf() );

reslst.append( (g3*po9*numeric(1423,216) ).evalf() );

reslst.append( (g11*g3*po9*numeric(-14,3) ).evalf() );

reslst.append( (g17*g3*po9*numeric(7,3) ).evalf() );

reslst.append( (g2*g3*po9*numeric(74,3) ).evalf() );

reslst.append( (-20*g11*g32*po9 ).evalf() );

reslst.append( (g2*g32*po9*numeric(-14,3) ).evalf() );

reslst.append( (16*g11*g33*po9 ).evalf() );

reslst.append( (-4*g17*g33*po9 ).evalf() );

reslst.append( (g2*g33*po9*numeric(7,3) ).evalf() );

reslst.append( (-4*g11*g35*po9 ).evalf() );

reslst.append( (2*g17*g35*po9 ).evalf() );

reslst.append( (-8*g11*g36*po9 ).evalf() );

reslst.append( (4*g17*g36*po9 ).evalf() );

reslst.append( (-20*g11*g37*po9 ).evalf() );

reslst.append( (g2*g37*po9*numeric(-14,3) ).evalf() );

reslst.append( (16*g11*g38*po9 ).evalf() );

reslst.append( (-2*g17*g38*po9 ).evalf() );

reslst.append( (g2*g38*po9*numeric(7,3) ).evalf() );

reslst.append( (-8*g11*g40*po9 ).evalf() );

reslst.append( (4*g17*g40*po9 ).evalf() );

reslst.append( (-4*g11*g41*po9 ).evalf() );

reslst.append( (2*g17*g41*po9 ).evalf() );

reslst.append( (g42*po9*numeric(-112,3) ).evalf() );

reslst.append( (-64*g2*g42*po9 ).evalf() );

reslst.append( (g43*po9*numeric(-28,3) ).evalf() );

reslst.append( (-16*g1*g43*po9 ).evalf() );

reslst.append( (-40*g3*g43*po9 ).evalf() );

reslst.append( (g44*po9*numeric(56,3) ).evalf() );

reslst.append( (32*g2*g44*po9 ).evalf() );

reslst.append( (g45*po9*numeric(56,3) ).evalf() );

reslst.append( (40*g2*g45*po9 ).evalf() );

reslst.append( (g46*po9*numeric(14,3) ).evalf() );

reslst.append( (8*g1*g46*po9 ).evalf() );

reslst.append( (10*g3*g46*po9 ).evalf() );

reslst.append( (g47*po9*numeric(-28,3) ).evalf() );

reslst.append( (-20*g2*g47*po9 ).evalf() );

reslst.append( (-8*g2*g48*po9 ).evalf() );

reslst.append( (4*g2*g49*po9 ).evalf() );

reslst.append( (-8*g2*g50*po9 ).evalf() );

reslst.append( (4*g2*g51*po9 ).evalf() );

reslst.append( (g52*po9*numeric(21,4) ).evalf() );

reslst.append( (28*g2*g52*po9 ).evalf() );

reslst.append( (g53*po9*numeric(14,3) ).evalf() );

reslst.append( (8*g1*g53*po9 ).evalf() );

reslst.append( (16*g3*g53*po9 ).evalf() );

reslst.append( (g54*po9*numeric(-21,8) ).evalf() );

reslst.append( (-14*g2*g54*po9 ).evalf() );

reslst.append( (g55*po9*numeric(149,24) ).evalf() );

reslst.append( (-12*g2*g55*po9 ).evalf() );

reslst.append( (g56*po9*numeric(-7,3) ).evalf() );

reslst.append( (-4*g1*g56*po9 ).evalf() );

reslst.append( (-2*g3*g56*po9 ).evalf() );

reslst.append( (g57*po9*numeric(-149,48) ).evalf() );

reslst.append( (6*g2*g57*po9 ).evalf() );

reslst.append( (-4*g2*g60*po9 ).evalf() );

reslst.append( (2*g2*g61*po9 ).evalf() );

reslst.append( (g70*po9*numeric(14,3) ).evalf() );

reslst.append( (4*g2*g70*po9 ).evalf() );

reslst.append( (g71*po9*numeric(-7,3) ).evalf() );

reslst.append( (-2*g2*g71*po9 ).evalf() );

reslst.append( (g72*po9*numeric(-14,3) ).evalf() );

reslst.append( (-12*g2*g72*po9 ).evalf() );

reslst.append( (g73*po9*numeric(7,3) ).evalf() );

reslst.append( (6*g2*g73*po9 ).evalf() );

reslst.append( (4*g2*g74*po9 ).evalf() );

reslst.append( (-2*g2*g75*po9 ).evalf() );

reslst.append( (8*g2*g76*po9 ).evalf() );

reslst.append( (-4*g2*g77*po9 ).evalf() );

reslst.append( (g78*po9*numeric(14,3) ).evalf() );

reslst.append( (4*g2*g78*po9 ).evalf() );

reslst.append( (g79*po9*numeric(-7,3) ).evalf() );

reslst.append( (-2*g2*g79*po9 ).evalf() );

reslst.append( (g11*g8*po9*numeric(14,3) ).evalf() );

reslst.append( (g17*g8*po9*numeric(-7,3) ).evalf() );

reslst.append( (48*g43*g8*po9 ).evalf() );

reslst.append( (-14*g46*g8*po9 ).evalf() );

reslst.append( (-20*g53*g8*po9 ).evalf() );

reslst.append( (4*g56*g8*po9 ).evalf() );

reslst.append( (-4*g2*g80*po9 ).evalf() );

reslst.append( (2*g2*g81*po9 ).evalf() );

reslst.append( (8*g2*g82*po9 ).evalf() );

reslst.append( (-4*g2*g83*po9 ).evalf() );

reslst.append( (4*g2*g84*po9 ).evalf() );

reslst.append( (-2*g2*g85*po9 ).evalf() );

reslst.append( (-112*g87*po9 ).evalf() );

reslst.append( (g11*g9*po9*numeric(14,3) ).evalf() );

reslst.append( (g17*g9*po9*numeric(-7,3) ).evalf() );

reslst.append( (48*g43*g9*po9 ).evalf() );

reslst.append( (-14*g46*g9*po9 ).evalf() );

reslst.append( (-16*g53*g9*po9 ).evalf() );

reslst.append( (2*g56*g9*po9 ).evalf() );

reslst.append( (36*g90*po9 ).evalf() );

reslst.append( (-8*g92*po9 ).evalf() );

reslst.append( (44*g93*po9 ).evalf() );

reslst.append( (4*g94*po9 ).evalf() );

reslst.append( (4*g95*po9 ).evalf() );

reslst.append( (-10*g96*po9 ).evalf() );

reslst.append( (-2*g97*po9 ).evalf() );

reslst.append( (po15*po9*numeric(-6491,1296) ).evalf() );

reslst.append( (g1*po15*po9*numeric(-1423,54) ).evalf() );

reslst.append( (g10*po15*po9*numeric(265,3) ).evalf() );

reslst.append( (16*g100*po15*po9 ).evalf() );

reslst.append( (-8*g101*po15*po9 ).evalf() );

reslst.append( (-16*g102*po15*po9 ).evalf() );

reslst.append( (8*g103*po15*po9 ).evalf() );

reslst.append( (16*g104*po15*po9 ).evalf() );

reslst.append( (-8*g105*po15*po9 ).evalf() );

reslst.append( (-24*g106*po15*po9 ).evalf() );

reslst.append( (96*g107*po15*po9 ).evalf() );

reslst.append( (12*g108*po15*po9 ).evalf() );

reslst.append( (8*g109*po15*po9 ).evalf() );

reslst.append( (128*g10*g11*po15*po9 ).evalf() );

reslst.append( (-28*g110*po15*po9 ).evalf() );

reslst.append( (-4*g111*po15*po9 ).evalf() );

reslst.append( (8*g112*po15*po9 ).evalf() );

reslst.append( (-32*g113*po15*po9 ).evalf() );

reslst.append( (-4*g114*po15*po9 ).evalf() );

reslst.append( (g115*po15*po9*numeric(-15,2) ).evalf() );

reslst.append( (4*g116*po15*po9 ).evalf() );

reslst.append( (g117*po15*po9*numeric(15,4) ).evalf() );

reslst.append( (-8*g118*po15*po9 ).evalf() );

reslst.append( (4*g119*po15*po9 ).evalf() );

reslst.append( (g12*po15*po9*numeric(-265,6) ).evalf() );

reslst.append( (-80*g11*g12*po15*po9 ).evalf() );

reslst.append( (8*g124*po15*po9 ).evalf() );

reslst.append( (-4*g125*po15*po9 ).evalf() );

reslst.append( (16*g11*g14*po15*po9 ).evalf() );

reslst.append( (16*g11*g15*po15*po9 ).evalf() );

reslst.append( (g16*po15*po9*numeric(-265,6) ).evalf() );

reslst.append( (-24*g11*g16*po15*po9 ).evalf() );

reslst.append( (24*g161*po15*po9 ).evalf() );

reslst.append( (-12*g162*po15*po9 ).evalf() );

reslst.append( (-16*g163*po15*po9 ).evalf() );

reslst.append( (8*g164*po15*po9 ).evalf() );

reslst.append( (-8*g165*po15*po9 ).evalf() );

reslst.append( (4*g166*po15*po9 ).evalf() );

reslst.append( (16*g169*po15*po9 ).evalf() );

reslst.append( (8*g12*g17*po15*po9 ).evalf() );

reslst.append( (-8*g14*g17*po15*po9 ).evalf() );

reslst.append( (-8*g15*g17*po15*po9 ).evalf() );

reslst.append( (-8*g170*po15*po9 ).evalf() );

reslst.append( (-8*g171*po15*po9 ).evalf() );

reslst.append( (4*g172*po15*po9 ).evalf() );

reslst.append( (8*g173*po15*po9 ).evalf() );

reslst.append( (-4*g174*po15*po9 ).evalf() );

reslst.append( (-16*g175*po15*po9 ).evalf() );

reslst.append( (8*g176*po15*po9 ).evalf() );

reslst.append( (24*g177*po15*po9 ).evalf() );

reslst.append( (-12*g178*po15*po9 ).evalf() );

reslst.append( (-8*g179*po15*po9 ).evalf() );

reslst.append( (g18*po15*po9*numeric(265,12) ).evalf() );

reslst.append( (8*g11*g18*po15*po9 ).evalf() );

reslst.append( (4*g17*g18*po15*po9 ).evalf() );

reslst.append( (4*g180*po15*po9 ).evalf() );

reslst.append( (8*g181*po15*po9 ).evalf() );

reslst.append( (-4*g182*po15*po9 ).evalf() );

reslst.append( (-16*g183*po15*po9 ).evalf() );

reslst.append( (8*g184*po15*po9 ).evalf() );

reslst.append( (-16*g185*po15*po9 ).evalf() );

reslst.append( (8*g186*po15*po9 ).evalf() );

reslst.append( (16*g187*po15*po9 ).evalf() );

reslst.append( (-8*g188*po15*po9 ).evalf() );

reslst.append( (-8*g189*po15*po9 ).evalf() );

reslst.append( (4*g190*po15*po9 ).evalf() );

reslst.append( (g2*po15*po9*numeric(448,9) ).evalf() );

reslst.append( (g1*g2*po15*po9*numeric(-296,3) ).evalf() );

reslst.append( (g10*g2*po15*po9*numeric(224,3) ).evalf() );

reslst.append( (g12*g2*po15*po9*numeric(-112,3) ).evalf() );

reslst.append( (-28*g16*g2*po15*po9 ).evalf() );

reslst.append( (14*g18*g2*po15*po9 ).evalf() );

reslst.append( (8*g11*g21*po15*po9 ).evalf() );

reslst.append( (-4*g17*g21*po15*po9 ).evalf() );

reslst.append( (g3*po15*po9*numeric(1423,108) ).evalf() );

reslst.append( (g11*g3*po15*po9*numeric(-28,3) ).evalf() );

reslst.append( (g17*g3*po15*po9*numeric(14,3) ).evalf() );

reslst.append( (g2*g3*po15*po9*numeric(148,3) ).evalf() );

reslst.append( (-40*g11*g32*po15*po9 ).evalf() );

reslst.append( (g2*g32*po15*po9*numeric(-28,3) ).evalf() );

reslst.append( (32*g11*g33*po15*po9 ).evalf() );

reslst.append( (-8*g17*g33*po15*po9 ).evalf() );

reslst.append( (g2*g33*po15*po9*numeric(14,3) ).evalf() );

reslst.append( (-8*g11*g35*po15*po9 ).evalf() );

reslst.append( (4*g17*g35*po15*po9 ).evalf() );

reslst.append( (-16*g11*g36*po15*po9 ).evalf() );

reslst.append( (8*g17*g36*po15*po9 ).evalf() );

reslst.append( (-40*g11*g37*po15*po9 ).evalf() );

reslst.append( (g2*g37*po15*po9*numeric(-28,3) ).evalf() );

reslst.append( (32*g11*g38*po15*po9 ).evalf() );

reslst.append( (-4*g17*g38*po15*po9 ).evalf() );

reslst.append( (g2*g38*po15*po9*numeric(14,3) ).evalf() );

reslst.append( (-16*g11*g40*po15*po9 ).evalf() );

reslst.append( (8*g17*g40*po15*po9 ).evalf() );

reslst.append( (-8*g11*g41*po15*po9 ).evalf() );

reslst.append( (4*g17*g41*po15*po9 ).evalf() );

reslst.append( (g42*po15*po9*numeric(-224,3) ).evalf() );

reslst.append( (-128*g2*g42*po15*po9 ).evalf() );

reslst.append( (g43*po15*po9*numeric(-56,3) ).evalf() );

reslst.append( (-32*g1*g43*po15*po9 ).evalf() );

reslst.append( (-80*g3*g43*po15*po9 ).evalf() );

reslst.append( (g44*po15*po9*numeric(112,3) ).evalf() );

reslst.append( (64*g2*g44*po15*po9 ).evalf() );

reslst.append( (g45*po15*po9*numeric(112,3) ).evalf() );

reslst.append( (80*g2*g45*po15*po9 ).evalf() );

reslst.append( (g46*po15*po9*numeric(28,3) ).evalf() );

reslst.append( (16*g1*g46*po15*po9 ).evalf() );

reslst.append( (20*g3*g46*po15*po9 ).evalf() );

reslst.append( (g47*po15*po9*numeric(-56,3) ).evalf() );

reslst.append( (-40*g2*g47*po15*po9 ).evalf() );

reslst.append( (-16*g2*g48*po15*po9 ).evalf() );

reslst.append( (8*g2*g49*po15*po9 ).evalf() );

reslst.append( (-16*g2*g50*po15*po9 ).evalf() );

reslst.append( (8*g2*g51*po15*po9 ).evalf() );

reslst.append( (g52*po15*po9*numeric(21,2) ).evalf() );

reslst.append( (56*g2*g52*po15*po9 ).evalf() );

reslst.append( (g53*po15*po9*numeric(28,3) ).evalf() );

reslst.append( (16*g1*g53*po15*po9 ).evalf() );

reslst.append( (32*g3*g53*po15*po9 ).evalf() );

reslst.append( (g54*po15*po9*numeric(-21,4) ).evalf() );

reslst.append( (-28*g2*g54*po15*po9 ).evalf() );

reslst.append( (g55*po15*po9*numeric(149,12) ).evalf() );

reslst.append( (-24*g2*g55*po15*po9 ).evalf() );

reslst.append( (g56*po15*po9*numeric(-14,3) ).evalf() );

reslst.append( (-8*g1*g56*po15*po9 ).evalf() );

reslst.append( (-4*g3*g56*po15*po9 ).evalf() );

reslst.append( (g57*po15*po9*numeric(-149,24) ).evalf() );

reslst.append( (12*g2*g57*po15*po9 ).evalf() );

reslst.append( (-8*g2*g60*po15*po9 ).evalf() );

reslst.append( (4*g2*g61*po15*po9 ).evalf() );

reslst.append( (g70*po15*po9*numeric(28,3) ).evalf() );

reslst.append( (8*g2*g70*po15*po9 ).evalf() );

reslst.append( (g71*po15*po9*numeric(-14,3) ).evalf() );

reslst.append( (-4*g2*g71*po15*po9 ).evalf() );

reslst.append( (g72*po15*po9*numeric(-28,3) ).evalf() );

reslst.append( (-24*g2*g72*po15*po9 ).evalf() );

reslst.append( (g73*po15*po9*numeric(14,3) ).evalf() );

reslst.append( (12*g2*g73*po15*po9 ).evalf() );

reslst.append( (8*g2*g74*po15*po9 ).evalf() );

reslst.append( (-4*g2*g75*po15*po9 ).evalf() );

reslst.append( (16*g2*g76*po15*po9 ).evalf() );

reslst.append( (-8*g2*g77*po15*po9 ).evalf() );

reslst.append( (g78*po15*po9*numeric(28,3) ).evalf() );

reslst.append( (8*g2*g78*po15*po9 ).evalf() );

reslst.append( (g79*po15*po9*numeric(-14,3) ).evalf() );

reslst.append( (-4*g2*g79*po15*po9 ).evalf() );

reslst.append( (g11*g8*po15*po9*numeric(28,3) ).evalf() );

reslst.append( (g17*g8*po15*po9*numeric(-14,3) ).evalf() );

reslst.append( (96*g43*g8*po15*po9 ).evalf() );

reslst.append( (-28*g46*g8*po15*po9 ).evalf() );

reslst.append( (-40*g53*g8*po15*po9 ).evalf() );

reslst.append( (8*g56*g8*po15*po9 ).evalf() );

reslst.append( (-8*g2*g80*po15*po9 ).evalf() );

reslst.append( (4*g2*g81*po15*po9 ).evalf() );

reslst.append( (16*g2*g82*po15*po9 ).evalf() );

reslst.append( (-8*g2*g83*po15*po9 ).evalf() );

reslst.append( (8*g2*g84*po15*po9 ).evalf() );

reslst.append( (-4*g2*g85*po15*po9 ).evalf() );

reslst.append( (-224*g87*po15*po9 ).evalf() );

reslst.append( (g11*g9*po15*po9*numeric(28,3) ).evalf() );

reslst.append( (g17*g9*po15*po9*numeric(-14,3) ).evalf() );

reslst.append( (96*g43*g9*po15*po9 ).evalf() );

reslst.append( (-28*g46*g9*po15*po9 ).evalf() );

reslst.append( (-32*g53*g9*po15*po9 ).evalf() );

reslst.append( (4*g56*g9*po15*po9 ).evalf() );

reslst.append( (72*g90*po15*po9 ).evalf() );

reslst.append( (-16*g92*po15*po9 ).evalf() );

reslst.append( (88*g93*po15*po9 ).evalf() );

reslst.append( (8*g94*po15*po9 ).evalf() );

reslst.append( (8*g95*po15*po9 ).evalf() );

reslst.append( (-20*g96*po15*po9 ).evalf() );

reslst.append( (-4*g97*po15*po9 ).evalf() );

reslst.append( (po16*po9*numeric(-6491,2592) ).evalf() );

reslst.append( (g1*po16*po9*numeric(-1423,108) ).evalf() );

reslst.append( (g10*po16*po9*numeric(265,6) ).evalf() );

reslst.append( (8*g100*po16*po9 ).evalf() );

reslst.append( (-4*g101*po16*po9 ).evalf() );

reslst.append( (-8*g102*po16*po9 ).evalf() );

reslst.append( (4*g103*po16*po9 ).evalf() );

reslst.append( (8*g104*po16*po9 ).evalf() );

reslst.append( (-4*g105*po16*po9 ).evalf() );

reslst.append( (-12*g106*po16*po9 ).evalf() );

reslst.append( (48*g107*po16*po9 ).evalf() );

reslst.append( (6*g108*po16*po9 ).evalf() );

reslst.append( (4*g109*po16*po9 ).evalf() );

reslst.append( (64*g10*g11*po16*po9 ).evalf() );

reslst.append( (-14*g110*po16*po9 ).evalf() );

reslst.append( (-2*g111*po16*po9 ).evalf() );

reslst.append( (4*g112*po16*po9 ).evalf() );

reslst.append( (-16*g113*po16*po9 ).evalf() );

reslst.append( (-2*g114*po16*po9 ).evalf() );

reslst.append( (g115*po16*po9*numeric(-15,4) ).evalf() );

reslst.append( (2*g116*po16*po9 ).evalf() );

reslst.append( (g117*po16*po9*numeric(15,8) ).evalf() );

reslst.append( (-4*g118*po16*po9 ).evalf() );

reslst.append( (2*g119*po16*po9 ).evalf() );

reslst.append( (g12*po16*po9*numeric(-265,12) ).evalf() );

reslst.append( (-40*g11*g12*po16*po9 ).evalf() );

reslst.append( (4*g124*po16*po9 ).evalf() );

reslst.append( (-2*g125*po16*po9 ).evalf() );

reslst.append( (8*g11*g14*po16*po9 ).evalf() );

reslst.append( (8*g11*g15*po16*po9 ).evalf() );

reslst.append( (g16*po16*po9*numeric(-265,12) ).evalf() );

reslst.append( (-12*g11*g16*po16*po9 ).evalf() );

reslst.append( (12*g161*po16*po9 ).evalf() );

reslst.append( (-6*g162*po16*po9 ).evalf() );

reslst.append( (-8*g163*po16*po9 ).evalf() );

reslst.append( (4*g164*po16*po9 ).evalf() );

reslst.append( (-4*g165*po16*po9 ).evalf() );

reslst.append( (2*g166*po16*po9 ).evalf() );

reslst.append( (8*g169*po16*po9 ).evalf() );

reslst.append( (4*g12*g17*po16*po9 ).evalf() );

reslst.append( (-4*g14*g17*po16*po9 ).evalf() );

reslst.append( (-4*g15*g17*po16*po9 ).evalf() );

reslst.append( (-4*g170*po16*po9 ).evalf() );

reslst.append( (-4*g171*po16*po9 ).evalf() );

reslst.append( (2*g172*po16*po9 ).evalf() );

reslst.append( (4*g173*po16*po9 ).evalf() );

reslst.append( (-2*g174*po16*po9 ).evalf() );

reslst.append( (-8*g175*po16*po9 ).evalf() );

reslst.append( (4*g176*po16*po9 ).evalf() );

reslst.append( (12*g177*po16*po9 ).evalf() );

reslst.append( (-6*g178*po16*po9 ).evalf() );

reslst.append( (-4*g179*po16*po9 ).evalf() );

reslst.append( (g18*po16*po9*numeric(265,24) ).evalf() );

reslst.append( (4*g11*g18*po16*po9 ).evalf() );

reslst.append( (2*g17*g18*po16*po9 ).evalf() );

reslst.append( (2*g180*po16*po9 ).evalf() );

reslst.append( (4*g181*po16*po9 ).evalf() );

reslst.append( (-2*g182*po16*po9 ).evalf() );

reslst.append( (-8*g183*po16*po9 ).evalf() );

reslst.append( (4*g184*po16*po9 ).evalf() );

reslst.append( (-8*g185*po16*po9 ).evalf() );

reslst.append( (4*g186*po16*po9 ).evalf() );

reslst.append( (8*g187*po16*po9 ).evalf() );

reslst.append( (-4*g188*po16*po9 ).evalf() );

reslst.append( (-4*g189*po16*po9 ).evalf() );

reslst.append( (2*g190*po16*po9 ).evalf() );

reslst.append( (g2*po16*po9*numeric(224,9) ).evalf() );

reslst.append( (g1*g2*po16*po9*numeric(-148,3) ).evalf() );

reslst.append( (g10*g2*po16*po9*numeric(112,3) ).evalf() );

reslst.append( (g12*g2*po16*po9*numeric(-56,3) ).evalf() );

reslst.append( (-14*g16*g2*po16*po9 ).evalf() );

reslst.append( (7*g18*g2*po16*po9 ).evalf() );

reslst.append( (4*g11*g21*po16*po9 ).evalf() );

reslst.append( (-2*g17*g21*po16*po9 ).evalf() );

reslst.append( (g3*po16*po9*numeric(1423,216) ).evalf() );

reslst.append( (g11*g3*po16*po9*numeric(-14,3) ).evalf() );

reslst.append( (g17*g3*po16*po9*numeric(7,3) ).evalf() );

reslst.append( (g2*g3*po16*po9*numeric(74,3) ).evalf() );

reslst.append( (-20*g11*g32*po16*po9 ).evalf() );

reslst.append( (g2*g32*po16*po9*numeric(-14,3) ).evalf() );

reslst.append( (16*g11*g33*po16*po9 ).evalf() );

reslst.append( (-4*g17*g33*po16*po9 ).evalf() );

reslst.append( (g2*g33*po16*po9*numeric(7,3) ).evalf() );

reslst.append( (-4*g11*g35*po16*po9 ).evalf() );

reslst.append( (2*g17*g35*po16*po9 ).evalf() );

reslst.append( (-8*g11*g36*po16*po9 ).evalf() );

reslst.append( (4*g17*g36*po16*po9 ).evalf() );

reslst.append( (-20*g11*g37*po16*po9 ).evalf() );

reslst.append( (g2*g37*po16*po9*numeric(-14,3) ).evalf() );

reslst.append( (16*g11*g38*po16*po9 ).evalf() );

reslst.append( (-2*g17*g38*po16*po9 ).evalf() );

reslst.append( (g2*g38*po16*po9*numeric(7,3) ).evalf() );

reslst.append( (-8*g11*g40*po16*po9 ).evalf() );

reslst.append( (4*g17*g40*po16*po9 ).evalf() );

reslst.append( (-4*g11*g41*po16*po9 ).evalf() );

reslst.append( (2*g17*g41*po16*po9 ).evalf() );

reslst.append( (g42*po16*po9*numeric(-112,3) ).evalf() );

reslst.append( (-64*g2*g42*po16*po9 ).evalf() );

reslst.append( (g43*po16*po9*numeric(-28,3) ).evalf() );

reslst.append( (-16*g1*g43*po16*po9 ).evalf() );

reslst.append( (-40*g3*g43*po16*po9 ).evalf() );

reslst.append( (g44*po16*po9*numeric(56,3) ).evalf() );

reslst.append( (32*g2*g44*po16*po9 ).evalf() );

reslst.append( (g45*po16*po9*numeric(56,3) ).evalf() );

reslst.append( (40*g2*g45*po16*po9 ).evalf() );

reslst.append( (g46*po16*po9*numeric(14,3) ).evalf() );

reslst.append( (8*g1*g46*po16*po9 ).evalf() );

reslst.append( (10*g3*g46*po16*po9 ).evalf() );

reslst.append( (g47*po16*po9*numeric(-28,3) ).evalf() );

reslst.append( (-20*g2*g47*po16*po9 ).evalf() );

reslst.append( (-8*g2*g48*po16*po9 ).evalf() );

reslst.append( (4*g2*g49*po16*po9 ).evalf() );

reslst.append( (-8*g2*g50*po16*po9 ).evalf() );

reslst.append( (4*g2*g51*po16*po9 ).evalf() );

reslst.append( (g52*po16*po9*numeric(21,4) ).evalf() );

reslst.append( (28*g2*g52*po16*po9 ).evalf() );

reslst.append( (g53*po16*po9*numeric(14,3) ).evalf() );

reslst.append( (8*g1*g53*po16*po9 ).evalf() );

reslst.append( (16*g3*g53*po16*po9 ).evalf() );

reslst.append( (g54*po16*po9*numeric(-21,8) ).evalf() );

reslst.append( (-14*g2*g54*po16*po9 ).evalf() );

reslst.append( (g55*po16*po9*numeric(149,24) ).evalf() );

reslst.append( (-12*g2*g55*po16*po9 ).evalf() );

reslst.append( (g56*po16*po9*numeric(-7,3) ).evalf() );

reslst.append( (-4*g1*g56*po16*po9 ).evalf() );

reslst.append( (-2*g3*g56*po16*po9 ).evalf() );

reslst.append( (g57*po16*po9*numeric(-149,48) ).evalf() );

reslst.append( (6*g2*g57*po16*po9 ).evalf() );

reslst.append( (-4*g2*g60*po16*po9 ).evalf() );

reslst.append( (2*g2*g61*po16*po9 ).evalf() );

reslst.append( (g70*po16*po9*numeric(14,3) ).evalf() );

reslst.append( (4*g2*g70*po16*po9 ).evalf() );

reslst.append( (g71*po16*po9*numeric(-7,3) ).evalf() );

reslst.append( (-2*g2*g71*po16*po9 ).evalf() );

reslst.append( (g72*po16*po9*numeric(-14,3) ).evalf() );

reslst.append( (-12*g2*g72*po16*po9 ).evalf() );

reslst.append( (g73*po16*po9*numeric(7,3) ).evalf() );

reslst.append( (6*g2*g73*po16*po9 ).evalf() );

reslst.append( (4*g2*g74*po16*po9 ).evalf() );

reslst.append( (-2*g2*g75*po16*po9 ).evalf() );

reslst.append( (8*g2*g76*po16*po9 ).evalf() );

reslst.append( (-4*g2*g77*po16*po9 ).evalf() );

reslst.append( (g78*po16*po9*numeric(14,3) ).evalf() );

reslst.append( (4*g2*g78*po16*po9 ).evalf() );

reslst.append( (g79*po16*po9*numeric(-7,3) ).evalf() );

reslst.append( (-2*g2*g79*po16*po9 ).evalf() );

reslst.append( (g11*g8*po16*po9*numeric(14,3) ).evalf() );

reslst.append( (g17*g8*po16*po9*numeric(-7,3) ).evalf() );

reslst.append( (48*g43*g8*po16*po9 ).evalf() );

reslst.append( (-14*g46*g8*po16*po9 ).evalf() );

reslst.append( (-20*g53*g8*po16*po9 ).evalf() );

reslst.append( (4*g56*g8*po16*po9 ).evalf() );

reslst.append( (-4*g2*g80*po16*po9 ).evalf() );

reslst.append( (2*g2*g81*po16*po9 ).evalf() );

reslst.append( (8*g2*g82*po16*po9 ).evalf() );

reslst.append( (-4*g2*g83*po16*po9 ).evalf() );

reslst.append( (4*g2*g84*po16*po9 ).evalf() );

reslst.append( (-2*g2*g85*po16*po9 ).evalf() );

reslst.append( (-112*g87*po16*po9 ).evalf() );

reslst.append( (g11*g9*po16*po9*numeric(14,3) ).evalf() );

reslst.append( (g17*g9*po16*po9*numeric(-7,3) ).evalf() );

reslst.append( (48*g43*g9*po16*po9 ).evalf() );

reslst.append( (-14*g46*g9*po16*po9 ).evalf() );

reslst.append( (-16*g53*g9*po16*po9 ).evalf() );

reslst.append( (2*g56*g9*po16*po9 ).evalf() );

reslst.append( (36*g90*po16*po9 ).evalf() );

reslst.append( (-8*g92*po16*po9 ).evalf() );

reslst.append( (44*g93*po16*po9 ).evalf() );

reslst.append( (4*g94*po16*po9 ).evalf() );

reslst.append( (4*g95*po16*po9 ).evalf() );

reslst.append( (-10*g96*po16*po9 ).evalf() );

reslst.append( (-2*g97*po16*po9 ).evalf() );

reslst.append( (po21*po9*numeric(-1643,216) ).evalf() );

reslst.append( (g1*po21*po9*numeric(13,3) ).evalf() );

reslst.append( (-32*g1*g11*po21*po9 ).evalf() );

reslst.append( (g2*po21*po9*numeric(74,3) ).evalf() );

reslst.append( (g1*g2*po21*po9*numeric(-56,3) ).evalf() );

reslst.append( (-8*g16*g2*po21*po9 ).evalf() );

reslst.append( (4*g18*g2*po21*po9 ).evalf() );

reslst.append( (g3*po21*po9*numeric(-13,6) ).evalf() );

reslst.append( (24*g11*g3*po21*po9 ).evalf() );

reslst.append( (-4*g17*g3*po21*po9 ).evalf() );

reslst.append( (g2*g3*po21*po9*numeric(28,3) ).evalf() );

reslst.append( (8*g2*g32*po21*po9 ).evalf() );

reslst.append( (-4*g2*g33*po21*po9 ).evalf() );

reslst.append( (8*g2*g37*po21*po9 ).evalf() );

reslst.append( (-4*g2*g38*po21*po9 ).evalf() );

reslst.append( (32*g42*po21*po9 ).evalf() );

reslst.append( (16*g43*po21*po9 ).evalf() );

reslst.append( (-16*g44*po21*po9 ).evalf() );

reslst.append( (-16*g45*po21*po9 ).evalf() );

reslst.append( (-8*g46*po21*po9 ).evalf() );

reslst.append( (8*g47*po21*po9 ).evalf() );

reslst.append( (-8*g52*po21*po9 ).evalf() );

reslst.append( (-8*g53*po21*po9 ).evalf() );

reslst.append( (4*g54*po21*po9 ).evalf() );

reslst.append( (4*g55*po21*po9 ).evalf() );

reslst.append( (4*g56*po21*po9 ).evalf() );

reslst.append( (-2*g57*po21*po9 ).evalf() );

reslst.append( (-8*g70*po21*po9 ).evalf() );

reslst.append( (4*g71*po21*po9 ).evalf() );

reslst.append( (8*g72*po21*po9 ).evalf() );

reslst.append( (-4*g73*po21*po9 ).evalf() );

reslst.append( (-8*g78*po21*po9 ).evalf() );

reslst.append( (4*g79*po21*po9 ).evalf() );

reslst.append( (-8*g11*g8*po21*po9 ).evalf() );

reslst.append( (4*g17*g8*po21*po9 ).evalf() );

reslst.append( (-8*g11*g9*po21*po9 ).evalf() );

reslst.append( (4*g17*g9*po21*po9 ).evalf() );

reslst.append( (po15*po21*po9*numeric(-1643,108) ).evalf() );

reslst.append( (g1*po15*po21*po9*numeric(26,3) ).evalf() );

reslst.append( (-64*g1*g11*po15*po21*po9 ).evalf() );

reslst.append( (g2*po15*po21*po9*numeric(148,3) ).evalf() );

reslst.append( (g1*g2*po15*po21*po9*numeric(-112,3) ).evalf() );

reslst.append( (-16*g16*g2*po15*po21*po9 ).evalf() );

reslst.append( (8*g18*g2*po15*po21*po9 ).evalf() );

reslst.append( (g3*po15*po21*po9*numeric(-13,3) ).evalf() );

reslst.append( (48*g11*g3*po15*po21*po9 ).evalf() );

reslst.append( (-8*g17*g3*po15*po21*po9 ).evalf() );

reslst.append( (g2*g3*po15*po21*po9*numeric(56,3) ).evalf() );

reslst.append( (16*g2*g32*po15*po21*po9 ).evalf() );

reslst.append( (-8*g2*g33*po15*po21*po9 ).evalf() );

reslst.append( (16*g2*g37*po15*po21*po9 ).evalf() );

reslst.append( (-8*g2*g38*po15*po21*po9 ).evalf() );

reslst.append( (64*g42*po15*po21*po9 ).evalf() );

reslst.append( (32*g43*po15*po21*po9 ).evalf() );

reslst.append( (-32*g44*po15*po21*po9 ).evalf() );

reslst.append( (-32*g45*po15*po21*po9 ).evalf() );

reslst.append( (-16*g46*po15*po21*po9 ).evalf() );

reslst.append( (16*g47*po15*po21*po9 ).evalf() );

reslst.append( (-16*g52*po15*po21*po9 ).evalf() );

reslst.append( (-16*g53*po15*po21*po9 ).evalf() );

reslst.append( (8*g54*po15*po21*po9 ).evalf() );

reslst.append( (8*g55*po15*po21*po9 ).evalf() );

reslst.append( (8*g56*po15*po21*po9 ).evalf() );

reslst.append( (-4*g57*po15*po21*po9 ).evalf() );

reslst.append( (-16*g70*po15*po21*po9 ).evalf() );

reslst.append( (8*g71*po15*po21*po9 ).evalf() );

reslst.append( (16*g72*po15*po21*po9 ).evalf() );

reslst.append( (-8*g73*po15*po21*po9 ).evalf() );

reslst.append( (-16*g78*po15*po21*po9 ).evalf() );

reslst.append( (8*g79*po15*po21*po9 ).evalf() );

reslst.append( (-16*g11*g8*po15*po21*po9 ).evalf() );

reslst.append( (8*g17*g8*po15*po21*po9 ).evalf() );

reslst.append( (-16*g11*g9*po15*po21*po9 ).evalf() );

reslst.append( (8*g17*g9*po15*po21*po9 ).evalf() );

reslst.append( (po16*po21*po9*numeric(-1643,216) ).evalf() );

reslst.append( (g1*po16*po21*po9*numeric(13,3) ).evalf() );

reslst.append( (-32*g1*g11*po16*po21*po9 ).evalf() );

reslst.append( (g2*po16*po21*po9*numeric(74,3) ).evalf() );

reslst.append( (g1*g2*po16*po21*po9*numeric(-56,3) ).evalf() );

reslst.append( (-8*g16*g2*po16*po21*po9 ).evalf() );

reslst.append( (4*g18*g2*po16*po21*po9 ).evalf() );

reslst.append( (g3*po16*po21*po9*numeric(-13,6) ).evalf() );

reslst.append( (24*g11*g3*po16*po21*po9 ).evalf() );

reslst.append( (-4*g17*g3*po16*po21*po9 ).evalf() );

reslst.append( (g2*g3*po16*po21*po9*numeric(28,3) ).evalf() );

reslst.append( (8*g2*g32*po16*po21*po9 ).evalf() );

reslst.append( (-4*g2*g33*po16*po21*po9 ).evalf() );

reslst.append( (8*g2*g37*po16*po21*po9 ).evalf() );

reslst.append( (-4*g2*g38*po16*po21*po9 ).evalf() );

reslst.append( (32*g42*po16*po21*po9 ).evalf() );

reslst.append( (16*g43*po16*po21*po9 ).evalf() );

reslst.append( (-16*g44*po16*po21*po9 ).evalf() );

reslst.append( (-16*g45*po16*po21*po9 ).evalf() );

reslst.append( (-8*g46*po16*po21*po9 ).evalf() );

reslst.append( (8*g47*po16*po21*po9 ).evalf() );

reslst.append( (-8*g52*po16*po21*po9 ).evalf() );

reslst.append( (-8*g53*po16*po21*po9 ).evalf() );

reslst.append( (4*g54*po16*po21*po9 ).evalf() );

reslst.append( (4*g55*po16*po21*po9 ).evalf() );

reslst.append( (4*g56*po16*po21*po9 ).evalf() );

reslst.append( (-2*g57*po16*po21*po9 ).evalf() );

reslst.append( (-8*g70*po16*po21*po9 ).evalf() );

reslst.append( (4*g71*po16*po21*po9 ).evalf() );

reslst.append( (8*g72*po16*po21*po9 ).evalf() );

reslst.append( (-4*g73*po16*po21*po9 ).evalf() );

reslst.append( (-8*g78*po16*po21*po9 ).evalf() );

reslst.append( (4*g79*po16*po21*po9 ).evalf() );

reslst.append( (-8*g11*g8*po16*po21*po9 ).evalf() );

reslst.append( (4*g17*g8*po16*po21*po9 ).evalf() );

reslst.append( (-8*g11*g9*po16*po21*po9 ).evalf() );

reslst.append( (4*g17*g9*po16*po21*po9 ).evalf() );

reslst.append( (po22*po9*numeric(-29,4) ).evalf() );

reslst.append( (g1*po22*po9*numeric(14,3) ).evalf() );

reslst.append( (-8*g10*po22*po9 ).evalf() );

reslst.append( (8*g11*po22*po9 ).evalf() );

reslst.append( (4*g12*po22*po9 ).evalf() );

reslst.append( (4*g16*po22*po9 ).evalf() );

reslst.append( (-2*g18*po22*po9 ).evalf() );

reslst.append( (g2*po22*po9*numeric(14,3) ).evalf() );

reslst.append( (8*g1*g2*po22*po9 ).evalf() );

reslst.append( (g3*po22*po9*numeric(-7,3) ).evalf() );

reslst.append( (-4*g2*g3*po22*po9 ).evalf() );

reslst.append( (po15*po22*po9*numeric(-29,2) ).evalf() );

reslst.append( (g1*po15*po22*po9*numeric(28,3) ).evalf() );

reslst.append( (-16*g10*po15*po22*po9 ).evalf() );

reslst.append( (16*g11*po15*po22*po9 ).evalf() );

reslst.append( (8*g12*po15*po22*po9 ).evalf() );

reslst.append( (8*g16*po15*po22*po9 ).evalf() );

reslst.append( (-4*g18*po15*po22*po9 ).evalf() );

reslst.append( (g2*po15*po22*po9*numeric(28,3) ).evalf() );

reslst.append( (16*g1*g2*po15*po22*po9 ).evalf() );

reslst.append( (g3*po15*po22*po9*numeric(-14,3) ).evalf() );

reslst.append( (-8*g2*g3*po15*po22*po9 ).evalf() );

reslst.append( (po16*po22*po9*numeric(-29,4) ).evalf() );

reslst.append( (g1*po16*po22*po9*numeric(14,3) ).evalf() );

reslst.append( (-8*g10*po16*po22*po9 ).evalf() );

reslst.append( (8*g11*po16*po22*po9 ).evalf() );

reslst.append( (4*g12*po16*po22*po9 ).evalf() );

reslst.append( (4*g16*po16*po22*po9 ).evalf() );

reslst.append( (-2*g18*po16*po22*po9 ).evalf() );

reslst.append( (g2*po16*po22*po9*numeric(14,3) ).evalf() );

reslst.append( (8*g1*g2*po16*po22*po9 ).evalf() );

reslst.append( (g3*po16*po22*po9*numeric(-7,3) ).evalf() );

reslst.append( (-4*g2*g3*po16*po22*po9 ).evalf() );

reslst.append( (po23*po9*numeric(-14,9) ).evalf() );

reslst.append( (g2*po23*po9*numeric(-8,3) ).evalf() );

reslst.append( (po15*po23*po9*numeric(-28,9) ).evalf() );

reslst.append( (g2*po15*po23*po9*numeric(-16,3) ).evalf() );

reslst.append( (po16*po23*po9*numeric(-14,9) ).evalf() );

reslst.append( (g2*po16*po23*po9*numeric(-8,3) ).evalf() );

reslst.append( (po24*po9*numeric(1,3) ).evalf() );

reslst.append( (po15*po24*po9*numeric(2,3) ).evalf() );

reslst.append( (po16*po24*po9*numeric(1,3) ).evalf() );

reslst.append( (po25*po9*numeric(1643,216) ).evalf() );

reslst.append( (g1*po25*po9*numeric(-13,3) ).evalf() );

reslst.append( (32*g1*g11*po25*po9 ).evalf() );

reslst.append( (g2*po25*po9*numeric(-74,3) ).evalf() );

reslst.append( (g1*g2*po25*po9*numeric(56,3) ).evalf() );

reslst.append( (8*g16*g2*po25*po9 ).evalf() );

reslst.append( (-4*g18*g2*po25*po9 ).evalf() );

reslst.append( (g3*po25*po9*numeric(13,6) ).evalf() );

reslst.append( (-24*g11*g3*po25*po9 ).evalf() );

reslst.append( (4*g17*g3*po25*po9 ).evalf() );

reslst.append( (g2*g3*po25*po9*numeric(-28,3) ).evalf() );

reslst.append( (-8*g2*g32*po25*po9 ).evalf() );

reslst.append( (4*g2*g33*po25*po9 ).evalf() );

reslst.append( (-8*g2*g37*po25*po9 ).evalf() );

reslst.append( (4*g2*g38*po25*po9 ).evalf() );

reslst.append( (-32*g42*po25*po9 ).evalf() );

reslst.append( (-16*g43*po25*po9 ).evalf() );

reslst.append( (16*g44*po25*po9 ).evalf() );

reslst.append( (16*g45*po25*po9 ).evalf() );

reslst.append( (8*g46*po25*po9 ).evalf() );

reslst.append( (-8*g47*po25*po9 ).evalf() );

reslst.append( (8*g52*po25*po9 ).evalf() );

reslst.append( (8*g53*po25*po9 ).evalf() );

reslst.append( (-4*g54*po25*po9 ).evalf() );

reslst.append( (-4*g55*po25*po9 ).evalf() );

reslst.append( (-4*g56*po25*po9 ).evalf() );

reslst.append( (2*g57*po25*po9 ).evalf() );

reslst.append( (8*g70*po25*po9 ).evalf() );

reslst.append( (-4*g71*po25*po9 ).evalf() );

reslst.append( (-8*g72*po25*po9 ).evalf() );

reslst.append( (4*g73*po25*po9 ).evalf() );

reslst.append( (8*g78*po25*po9 ).evalf() );

reslst.append( (-4*g79*po25*po9 ).evalf() );

reslst.append( (8*g11*g8*po25*po9 ).evalf() );

reslst.append( (-4*g17*g8*po25*po9 ).evalf() );

reslst.append( (8*g11*g9*po25*po9 ).evalf() );

reslst.append( (-4*g17*g9*po25*po9 ).evalf() );

reslst.append( (po15*po25*po9*numeric(1643,108) ).evalf() );

reslst.append( (g1*po15*po25*po9*numeric(-26,3) ).evalf() );

reslst.append( (64*g1*g11*po15*po25*po9 ).evalf() );

reslst.append( (g2*po15*po25*po9*numeric(-148,3) ).evalf() );

reslst.append( (g1*g2*po15*po25*po9*numeric(112,3) ).evalf() );

reslst.append( (16*g16*g2*po15*po25*po9 ).evalf() );

reslst.append( (-8*g18*g2*po15*po25*po9 ).evalf() );

reslst.append( (g3*po15*po25*po9*numeric(13,3) ).evalf() );

reslst.append( (-48*g11*g3*po15*po25*po9 ).evalf() );

reslst.append( (8*g17*g3*po15*po25*po9 ).evalf() );

reslst.append( (g2*g3*po15*po25*po9*numeric(-56,3) ).evalf() );

reslst.append( (-16*g2*g32*po15*po25*po9 ).evalf() );

reslst.append( (8*g2*g33*po15*po25*po9 ).evalf() );

reslst.append( (-16*g2*g37*po15*po25*po9 ).evalf() );

reslst.append( (8*g2*g38*po15*po25*po9 ).evalf() );

reslst.append( (-64*g42*po15*po25*po9 ).evalf() );

reslst.append( (-32*g43*po15*po25*po9 ).evalf() );

reslst.append( (32*g44*po15*po25*po9 ).evalf() );

reslst.append( (32*g45*po15*po25*po9 ).evalf() );

reslst.append( (16*g46*po15*po25*po9 ).evalf() );

reslst.append( (-16*g47*po15*po25*po9 ).evalf() );

reslst.append( (16*g52*po15*po25*po9 ).evalf() );

reslst.append( (16*g53*po15*po25*po9 ).evalf() );

reslst.append( (-8*g54*po15*po25*po9 ).evalf() );

reslst.append( (-8*g55*po15*po25*po9 ).evalf() );

reslst.append( (-8*g56*po15*po25*po9 ).evalf() );

reslst.append( (4*g57*po15*po25*po9 ).evalf() );

reslst.append( (16*g70*po15*po25*po9 ).evalf() );

reslst.append( (-8*g71*po15*po25*po9 ).evalf() );

reslst.append( (-16*g72*po15*po25*po9 ).evalf() );

reslst.append( (8*g73*po15*po25*po9 ).evalf() );

reslst.append( (16*g78*po15*po25*po9 ).evalf() );

reslst.append( (-8*g79*po15*po25*po9 ).evalf() );

reslst.append( (16*g11*g8*po15*po25*po9 ).evalf() );

reslst.append( (-8*g17*g8*po15*po25*po9 ).evalf() );

reslst.append( (16*g11*g9*po15*po25*po9 ).evalf() );

reslst.append( (-8*g17*g9*po15*po25*po9 ).evalf() );

reslst.append( (po16*po25*po9*numeric(1643,216) ).evalf() );

reslst.append( (g1*po16*po25*po9*numeric(-13,3) ).evalf() );

reslst.append( (32*g1*g11*po16*po25*po9 ).evalf() );

reslst.append( (g2*po16*po25*po9*numeric(-74,3) ).evalf() );

reslst.append( (g1*g2*po16*po25*po9*numeric(56,3) ).evalf() );

reslst.append( (8*g16*g2*po16*po25*po9 ).evalf() );

reslst.append( (-4*g18*g2*po16*po25*po9 ).evalf() );

reslst.append( (g3*po16*po25*po9*numeric(13,6) ).evalf() );

reslst.append( (-24*g11*g3*po16*po25*po9 ).evalf() );

reslst.append( (4*g17*g3*po16*po25*po9 ).evalf() );

reslst.append( (g2*g3*po16*po25*po9*numeric(-28,3) ).evalf() );

reslst.append( (-8*g2*g32*po16*po25*po9 ).evalf() );

reslst.append( (4*g2*g33*po16*po25*po9 ).evalf() );

reslst.append( (-8*g2*g37*po16*po25*po9 ).evalf() );

reslst.append( (4*g2*g38*po16*po25*po9 ).evalf() );

reslst.append( (-32*g42*po16*po25*po9 ).evalf() );

reslst.append( (-16*g43*po16*po25*po9 ).evalf() );

reslst.append( (16*g44*po16*po25*po9 ).evalf() );

reslst.append( (16*g45*po16*po25*po9 ).evalf() );

reslst.append( (8*g46*po16*po25*po9 ).evalf() );

reslst.append( (-8*g47*po16*po25*po9 ).evalf() );

reslst.append( (8*g52*po16*po25*po9 ).evalf() );

reslst.append( (8*g53*po16*po25*po9 ).evalf() );

reslst.append( (-4*g54*po16*po25*po9 ).evalf() );

reslst.append( (-4*g55*po16*po25*po9 ).evalf() );

reslst.append( (-4*g56*po16*po25*po9 ).evalf() );

reslst.append( (2*g57*po16*po25*po9 ).evalf() );

reslst.append( (8*g70*po16*po25*po9 ).evalf() );

reslst.append( (-4*g71*po16*po25*po9 ).evalf() );

reslst.append( (-8*g72*po16*po25*po9 ).evalf() );

reslst.append( (4*g73*po16*po25*po9 ).evalf() );

reslst.append( (8*g78*po16*po25*po9 ).evalf() );

reslst.append( (-4*g79*po16*po25*po9 ).evalf() );

reslst.append( (8*g11*g8*po16*po25*po9 ).evalf() );

reslst.append( (-4*g17*g8*po16*po25*po9 ).evalf() );

reslst.append( (8*g11*g9*po16*po25*po9 ).evalf() );

reslst.append( (-4*g17*g9*po16*po25*po9 ).evalf() );

reslst.append( (po21*po25*po9*numeric(29,2) ).evalf() );

reslst.append( (g1*po21*po25*po9*numeric(-28,3) ).evalf() );

reslst.append( (16*g10*po21*po25*po9 ).evalf() );

reslst.append( (-16*g11*po21*po25*po9 ).evalf() );

reslst.append( (-8*g12*po21*po25*po9 ).evalf() );

reslst.append( (-8*g16*po21*po25*po9 ).evalf() );

reslst.append( (4*g18*po21*po25*po9 ).evalf() );

reslst.append( (g2*po21*po25*po9*numeric(-28,3) ).evalf() );

reslst.append( (-16*g1*g2*po21*po25*po9 ).evalf() );

reslst.append( (g3*po21*po25*po9*numeric(14,3) ).evalf() );

reslst.append( (8*g2*g3*po21*po25*po9 ).evalf() );

reslst.append( (29*po15*po21*po25*po9 ).evalf() );

reslst.append( (g1*po15*po21*po25*po9*numeric(-56,3) ).evalf() );

reslst.append( (32*g10*po15*po21*po25*po9 ).evalf() );

reslst.append( (-32*g11*po15*po21*po25*po9 ).evalf() );

reslst.append( (-16*g12*po15*po21*po25*po9 ).evalf() );

reslst.append( (-16*g16*po15*po21*po25*po9 ).evalf() );

reslst.append( (8*g18*po15*po21*po25*po9 ).evalf() );

reslst.append( (g2*po15*po21*po25*po9*numeric(-56,3) ).evalf() );

reslst.append( (-32*g1*g2*po15*po21*po25*po9 ).evalf() );

reslst.append( (g3*po15*po21*po25*po9*numeric(28,3) ).evalf() );

reslst.append( (16*g2*g3*po15*po21*po25*po9 ).evalf() );

reslst.append( (po16*po21*po25*po9*numeric(29,2) ).evalf() );

reslst.append( (g1*po16*po21*po25*po9*numeric(-28,3) ).evalf() );

reslst.append( (16*g10*po16*po21*po25*po9 ).evalf() );

reslst.append( (-16*g11*po16*po21*po25*po9 ).evalf() );

reslst.append( (-8*g12*po16*po21*po25*po9 ).evalf() );

reslst.append( (-8*g16*po16*po21*po25*po9 ).evalf() );

reslst.append( (4*g18*po16*po21*po25*po9 ).evalf() );

reslst.append( (g2*po16*po21*po25*po9*numeric(-28,3) ).evalf() );

reslst.append( (-16*g1*g2*po16*po21*po25*po9 ).evalf() );

reslst.append( (g3*po16*po21*po25*po9*numeric(14,3) ).evalf() );

reslst.append( (8*g2*g3*po16*po21*po25*po9 ).evalf() );

reslst.append( (po22*po25*po9*numeric(14,3) ).evalf() );

reslst.append( (8*g2*po22*po25*po9 ).evalf() );

reslst.append( (po15*po22*po25*po9*numeric(28,3) ).evalf() );

reslst.append( (16*g2*po15*po22*po25*po9 ).evalf() );

reslst.append( (po16*po22*po25*po9*numeric(14,3) ).evalf() );

reslst.append( (8*g2*po16*po22*po25*po9 ).evalf() );

reslst.append( (po23*po25*po9*numeric(-4,3) ).evalf() );

reslst.append( (po15*po23*po25*po9*numeric(-8,3) ).evalf() );

reslst.append( (po16*po23*po25*po9*numeric(-4,3) ).evalf() );

reslst.append( (po26*po9*numeric(-29,4) ).evalf() );

reslst.append( (g1*po26*po9*numeric(14,3) ).evalf() );

reslst.append( (-8*g10*po26*po9 ).evalf() );

reslst.append( (8*g11*po26*po9 ).evalf() );

reslst.append( (4*g12*po26*po9 ).evalf() );

reslst.append( (4*g16*po26*po9 ).evalf() );

reslst.append( (-2*g18*po26*po9 ).evalf() );

reslst.append( (g2*po26*po9*numeric(14,3) ).evalf() );

reslst.append( (8*g1*g2*po26*po9 ).evalf() );

reslst.append( (g3*po26*po9*numeric(-7,3) ).evalf() );

reslst.append( (-4*g2*g3*po26*po9 ).evalf() );

reslst.append( (po15*po26*po9*numeric(-29,2) ).evalf() );

reslst.append( (g1*po15*po26*po9*numeric(28,3) ).evalf() );

reslst.append( (-16*g10*po15*po26*po9 ).evalf() );

reslst.append( (16*g11*po15*po26*po9 ).evalf() );

reslst.append( (8*g12*po15*po26*po9 ).evalf() );

reslst.append( (8*g16*po15*po26*po9 ).evalf() );

reslst.append( (-4*g18*po15*po26*po9 ).evalf() );

reslst.append( (g2*po15*po26*po9*numeric(28,3) ).evalf() );

reslst.append( (16*g1*g2*po15*po26*po9 ).evalf() );

reslst.append( (g3*po15*po26*po9*numeric(-14,3) ).evalf() );

reslst.append( (-8*g2*g3*po15*po26*po9 ).evalf() );

reslst.append( (po16*po26*po9*numeric(-29,4) ).evalf() );

reslst.append( (g1*po16*po26*po9*numeric(14,3) ).evalf() );

reslst.append( (-8*g10*po16*po26*po9 ).evalf() );

reslst.append( (8*g11*po16*po26*po9 ).evalf() );

reslst.append( (4*g12*po16*po26*po9 ).evalf() );

reslst.append( (4*g16*po16*po26*po9 ).evalf() );

reslst.append( (-2*g18*po16*po26*po9 ).evalf() );

reslst.append( (g2*po16*po26*po9*numeric(14,3) ).evalf() );

reslst.append( (8*g1*g2*po16*po26*po9 ).evalf() );

reslst.append( (g3*po16*po26*po9*numeric(-7,3) ).evalf() );

reslst.append( (-4*g2*g3*po16*po26*po9 ).evalf() );

reslst.append( (po21*po26*po9*numeric(-14,3) ).evalf() );

reslst.append( (-8*g2*po21*po26*po9 ).evalf() );

reslst.append( (po15*po21*po26*po9*numeric(-28,3) ).evalf() );

reslst.append( (-16*g2*po15*po21*po26*po9 ).evalf() );

reslst.append( (po16*po21*po26*po9*numeric(-14,3) ).evalf() );

reslst.append( (-8*g2*po16*po21*po26*po9 ).evalf() );

reslst.append( (2*po22*po26*po9 ).evalf() );

reslst.append( (4*po15*po22*po26*po9 ).evalf() );

reslst.append( (2*po16*po22*po26*po9 ).evalf() );

reslst.append( (po27*po9*numeric(14,9) ).evalf() );

reslst.append( (g2*po27*po9*numeric(8,3) ).evalf() );

reslst.append( (po15*po27*po9*numeric(28,9) ).evalf() );

reslst.append( (g2*po15*po27*po9*numeric(16,3) ).evalf() );

reslst.append( (po16*po27*po9*numeric(14,9) ).evalf() );

reslst.append( (g2*po16*po27*po9*numeric(8,3) ).evalf() );

reslst.append( (po21*po27*po9*numeric(-4,3) ).evalf() );

reslst.append( (po15*po21*po27*po9*numeric(-8,3) ).evalf() );

reslst.append( (po16*po21*po27*po9*numeric(-4,3) ).evalf() );

reslst.append( (po28*po9*numeric(1,3) ).evalf() );

reslst.append( (po15*po28*po9*numeric(2,3) ).evalf() );

reslst.append( (po16*po28*po9*numeric(1,3) ).evalf() );

reslst.append( (numeric(-1783,864)*pow(Pi,2) ).evalf() );

reslst.append( (g1*numeric(29,24)*pow(Pi,2) ).evalf() );

reslst.append( (g10*numeric(19,12)*pow(Pi,2) ).evalf() );

reslst.append( (-2*g11*pow(Pi,2) ).evalf() );

reslst.append( (g12*numeric(-3,4)*pow(Pi,2) ).evalf() );

reslst.append( (g13*numeric(-3,4)*pow(Pi,2) ).evalf() );

reslst.append( (g14*numeric(7,12)*pow(Pi,2) ).evalf() );

reslst.append( (g16*numeric(29,12)*pow(Pi,2) ).evalf() );

reslst.append( (-3*g17*pow(Pi,2) ).evalf() );

reslst.append( (g18*numeric(7,3)*pow(Pi,2) ).evalf() );

reslst.append( (g19*numeric(11,12)*pow(Pi,2) ).evalf() );

reslst.append( (g2*numeric(-109,36)*pow(Pi,2) ).evalf() );

reslst.append( (g1*g2*numeric(10,3)*pow(Pi,2) ).evalf() );

reslst.append( (g20*numeric(-7,12)*pow(Pi,2) ).evalf() );

reslst.append( (g22*numeric(-3,4)*pow(Pi,2) ).evalf() );

reslst.append( (-2*g23*pow(Pi,2) ).evalf() );

reslst.append( (g24*numeric(-1,3)*pow(Pi,2) ).evalf() );

reslst.append( (g25*numeric(1,4)*pow(Pi,2) ).evalf() );

reslst.append( (-3*g27*pow(Pi,2) ).evalf() );

reslst.append( (-3*g28*pow(Pi,2) ).evalf() );

reslst.append( (g29*pow(Pi,2) ).evalf() );

reslst.append( (g3*numeric(5,36)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*numeric(-1,4)*pow(Pi,2) ).evalf() );

reslst.append( (g30*pow(Pi,2) ).evalf() );

reslst.append( (g32*numeric(-1,3)*pow(Pi,2) ).evalf() );

reslst.append( (g33*numeric(1,3)*pow(Pi,2) ).evalf() );

reslst.append( (g34*numeric(-1,6)*pow(Pi,2) ).evalf() );

reslst.append( (g35*numeric(-1,12)*pow(Pi,2) ).evalf() );

reslst.append( (3*g37*pow(Pi,2) ).evalf() );

reslst.append( (g39*numeric(5,12)*pow(Pi,2) ).evalf() );

reslst.append( (g4*numeric(-1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g4*numeric(1,6)*pow(Pi,2) ).evalf() );

reslst.append( (g40*numeric(-5,12)*pow(Pi,2) ).evalf() );

reslst.append( (-3*g1*g7*pow(Pi,2) ).evalf() );

reslst.append( (g8*numeric(41,72)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*numeric(3,4)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*numeric(-31,12)*pow(Pi,2) ).evalf() );

reslst.append( (po1*numeric(-265,72)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po1*pow(Pi,2) ).evalf() );

reslst.append( (g11*po1*pow(Pi,2) ).evalf() );

reslst.append( (-(g12*po1*pow(Pi,2)) ).evalf() );

reslst.append( (-(g13*po1*pow(Pi,2)) ).evalf() );

reslst.append( (g17*po1*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po1*numeric(21,8)*pow(Pi,2) ).evalf() );

reslst.append( (-(g19*po1*pow(Pi,2)) ).evalf() );

reslst.append( (g2*po1*numeric(-7,3)*pow(Pi,2) ).evalf() );

reslst.append( (2*g1*g2*po1*pow(Pi,2) ).evalf() );

reslst.append( (-(g22*po1*pow(Pi,2)) ).evalf() );

reslst.append( (-5*g23*po1*pow(Pi,2) ).evalf() );

reslst.append( (5*g24*po1*pow(Pi,2) ).evalf() );

reslst.append( (-2*g25*po1*pow(Pi,2) ).evalf() );

reslst.append( (g3*po1*numeric(571,96)*pow(Pi,2) ).evalf() );

reslst.append( (3*g2*g3*po1*pow(Pi,2) ).evalf() );

reslst.append( (g32*po1*numeric(-3,2)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po1*numeric(3,2)*pow(Pi,2) ).evalf() );

reslst.append( (-(g34*po1*pow(Pi,2)) ).evalf() );

reslst.append( (g37*po1*numeric(3,2)*pow(Pi,2) ).evalf() );

reslst.append( (-(g39*po1*pow(Pi,2)) ).evalf() );

reslst.append( (g4*po1*numeric(-53,12)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g4*po1*pow(Pi,2) ).evalf() );

reslst.append( (g40*po1*pow(Pi,2) ).evalf() );

reslst.append( (g8*po1*numeric(8,3)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*po1*numeric(3,2)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po1*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (po10*numeric(-389,432)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po10*numeric(-167,72)*pow(Pi,2) ).evalf() );

reslst.append( (g10*po10*numeric(5,3)*pow(Pi,2) ).evalf() );

reslst.append( (g11*po10*numeric(151,6)*pow(Pi,2) ).evalf() );

reslst.append( (g12*po10*numeric(7,6)*pow(Pi,2) ).evalf() );

reslst.append( (g13*po10*numeric(5,6)*pow(Pi,2) ).evalf() );

reslst.append( (g14*po10*numeric(-5,3)*pow(Pi,2) ).evalf() );

reslst.append( (g16*po10*numeric(-109,24)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po10*numeric(-11,12)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po10*numeric(-53,96)*pow(Pi,2) ).evalf() );

reslst.append( (g19*po10*numeric(-7,6)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po10*numeric(29,3)*pow(Pi,2) ).evalf() );

reslst.append( (g1*g2*po10*numeric(-25,3)*pow(Pi,2) ).evalf() );

reslst.append( (g20*po10*pow(Pi,2) ).evalf() );

reslst.append( (g22*po10*numeric(5,6)*pow(Pi,2) ).evalf() );

reslst.append( (g23*po10*numeric(13,6)*pow(Pi,2) ).evalf() );

reslst.append( (g24*po10*numeric(1,2)*pow(Pi,2) ).evalf() );

reslst.append( (g25*po10*numeric(-1,3)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po10*numeric(2515,1152)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*po10*numeric(41,6)*pow(Pi,2) ).evalf() );

reslst.append( (g32*po10*numeric(9,4)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po10*numeric(-35,12)*pow(Pi,2) ).evalf() );

reslst.append( (g34*po10*numeric(7,6)*pow(Pi,2) ).evalf() );

reslst.append( (g35*po10*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g37*po10*numeric(-7,12)*pow(Pi,2) ).evalf() );

reslst.append( (g39*po10*numeric(-3,2)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po10*numeric(-11,24)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g4*po10*numeric(-1,6)*pow(Pi,2) ).evalf() );

reslst.append( (g40*po10*numeric(3,2)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po10*numeric(-47,72)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*po10*numeric(-67,12)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po10*numeric(-11,12)*pow(Pi,2) ).evalf() );

reslst.append( (po11*numeric(-799,1152)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po11*numeric(53,16)*pow(Pi,2) ).evalf() );

reslst.append( (g10*po11*numeric(7,3)*pow(Pi,2) ).evalf() );

reslst.append( (g11*po11*numeric(-155,12)*pow(Pi,2) ).evalf() );

reslst.append( (g12*po11*numeric(-5,4)*pow(Pi,2) ).evalf() );

reslst.append( (g13*po11*numeric(-5,4)*pow(Pi,2) ).evalf() );

reslst.append( (g14*po11*numeric(13,6)*pow(Pi,2) ).evalf() );

reslst.append( (g16*po11*numeric(121,16)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po11*numeric(-43,24)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po11*numeric(539,192)*pow(Pi,2) ).evalf() );

reslst.append( (g19*po11*numeric(37,12)*pow(Pi,2) ).evalf() );

reslst.append( (-3*g2*po11*pow(Pi,2) ).evalf() );

reslst.append( (g1*g2*po11*numeric(19,2)*pow(Pi,2) ).evalf() );

reslst.append( (g20*po11*numeric(-3,2)*pow(Pi,2) ).evalf() );

reslst.append( (g22*po11*numeric(-5,4)*pow(Pi,2) ).evalf() );

reslst.append( (g23*po11*numeric(-13,4)*pow(Pi,2) ).evalf() );

reslst.append( (g24*po11*numeric(-3,4)*pow(Pi,2) ).evalf() );

reslst.append( (g25*po11*numeric(1,2)*pow(Pi,2) ).evalf() );

reslst.append( (g27*po11*numeric(-15,2)*pow(Pi,2) ).evalf() );

reslst.append( (g28*po11*numeric(-15,2)*pow(Pi,2) ).evalf() );

reslst.append( (g29*po11*numeric(5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po11*numeric(-1025,2304)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*po11*numeric(-35,12)*pow(Pi,2) ).evalf() );

reslst.append( (g30*po11*numeric(5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g32*po11*numeric(-17,24)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po11*numeric(11,8)*pow(Pi,2) ).evalf() );

reslst.append( (g34*po11*numeric(-11,12)*pow(Pi,2) ).evalf() );

reslst.append( (g35*po11*numeric(-1,3)*pow(Pi,2) ).evalf() );

reslst.append( (g37*po11*numeric(113,24)*pow(Pi,2) ).evalf() );

reslst.append( (g39*po11*numeric(17,12)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po11*numeric(11,16)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g4*po11*numeric(1,4)*pow(Pi,2) ).evalf() );

reslst.append( (g40*po11*numeric(-17,12)*pow(Pi,2) ).evalf() );

reslst.append( (g1*g7*po11*numeric(-15,2)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po11*numeric(-115,144)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*po11*numeric(19,8)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po11*numeric(-79,24)*pow(Pi,2) ).evalf() );

reslst.append( (po12*numeric(-799,3456)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po12*numeric(-125,72)*pow(Pi,2) ).evalf() );

reslst.append( (g10*po12*numeric(-17,6)*pow(Pi,2) ).evalf() );

reslst.append( (g11*po12*numeric(31,48)*pow(Pi,2) ).evalf() );

reslst.append( (g12*po12*numeric(65,48)*pow(Pi,2) ).evalf() );

reslst.append( (g13*po12*numeric(19,16)*pow(Pi,2) ).evalf() );

reslst.append( (g14*po12*numeric(-5,3)*pow(Pi,2) ).evalf() );

reslst.append( (g16*po12*numeric(-665,96)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po12*numeric(269,96)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po12*numeric(-87,32)*pow(Pi,2) ).evalf() );

reslst.append( (g19*po12*numeric(-167,48)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po12*numeric(-79,48)*pow(Pi,2) ).evalf() );

reslst.append( (g1*g2*po12*numeric(-113,24)*pow(Pi,2) ).evalf() );

reslst.append( (2*g20*po12*pow(Pi,2) ).evalf() );

reslst.append( (g22*po12*numeric(19,16)*pow(Pi,2) ).evalf() );

reslst.append( (g23*po12*numeric(31,16)*pow(Pi,2) ).evalf() );

reslst.append( (g24*po12*numeric(163,48)*pow(Pi,2) ).evalf() );

reslst.append( (g25*po12*numeric(-13,8)*pow(Pi,2) ).evalf() );

reslst.append( (g27*po12*numeric(15,2)*pow(Pi,2) ).evalf() );

reslst.append( (g28*po12*numeric(15,2)*pow(Pi,2) ).evalf() );

reslst.append( (g29*po12*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po12*numeric(-797,4608)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*po12*numeric(7,16)*pow(Pi,2) ).evalf() );

reslst.append( (g30*po12*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g32*po12*numeric(43,96)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po12*numeric(-11,96)*pow(Pi,2) ).evalf() );

reslst.append( (g34*po12*numeric(-5,16)*pow(Pi,2) ).evalf() );

reslst.append( (g37*po12*numeric(-539,96)*pow(Pi,2) ).evalf() );

reslst.append( (g39*po12*numeric(-21,16)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po12*numeric(47,192)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g4*po12*numeric(7,48)*pow(Pi,2) ).evalf() );

reslst.append( (g40*po12*numeric(21,16)*pow(Pi,2) ).evalf() );

reslst.append( (g1*g7*po12*numeric(15,2)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po12*numeric(15,16)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*po12*numeric(-43,96)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po12*numeric(413,96)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po14*numeric(5,12)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po11*po14*numeric(-5,12)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po12*po14*numeric(5,12)*pow(Pi,2) ).evalf() );

reslst.append( (po1*po15*numeric(265,36)*pow(Pi,2) ).evalf() );

reslst.append( (-2*g1*po1*po15*pow(Pi,2) ).evalf() );

reslst.append( (-2*g11*po1*po15*pow(Pi,2) ).evalf() );

reslst.append( (2*g12*po1*po15*pow(Pi,2) ).evalf() );

reslst.append( (2*g13*po1*po15*pow(Pi,2) ).evalf() );

reslst.append( (5*g17*po1*po15*pow(Pi,2) ).evalf() );

reslst.append( (g18*po1*po15*numeric(-21,4)*pow(Pi,2) ).evalf() );

reslst.append( (2*g19*po1*po15*pow(Pi,2) ).evalf() );

reslst.append( (g2*po1*po15*numeric(14,3)*pow(Pi,2) ).evalf() );

reslst.append( (-4*g1*g2*po1*po15*pow(Pi,2) ).evalf() );

reslst.append( (2*g22*po1*po15*pow(Pi,2) ).evalf() );

reslst.append( (10*g23*po1*po15*pow(Pi,2) ).evalf() );

reslst.append( (-10*g24*po1*po15*pow(Pi,2) ).evalf() );

reslst.append( (4*g25*po1*po15*pow(Pi,2) ).evalf() );

reslst.append( (g3*po1*po15*numeric(-571,48)*pow(Pi,2) ).evalf() );

reslst.append( (-6*g2*g3*po1*po15*pow(Pi,2) ).evalf() );

reslst.append( (3*g32*po1*po15*pow(Pi,2) ).evalf() );

reslst.append( (-3*g33*po1*po15*pow(Pi,2) ).evalf() );

reslst.append( (2*g34*po1*po15*pow(Pi,2) ).evalf() );

reslst.append( (-3*g37*po1*po15*pow(Pi,2) ).evalf() );

reslst.append( (2*g39*po1*po15*pow(Pi,2) ).evalf() );

reslst.append( (g4*po1*po15*numeric(53,6)*pow(Pi,2) ).evalf() );

reslst.append( (-2*g2*g4*po1*po15*pow(Pi,2) ).evalf() );

reslst.append( (-2*g40*po1*po15*pow(Pi,2) ).evalf() );

reslst.append( (g8*po1*po15*numeric(-16,3)*pow(Pi,2) ).evalf() );

reslst.append( (-3*g2*g8*po1*po15*pow(Pi,2) ).evalf() );

reslst.append( (5*g2*g9*po1*po15*pow(Pi,2) ).evalf() );

reslst.append( (po10*po15*numeric(-55,54)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po10*po15*numeric(-353,72)*pow(Pi,2) ).evalf() );

reslst.append( (3*g10*po10*po15*pow(Pi,2) ).evalf() );

reslst.append( (50*g11*po10*po15*pow(Pi,2) ).evalf() );

reslst.append( (g12*po10*po15*numeric(5,3)*pow(Pi,2) ).evalf() );

reslst.append( (g13*po10*po15*numeric(4,3)*pow(Pi,2) ).evalf() );

reslst.append( (-3*g14*po10*po15*pow(Pi,2) ).evalf() );

reslst.append( (g16*po10*po15*numeric(-101,12)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po10*po15*numeric(-7,3)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po10*po15*numeric(-35,48)*pow(Pi,2) ).evalf() );

reslst.append( (g19*po10*po15*numeric(-4,3)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po10*po15*numeric(58,3)*pow(Pi,2) ).evalf() );

reslst.append( (g1*g2*po10*po15*numeric(-52,3)*pow(Pi,2) ).evalf() );

reslst.append( (g20*po10*po15*pow(Pi,2) ).evalf() );

reslst.append( (g22*po10*po15*numeric(4,3)*pow(Pi,2) ).evalf() );

reslst.append( (g23*po10*po15*numeric(14,3)*pow(Pi,2) ).evalf() );

reslst.append( (-2*g24*po10*po15*pow(Pi,2) ).evalf() );

reslst.append( (g25*po10*po15*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po10*po15*numeric(223,64)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*po10*po15*numeric(38,3)*pow(Pi,2) ).evalf() );

reslst.append( (g32*po10*po15*numeric(11,3)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po10*po15*numeric(-17,3)*pow(Pi,2) ).evalf() );

reslst.append( (3*g34*po10*po15*pow(Pi,2) ).evalf() );

reslst.append( (g35*po10*po15*numeric(4,3)*pow(Pi,2) ).evalf() );

reslst.append( (g39*po10*po15*numeric(-7,3)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po10*po15*numeric(-13,12)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g4*po10*po15*numeric(-2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g40*po10*po15*numeric(7,3)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po10*po15*numeric(-103,72)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*po10*po15*numeric(-31,3)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po10*po15*numeric(-7,3)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po15*numeric(-1073,1728)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po11*po15*numeric(349,144)*pow(Pi,2) ).evalf() );

reslst.append( (g10*po11*po15*numeric(1,6)*pow(Pi,2) ).evalf() );

reslst.append( (g11*po11*po15*numeric(-86,3)*pow(Pi,2) ).evalf() );

reslst.append( (g12*po11*po15*numeric(-13,6)*pow(Pi,2) ).evalf() );

reslst.append( (-2*g13*po11*po15*pow(Pi,2) ).evalf() );

reslst.append( (g14*po11*po15*numeric(13,6)*pow(Pi,2) ).evalf() );

reslst.append( (g16*po11*po15*numeric(175,24)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po11*po15*numeric(-11,3)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po11*po15*numeric(135,32)*pow(Pi,2) ).evalf() );

reslst.append( (g19*po11*po15*numeric(7,6)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po11*po15*numeric(-145,18)*pow(Pi,2) ).evalf() );

reslst.append( (14*g1*g2*po11*po15*pow(Pi,2) ).evalf() );

reslst.append( (g20*po11*po15*numeric(-7,6)*pow(Pi,2) ).evalf() );

reslst.append( (-2*g22*po11*po15*pow(Pi,2) ).evalf() );

reslst.append( (-7*g23*po11*po15*pow(Pi,2) ).evalf() );

reslst.append( (3*g24*po11*po15*pow(Pi,2) ).evalf() );

reslst.append( (-(g25*po11*po15*pow(Pi,2)) ).evalf() );

reslst.append( (-3*g27*po11*po15*pow(Pi,2) ).evalf() );

reslst.append( (-3*g28*po11*po15*pow(Pi,2) ).evalf() );

reslst.append( (g29*po11*po15*pow(Pi,2) ).evalf() );

reslst.append( (g3*po11*po15*numeric(35,1152)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*po11*po15*numeric(-35,6)*pow(Pi,2) ).evalf() );

reslst.append( (g30*po11*po15*pow(Pi,2) ).evalf() );

reslst.append( (-3*g32*po11*po15*pow(Pi,2) ).evalf() );

reslst.append( (4*g33*po11*po15*pow(Pi,2) ).evalf() );

reslst.append( (g34*po11*po15*numeric(-13,6)*pow(Pi,2) ).evalf() );

reslst.append( (g35*po11*po15*numeric(-5,6)*pow(Pi,2) ).evalf() );

reslst.append( (4*g37*po11*po15*pow(Pi,2) ).evalf() );

reslst.append( (g39*po11*po15*numeric(7,6)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po11*po15*numeric(13,8)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g4*po11*po15*pow(Pi,2) ).evalf() );

reslst.append( (g40*po11*po15*numeric(-7,6)*pow(Pi,2) ).evalf() );

reslst.append( (-3*g1*g7*po11*po15*pow(Pi,2) ).evalf() );

reslst.append( (g8*po11*po15*numeric(-1,16)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*po11*po15*numeric(43,6)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po11*po15*numeric(-17,6)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po15*numeric(-1037,1728)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po12*po15*numeric(17,24)*pow(Pi,2) ).evalf() );

reslst.append( (g10*po12*po15*numeric(-5,3)*pow(Pi,2) ).evalf() );

reslst.append( (g11*po12*po15*numeric(33,8)*pow(Pi,2) ).evalf() );

reslst.append( (g12*po12*po15*numeric(7,8)*pow(Pi,2) ).evalf() );

reslst.append( (g13*po12*po15*numeric(7,8)*pow(Pi,2) ).evalf() );

reslst.append( (g14*po12*po15*numeric(-2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g16*po12*po15*numeric(-127,48)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po12*po15*numeric(59,16)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po12*po15*numeric(-265,96)*pow(Pi,2) ).evalf() );

reslst.append( (g19*po12*po15*numeric(-23,24)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po12*po15*numeric(-35,18)*pow(Pi,2) ).evalf() );

reslst.append( (g1*g2*po12*po15*numeric(-53,12)*pow(Pi,2) ).evalf() );

reslst.append( (g20*po12*po15*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g22*po12*po15*numeric(7,8)*pow(Pi,2) ).evalf() );

reslst.append( (g23*po12*po15*numeric(19,8)*pow(Pi,2) ).evalf() );

reslst.append( (g24*po12*po15*numeric(7,24)*pow(Pi,2) ).evalf() );

reslst.append( (g25*po12*po15*numeric(-1,4)*pow(Pi,2) ).evalf() );

reslst.append( (3*g27*po12*po15*pow(Pi,2) ).evalf() );

reslst.append( (3*g28*po12*po15*pow(Pi,2) ).evalf() );

reslst.append( (-(g29*po12*po15*pow(Pi,2)) ).evalf() );

reslst.append( (g3*po12*po15*numeric(-391,2304)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*po12*po15*numeric(7,8)*pow(Pi,2) ).evalf() );

reslst.append( (-(g30*po12*po15*pow(Pi,2)) ).evalf() );

reslst.append( (g32*po12*po15*numeric(23,48)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po12*po15*numeric(-23,48)*pow(Pi,2) ).evalf() );

reslst.append( (g34*po12*po15*numeric(5,24)*pow(Pi,2) ).evalf() );

reslst.append( (g35*po12*po15*numeric(1,6)*pow(Pi,2) ).evalf() );

reslst.append( (g37*po12*po15*numeric(-53,16)*pow(Pi,2) ).evalf() );

reslst.append( (g39*po12*po15*numeric(-11,24)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po12*po15*numeric(-35,32)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g4*po12*po15*numeric(-5,24)*pow(Pi,2) ).evalf() );

reslst.append( (g40*po12*po15*numeric(11,24)*pow(Pi,2) ).evalf() );

reslst.append( (3*g1*g7*po12*po15*pow(Pi,2) ).evalf() );

reslst.append( (g8*po12*po15*numeric(37,36)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*po12*po15*numeric(-21,16)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po12*po15*numeric(137,48)*pow(Pi,2) ).evalf() );

reslst.append( (po1*po16*numeric(-265,72)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po1*po16*pow(Pi,2) ).evalf() );

reslst.append( (g11*po1*po16*pow(Pi,2) ).evalf() );

reslst.append( (-(g12*po1*po16*pow(Pi,2)) ).evalf() );

reslst.append( (-(g13*po1*po16*pow(Pi,2)) ).evalf() );

reslst.append( (g17*po1*po16*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po1*po16*numeric(21,8)*pow(Pi,2) ).evalf() );

reslst.append( (-(g19*po1*po16*pow(Pi,2)) ).evalf() );

reslst.append( (g2*po1*po16*numeric(-7,3)*pow(Pi,2) ).evalf() );

reslst.append( (2*g1*g2*po1*po16*pow(Pi,2) ).evalf() );

reslst.append( (-(g22*po1*po16*pow(Pi,2)) ).evalf() );

reslst.append( (-5*g23*po1*po16*pow(Pi,2) ).evalf() );

reslst.append( (5*g24*po1*po16*pow(Pi,2) ).evalf() );

reslst.append( (-2*g25*po1*po16*pow(Pi,2) ).evalf() );

reslst.append( (g3*po1*po16*numeric(571,96)*pow(Pi,2) ).evalf() );

reslst.append( (3*g2*g3*po1*po16*pow(Pi,2) ).evalf() );

reslst.append( (g32*po1*po16*numeric(-3,2)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po1*po16*numeric(3,2)*pow(Pi,2) ).evalf() );

reslst.append( (-(g34*po1*po16*pow(Pi,2)) ).evalf() );

reslst.append( (g37*po1*po16*numeric(3,2)*pow(Pi,2) ).evalf() );

reslst.append( (-(g39*po1*po16*pow(Pi,2)) ).evalf() );

reslst.append( (g4*po1*po16*numeric(-53,12)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g4*po1*po16*pow(Pi,2) ).evalf() );

reslst.append( (g40*po1*po16*pow(Pi,2) ).evalf() );

reslst.append( (g8*po1*po16*numeric(8,3)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*po1*po16*numeric(3,2)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po1*po16*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (po10*po16*numeric(-17,144)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po10*po16*numeric(-31,12)*pow(Pi,2) ).evalf() );

reslst.append( (g10*po10*po16*numeric(4,3)*pow(Pi,2) ).evalf() );

reslst.append( (g11*po10*po16*numeric(149,6)*pow(Pi,2) ).evalf() );

reslst.append( (g12*po10*po16*numeric(1,2)*pow(Pi,2) ).evalf() );

reslst.append( (g13*po10*po16*numeric(1,2)*pow(Pi,2) ).evalf() );

reslst.append( (g14*po10*po16*numeric(-4,3)*pow(Pi,2) ).evalf() );

reslst.append( (g16*po10*po16*numeric(-19,8)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po10*po16*numeric(-17,12)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po10*po16*numeric(-53,96)*pow(Pi,2) ).evalf() );

reslst.append( (g19*po10*po16*numeric(-1,6)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po10*po16*numeric(29,3)*pow(Pi,2) ).evalf() );

reslst.append( (-9*g1*g2*po10*po16*pow(Pi,2) ).evalf() );

reslst.append( (g22*po10*po16*numeric(1,2)*pow(Pi,2) ).evalf() );

reslst.append( (g23*po10*po16*numeric(5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g24*po10*po16*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g25*po10*po16*pow(Pi,2) ).evalf() );

reslst.append( (g3*po10*po16*numeric(1667,1152)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*po10*po16*numeric(35,6)*pow(Pi,2) ).evalf() );

reslst.append( (g32*po10*po16*numeric(17,12)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po10*po16*numeric(-11,4)*pow(Pi,2) ).evalf() );

reslst.append( (g34*po10*po16*numeric(11,6)*pow(Pi,2) ).evalf() );

reslst.append( (g35*po10*po16*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g37*po10*po16*numeric(7,12)*pow(Pi,2) ).evalf() );

reslst.append( (g39*po10*po16*numeric(-5,6)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po10*po16*numeric(-5,8)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g4*po10*po16*numeric(-1,2)*pow(Pi,2) ).evalf() );

reslst.append( (g40*po10*po16*numeric(5,6)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po10*po16*numeric(-7,9)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*po10*po16*numeric(-19,4)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po10*po16*numeric(-17,12)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po16*numeric(-317,384)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po11*po16*numeric(29,24)*pow(Pi,2) ).evalf() );

reslst.append( (g10*po11*po16*numeric(-2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g11*po11*po16*numeric(-143,12)*pow(Pi,2) ).evalf() );

reslst.append( (g12*po11*po16*numeric(-3,4)*pow(Pi,2) ).evalf() );

reslst.append( (g13*po11*po16*numeric(-3,4)*pow(Pi,2) ).evalf() );

reslst.append( (g14*po11*po16*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g16*po11*po16*numeric(5,16)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po11*po16*numeric(-13,24)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po11*po16*numeric(347,192)*pow(Pi,2) ).evalf() );

reslst.append( (g19*po11*po16*numeric(-5,12)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po11*po16*numeric(-17,6)*pow(Pi,2) ).evalf() );

reslst.append( (g1*g2*po11*po16*numeric(11,2)*pow(Pi,2) ).evalf() );

reslst.append( (g22*po11*po16*numeric(-3,4)*pow(Pi,2) ).evalf() );

reslst.append( (g23*po11*po16*numeric(-15,4)*pow(Pi,2) ).evalf() );

reslst.append( (g24*po11*po16*numeric(15,4)*pow(Pi,2) ).evalf() );

reslst.append( (g25*po11*po16*numeric(-3,2)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po11*po16*numeric(1615,2304)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*po11*po16*numeric(-17,12)*pow(Pi,2) ).evalf() );

reslst.append( (g32*po11*po16*numeric(-35,24)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po11*po16*numeric(17,8)*pow(Pi,2) ).evalf() );

reslst.append( (g34*po11*po16*numeric(-17,12)*pow(Pi,2) ).evalf() );

reslst.append( (g35*po11*po16*numeric(-1,3)*pow(Pi,2) ).evalf() );

reslst.append( (g37*po11*po16*numeric(11,24)*pow(Pi,2) ).evalf() );

reslst.append( (g39*po11*po16*numeric(-1,12)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po11*po16*numeric(15,16)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g4*po11*po16*numeric(3,4)*pow(Pi,2) ).evalf() );

reslst.append( (g40*po11*po16*numeric(1,12)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po11*po16*numeric(1,18)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*po11*po16*numeric(25,8)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po11*po16*numeric(-13,24)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po16*numeric(-1403,3456)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po12*po16*numeric(91,144)*pow(Pi,2) ).evalf() );

reslst.append( (g11*po12*po16*numeric(-1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g12*po12*po16*numeric(1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g13*po12*po16*numeric(1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g16*po12*po16*numeric(5,32)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po12*po16*numeric(5,96)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po12*po16*numeric(-3,32)*pow(Pi,2) ).evalf() );

reslst.append( (g19*po12*po16*numeric(1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po12*po16*numeric(-35,16)*pow(Pi,2) ).evalf() );

reslst.append( (g1*g2*po12*po16*numeric(-1,24)*pow(Pi,2) ).evalf() );

reslst.append( (g22*po12*po16*numeric(1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g23*po12*po16*numeric(5,48)*pow(Pi,2) ).evalf() );

reslst.append( (g24*po12*po16*numeric(-5,48)*pow(Pi,2) ).evalf() );

reslst.append( (g25*po12*po16*numeric(1,24)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po12*po16*numeric(-215,1536)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*po12*po16*numeric(-1,16)*pow(Pi,2) ).evalf() );

reslst.append( (g32*po12*po16*numeric(1,32)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po12*po16*numeric(-1,32)*pow(Pi,2) ).evalf() );

reslst.append( (g34*po12*po16*numeric(1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g37*po12*po16*numeric(-1,32)*pow(Pi,2) ).evalf() );

reslst.append( (g39*po12*po16*numeric(1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po12*po16*numeric(-89,192)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g4*po12*po16*numeric(-1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g40*po12*po16*numeric(-1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po12*po16*numeric(13,24)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*po12*po16*numeric(-1,32)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po12*po16*numeric(5,96)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po17*numeric(-3,2)*pow(Pi,2) ).evalf() );

reslst.append( (po18*numeric(3,2)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po18*numeric(-3,2)*pow(Pi,2) ).evalf() );

reslst.append( (-6*g1*po19*pow(Pi,2) ).evalf() );

reslst.append( (2*g2*po19*pow(Pi,2) ).evalf() );

reslst.append( (2*g8*po19*pow(Pi,2) ).evalf() );

reslst.append( (po2*numeric(-3007,288)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po2*numeric(3,2)*pow(Pi,2) ).evalf() );

reslst.append( (g11*po2*numeric(5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g12*po2*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g13*po2*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po2*numeric(-25,4)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po2*numeric(105,16)*pow(Pi,2) ).evalf() );

reslst.append( (g19*po2*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po2*numeric(-47,6)*pow(Pi,2) ).evalf() );

reslst.append( (5*g1*g2*po2*pow(Pi,2) ).evalf() );

reslst.append( (g22*po2*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g23*po2*numeric(-25,2)*pow(Pi,2) ).evalf() );

reslst.append( (g24*po2*numeric(25,2)*pow(Pi,2) ).evalf() );

reslst.append( (-5*g25*po2*pow(Pi,2) ).evalf() );

reslst.append( (g3*po2*numeric(2927,192)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*po2*numeric(15,2)*pow(Pi,2) ).evalf() );

reslst.append( (g32*po2*numeric(-15,4)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po2*numeric(15,4)*pow(Pi,2) ).evalf() );

reslst.append( (g34*po2*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g37*po2*numeric(15,4)*pow(Pi,2) ).evalf() );

reslst.append( (g39*po2*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po2*numeric(-265,24)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g4*po2*numeric(5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g40*po2*numeric(5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po2*numeric(20,3)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*po2*numeric(15,4)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po2*numeric(-25,4)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po2*numeric(3103,144)*pow(Pi,2) ).evalf() );

reslst.append( (-6*g1*po15*po2*pow(Pi,2) ).evalf() );

reslst.append( (-5*g11*po15*po2*pow(Pi,2) ).evalf() );

reslst.append( (5*g12*po15*po2*pow(Pi,2) ).evalf() );

reslst.append( (5*g13*po15*po2*pow(Pi,2) ).evalf() );

reslst.append( (g17*po15*po2*numeric(25,2)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po15*po2*numeric(-105,8)*pow(Pi,2) ).evalf() );

reslst.append( (5*g19*po15*po2*pow(Pi,2) ).evalf() );

reslst.append( (g2*po15*po2*numeric(59,3)*pow(Pi,2) ).evalf() );

reslst.append( (-10*g1*g2*po15*po2*pow(Pi,2) ).evalf() );

reslst.append( (5*g22*po15*po2*pow(Pi,2) ).evalf() );

reslst.append( (25*g23*po15*po2*pow(Pi,2) ).evalf() );

reslst.append( (-25*g24*po15*po2*pow(Pi,2) ).evalf() );

reslst.append( (10*g25*po15*po2*pow(Pi,2) ).evalf() );

reslst.append( (g3*po15*po2*numeric(-2783,96)*pow(Pi,2) ).evalf() );

reslst.append( (-15*g2*g3*po15*po2*pow(Pi,2) ).evalf() );

reslst.append( (g32*po15*po2*numeric(15,2)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po15*po2*numeric(-15,2)*pow(Pi,2) ).evalf() );

reslst.append( (5*g34*po15*po2*pow(Pi,2) ).evalf() );

reslst.append( (g37*po15*po2*numeric(-15,2)*pow(Pi,2) ).evalf() );

reslst.append( (5*g39*po15*po2*pow(Pi,2) ).evalf() );

reslst.append( (g4*po15*po2*numeric(265,12)*pow(Pi,2) ).evalf() );

reslst.append( (-5*g2*g4*po15*po2*pow(Pi,2) ).evalf() );

reslst.append( (-5*g40*po15*po2*pow(Pi,2) ).evalf() );

reslst.append( (g8*po15*po2*numeric(-43,3)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*po15*po2*numeric(-15,2)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po15*po2*numeric(25,2)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po2*numeric(-3199,288)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po16*po2*numeric(9,2)*pow(Pi,2) ).evalf() );

reslst.append( (g11*po16*po2*numeric(5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g12*po16*po2*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g13*po16*po2*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po16*po2*numeric(-25,4)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po16*po2*numeric(105,16)*pow(Pi,2) ).evalf() );

reslst.append( (g19*po16*po2*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po16*po2*numeric(-71,6)*pow(Pi,2) ).evalf() );

reslst.append( (5*g1*g2*po16*po2*pow(Pi,2) ).evalf() );

reslst.append( (g22*po16*po2*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g23*po16*po2*numeric(-25,2)*pow(Pi,2) ).evalf() );

reslst.append( (g24*po16*po2*numeric(25,2)*pow(Pi,2) ).evalf() );

reslst.append( (-5*g25*po16*po2*pow(Pi,2) ).evalf() );

reslst.append( (g3*po16*po2*numeric(2639,192)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*po16*po2*numeric(15,2)*pow(Pi,2) ).evalf() );

reslst.append( (g32*po16*po2*numeric(-15,4)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po16*po2*numeric(15,4)*pow(Pi,2) ).evalf() );

reslst.append( (g34*po16*po2*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g37*po16*po2*numeric(15,4)*pow(Pi,2) ).evalf() );

reslst.append( (g39*po16*po2*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po16*po2*numeric(-265,24)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g4*po16*po2*numeric(5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g40*po16*po2*numeric(5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po16*po2*numeric(23,3)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*po16*po2*numeric(15,4)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po16*po2*numeric(-25,4)*pow(Pi,2) ).evalf() );

reslst.append( (2*po20*pow(Pi,2) ).evalf() );

reslst.append( (g1*po20*numeric(3,2)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po20*numeric(-1,2)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po20*numeric(-1,2)*pow(Pi,2) ).evalf() );

reslst.append( (po21*numeric(17,24)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po21*numeric(-2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po21*numeric(1,6)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po21*numeric(1,6)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po21*numeric(-1,6)*pow(Pi,2) ).evalf() );

reslst.append( (po1*po21*numeric(-11,12)*pow(Pi,2) ).evalf() );

reslst.append( (-(g1*po1*po21*pow(Pi,2)) ).evalf() );

reslst.append( (-(g2*po1*po21*pow(Pi,2)) ).evalf() );

reslst.append( (-2*g3*po1*po21*pow(Pi,2) ).evalf() );

reslst.append( (g4*po1*po21*pow(Pi,2) ).evalf() );

reslst.append( (po10*po21*numeric(-205,72)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po10*po21*numeric(25,6)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po10*po21*numeric(-31,6)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po10*po21*numeric(-7,3)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po10*po21*numeric(-1,6)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po10*po21*numeric(4,3)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po21*numeric(95,144)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po11*po21*numeric(-9,4)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po11*po21*numeric(29,12)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po11*po21*numeric(5,6)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po11*po21*numeric(1,4)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po11*po21*numeric(-2,3)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po21*numeric(299,576)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po12*po21*numeric(-7,48)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po12*po21*numeric(-7,48)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po12*po21*numeric(-7,24)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po12*po21*numeric(7,48)*pow(Pi,2) ).evalf() );

reslst.append( (po1*po15*po21*numeric(11,6)*pow(Pi,2) ).evalf() );

reslst.append( (2*g1*po1*po15*po21*pow(Pi,2) ).evalf() );

reslst.append( (2*g2*po1*po15*po21*pow(Pi,2) ).evalf() );

reslst.append( (4*g3*po1*po15*po21*pow(Pi,2) ).evalf() );

reslst.append( (-2*g4*po1*po15*po21*pow(Pi,2) ).evalf() );

reslst.append( (po10*po15*po21*numeric(-11,2)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po10*po15*po21*numeric(26,3)*pow(Pi,2) ).evalf() );

reslst.append( (-10*g2*po10*po15*po21*pow(Pi,2) ).evalf() );

reslst.append( (-4*g3*po10*po15*po21*pow(Pi,2) ).evalf() );

reslst.append( (g4*po10*po15*po21*numeric(-2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po10*po15*po21*numeric(8,3)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po15*po21*numeric(83,36)*pow(Pi,2) ).evalf() );

reslst.append( (-6*g1*po11*po15*po21*pow(Pi,2) ).evalf() );

reslst.append( (5*g2*po11*po15*po21*pow(Pi,2) ).evalf() );

reslst.append( (g3*po11*po15*po21*numeric(4,3)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po11*po15*po21*pow(Pi,2) ).evalf() );

reslst.append( (g8*po11*po15*po21*numeric(-5,3)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po15*po21*numeric(3,32)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po12*po15*po21*numeric(29,24)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po12*po15*po21*numeric(-11,24)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po12*po15*po21*numeric(-1,4)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po12*po15*po21*numeric(-5,24)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po12*po15*po21*numeric(1,3)*pow(Pi,2) ).evalf() );

reslst.append( (po1*po16*po21*numeric(-11,12)*pow(Pi,2) ).evalf() );

reslst.append( (-(g1*po1*po16*po21*pow(Pi,2)) ).evalf() );

reslst.append( (-(g2*po1*po16*po21*pow(Pi,2)) ).evalf() );

reslst.append( (-2*g3*po1*po16*po21*pow(Pi,2) ).evalf() );

reslst.append( (g4*po1*po16*po21*pow(Pi,2) ).evalf() );

reslst.append( (po10*po16*po21*numeric(-191,72)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po10*po16*po21*numeric(9,2)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po10*po16*po21*numeric(-29,6)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po10*po16*po21*numeric(-5,3)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po10*po16*po21*numeric(-1,2)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po10*po16*po21*numeric(4,3)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po16*po21*numeric(53,144)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po11*po16*po21*numeric(-11,4)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po11*po16*po21*numeric(23,12)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po11*po16*po21*numeric(-1,6)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po11*po16*po21*numeric(3,4)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po11*po16*po21*numeric(-2,3)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po16*po21*numeric(379,576)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po12*po16*po21*numeric(1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po12*po16*po21*numeric(1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po12*po16*po21*numeric(1,24)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po12*po16*po21*numeric(-1,48)*pow(Pi,2) ).evalf() );

reslst.append( (po2*po21*numeric(-7,24)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po2*po21*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po2*po21*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (-5*g3*po2*po21*pow(Pi,2) ).evalf() );

reslst.append( (g4*po2*po21*numeric(5,2)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po2*po21*numeric(7,12)*pow(Pi,2) ).evalf() );

reslst.append( (5*g1*po15*po2*po21*pow(Pi,2) ).evalf() );

reslst.append( (5*g2*po15*po2*po21*pow(Pi,2) ).evalf() );

reslst.append( (10*g3*po15*po2*po21*pow(Pi,2) ).evalf() );

reslst.append( (-5*g4*po15*po2*po21*pow(Pi,2) ).evalf() );

reslst.append( (po16*po2*po21*numeric(-7,24)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po16*po2*po21*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po16*po2*po21*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (-5*g3*po16*po2*po21*pow(Pi,2) ).evalf() );

reslst.append( (g4*po16*po2*po21*numeric(5,2)*pow(Pi,2) ).evalf() );

reslst.append( (po22*numeric(1,6)*pow(Pi,2) ).evalf() );

reslst.append( (po1*po22*numeric(1,2)*pow(Pi,2) ).evalf() );

reslst.append( (po10*po22*numeric(-1,12)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po22*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po22*numeric(7,96)*pow(Pi,2) ).evalf() );

reslst.append( (-(po1*po15*po22*pow(Pi,2)) ).evalf() );

reslst.append( (po10*po15*po22*numeric(-1,3)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po15*po22*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po15*po22*numeric(-13,48)*pow(Pi,2) ).evalf() );

reslst.append( (po1*po16*po22*numeric(1,2)*pow(Pi,2) ).evalf() );

reslst.append( (po10*po16*po22*numeric(-1,4)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po16*po22*numeric(3,8)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po16*po22*numeric(-1,96)*pow(Pi,2) ).evalf() );

reslst.append( (po2*po22*numeric(5,4)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po2*po22*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po2*po22*numeric(5,4)*pow(Pi,2) ).evalf() );

reslst.append( (po25*numeric(-17,24)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po25*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po25*numeric(-1,6)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po25*numeric(-1,6)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po25*numeric(1,6)*pow(Pi,2) ).evalf() );

reslst.append( (po1*po25*numeric(11,12)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po1*po25*pow(Pi,2) ).evalf() );

reslst.append( (g2*po1*po25*pow(Pi,2) ).evalf() );

reslst.append( (2*g3*po1*po25*pow(Pi,2) ).evalf() );

reslst.append( (-(g4*po1*po25*pow(Pi,2)) ).evalf() );

reslst.append( (po10*po25*numeric(205,72)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po10*po25*numeric(-25,6)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po10*po25*numeric(31,6)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po10*po25*numeric(7,3)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po10*po25*numeric(1,6)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po10*po25*numeric(-4,3)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po25*numeric(-95,144)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po11*po25*numeric(9,4)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po11*po25*numeric(-29,12)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po11*po25*numeric(-5,6)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po11*po25*numeric(-1,4)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po11*po25*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po25*numeric(-299,576)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po12*po25*numeric(7,48)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po12*po25*numeric(7,48)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po12*po25*numeric(7,24)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po12*po25*numeric(-7,48)*pow(Pi,2) ).evalf() );

reslst.append( (po1*po15*po25*numeric(-11,6)*pow(Pi,2) ).evalf() );

reslst.append( (-2*g1*po1*po15*po25*pow(Pi,2) ).evalf() );

reslst.append( (-2*g2*po1*po15*po25*pow(Pi,2) ).evalf() );

reslst.append( (-4*g3*po1*po15*po25*pow(Pi,2) ).evalf() );

reslst.append( (2*g4*po1*po15*po25*pow(Pi,2) ).evalf() );

reslst.append( (po10*po15*po25*numeric(11,2)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po10*po15*po25*numeric(-26,3)*pow(Pi,2) ).evalf() );

reslst.append( (10*g2*po10*po15*po25*pow(Pi,2) ).evalf() );

reslst.append( (4*g3*po10*po15*po25*pow(Pi,2) ).evalf() );

reslst.append( (g4*po10*po15*po25*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po10*po15*po25*numeric(-8,3)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po15*po25*numeric(-83,36)*pow(Pi,2) ).evalf() );

reslst.append( (6*g1*po11*po15*po25*pow(Pi,2) ).evalf() );

reslst.append( (-5*g2*po11*po15*po25*pow(Pi,2) ).evalf() );

reslst.append( (g3*po11*po15*po25*numeric(-4,3)*pow(Pi,2) ).evalf() );

reslst.append( (-(g4*po11*po15*po25*pow(Pi,2)) ).evalf() );

reslst.append( (g8*po11*po15*po25*numeric(5,3)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po15*po25*numeric(-3,32)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po12*po15*po25*numeric(-29,24)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po12*po15*po25*numeric(11,24)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po12*po15*po25*numeric(1,4)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po12*po15*po25*numeric(5,24)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po12*po15*po25*numeric(-1,3)*pow(Pi,2) ).evalf() );

reslst.append( (po1*po16*po25*numeric(11,12)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po1*po16*po25*pow(Pi,2) ).evalf() );

reslst.append( (g2*po1*po16*po25*pow(Pi,2) ).evalf() );

reslst.append( (2*g3*po1*po16*po25*pow(Pi,2) ).evalf() );

reslst.append( (-(g4*po1*po16*po25*pow(Pi,2)) ).evalf() );

reslst.append( (po10*po16*po25*numeric(191,72)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po10*po16*po25*numeric(-9,2)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po10*po16*po25*numeric(29,6)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po10*po16*po25*numeric(5,3)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po10*po16*po25*numeric(1,2)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po10*po16*po25*numeric(-4,3)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po16*po25*numeric(-53,144)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po11*po16*po25*numeric(11,4)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po11*po16*po25*numeric(-23,12)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po11*po16*po25*numeric(1,6)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po11*po16*po25*numeric(-3,4)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po11*po16*po25*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po16*po25*numeric(-379,576)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po12*po16*po25*numeric(-1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po12*po16*po25*numeric(-1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po12*po16*po25*numeric(-1,24)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po12*po16*po25*numeric(1,48)*pow(Pi,2) ).evalf() );

reslst.append( (po2*po25*numeric(7,24)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po2*po25*numeric(5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po2*po25*numeric(5,2)*pow(Pi,2) ).evalf() );

reslst.append( (5*g3*po2*po25*pow(Pi,2) ).evalf() );

reslst.append( (g4*po2*po25*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po2*po25*numeric(-7,12)*pow(Pi,2) ).evalf() );

reslst.append( (-5*g1*po15*po2*po25*pow(Pi,2) ).evalf() );

reslst.append( (-5*g2*po15*po2*po25*pow(Pi,2) ).evalf() );

reslst.append( (-10*g3*po15*po2*po25*pow(Pi,2) ).evalf() );

reslst.append( (5*g4*po15*po2*po25*pow(Pi,2) ).evalf() );

reslst.append( (po16*po2*po25*numeric(7,24)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po16*po2*po25*numeric(5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po16*po2*po25*numeric(5,2)*pow(Pi,2) ).evalf() );

reslst.append( (5*g3*po16*po2*po25*pow(Pi,2) ).evalf() );

reslst.append( (g4*po16*po2*po25*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (po21*po25*numeric(-1,3)*pow(Pi,2) ).evalf() );

reslst.append( (-(po1*po21*po25*pow(Pi,2)) ).evalf() );

reslst.append( (po10*po21*po25*numeric(1,6)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po21*po25*numeric(-1,4)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po21*po25*numeric(-7,48)*pow(Pi,2) ).evalf() );

reslst.append( (2*po1*po15*po21*po25*pow(Pi,2) ).evalf() );

reslst.append( (po10*po15*po21*po25*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po15*po21*po25*numeric(-4,3)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po15*po21*po25*numeric(13,24)*pow(Pi,2) ).evalf() );

reslst.append( (-(po1*po16*po21*po25*pow(Pi,2)) ).evalf() );

reslst.append( (po10*po16*po21*po25*numeric(1,2)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po16*po21*po25*numeric(-3,4)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po16*po21*po25*numeric(1,48)*pow(Pi,2) ).evalf() );

reslst.append( (po2*po21*po25*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (5*po15*po2*po21*po25*pow(Pi,2) ).evalf() );

reslst.append( (po16*po2*po21*po25*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (po26*numeric(1,6)*pow(Pi,2) ).evalf() );

reslst.append( (po1*po26*numeric(1,2)*pow(Pi,2) ).evalf() );

reslst.append( (po10*po26*numeric(-1,12)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po26*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po26*numeric(7,96)*pow(Pi,2) ).evalf() );

reslst.append( (-(po1*po15*po26*pow(Pi,2)) ).evalf() );

reslst.append( (po10*po15*po26*numeric(-1,3)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po15*po26*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po15*po26*numeric(-13,48)*pow(Pi,2) ).evalf() );

reslst.append( (po1*po16*po26*numeric(1,2)*pow(Pi,2) ).evalf() );

reslst.append( (po10*po16*po26*numeric(-1,4)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po16*po26*numeric(3,8)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po16*po26*numeric(-1,96)*pow(Pi,2) ).evalf() );

reslst.append( (po2*po26*numeric(5,4)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po2*po26*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po2*po26*numeric(5,4)*pow(Pi,2) ).evalf() );

reslst.append( (po3*numeric(-2923,216)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po3*numeric(43,72)*pow(Pi,2) ).evalf() );

reslst.append( (g10*po3*numeric(1,3)*pow(Pi,2) ).evalf() );

reslst.append( (g11*po3*numeric(31,12)*pow(Pi,2) ).evalf() );

reslst.append( (g12*po3*numeric(-19,12)*pow(Pi,2) ).evalf() );

reslst.append( (g13*po3*numeric(-23,12)*pow(Pi,2) ).evalf() );

reslst.append( (g14*po3*numeric(-1,3)*pow(Pi,2) ).evalf() );

reslst.append( (g16*po3*numeric(-7,6)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po3*numeric(-41,8)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po3*numeric(181,32)*pow(Pi,2) ).evalf() );

reslst.append( (g19*po3*numeric(-13,4)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po3*numeric(-39,4)*pow(Pi,2) ).evalf() );

reslst.append( (g1*g2*po3*numeric(31,6)*pow(Pi,2) ).evalf() );

reslst.append( (g20*po3*pow(Pi,2) ).evalf() );

reslst.append( (g22*po3*numeric(-23,12)*pow(Pi,2) ).evalf() );

reslst.append( (g23*po3*numeric(-139,12)*pow(Pi,2) ).evalf() );

reslst.append( (g24*po3*numeric(57,4)*pow(Pi,2) ).evalf() );

reslst.append( (g25*po3*numeric(-35,6)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po3*numeric(2293,144)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*po3*numeric(31,4)*pow(Pi,2) ).evalf() );

reslst.append( (g32*po3*numeric(-61,24)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po3*numeric(77,24)*pow(Pi,2) ).evalf() );

reslst.append( (g34*po3*numeric(-35,12)*pow(Pi,2) ).evalf() );

reslst.append( (g37*po3*numeric(53,24)*pow(Pi,2) ).evalf() );

reslst.append( (g39*po3*numeric(-35,12)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po3*numeric(-565,48)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g4*po3*numeric(31,12)*pow(Pi,2) ).evalf() );

reslst.append( (g40*po3*numeric(35,12)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po3*numeric(167,24)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*po3*numeric(61,24)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po3*numeric(-41,8)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po3*numeric(881,36)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po15*po3*numeric(-51,8)*pow(Pi,2) ).evalf() );

reslst.append( (g10*po15*po3*numeric(-1,3)*pow(Pi,2) ).evalf() );

reslst.append( (g11*po15*po3*numeric(-9,2)*pow(Pi,2) ).evalf() );

reslst.append( (g12*po15*po3*numeric(7,2)*pow(Pi,2) ).evalf() );

reslst.append( (g13*po15*po3*numeric(23,6)*pow(Pi,2) ).evalf() );

reslst.append( (g14*po15*po3*numeric(1,3)*pow(Pi,2) ).evalf() );

reslst.append( (g16*po15*po3*numeric(7,6)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po15*po3*numeric(119,12)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po15*po3*numeric(-171,16)*pow(Pi,2) ).evalf() );

reslst.append( (g19*po15*po3*numeric(31,6)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po15*po3*numeric(79,3)*pow(Pi,2) ).evalf() );

reslst.append( (-9*g1*g2*po15*po3*pow(Pi,2) ).evalf() );

reslst.append( (-(g20*po15*po3*pow(Pi,2)) ).evalf() );

reslst.append( (g22*po15*po3*numeric(23,6)*pow(Pi,2) ).evalf() );

reslst.append( (g23*po15*po3*numeric(127,6)*pow(Pi,2) ).evalf() );

reslst.append( (g24*po15*po3*numeric(-143,6)*pow(Pi,2) ).evalf() );

reslst.append( (g25*po15*po3*numeric(29,3)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po15*po3*numeric(-7181,288)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*po15*po3*numeric(-27,2)*pow(Pi,2) ).evalf() );

reslst.append( (g32*po15*po3*numeric(65,12)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po15*po3*numeric(-73,12)*pow(Pi,2) ).evalf() );

reslst.append( (g34*po15*po3*numeric(29,6)*pow(Pi,2) ).evalf() );

reslst.append( (g37*po15*po3*numeric(-61,12)*pow(Pi,2) ).evalf() );

reslst.append( (g39*po15*po3*numeric(29,6)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po15*po3*numeric(487,24)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g4*po15*po3*numeric(-9,2)*pow(Pi,2) ).evalf() );

reslst.append( (g40*po15*po3*numeric(-29,6)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po15*po3*numeric(-113,8)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*po15*po3*numeric(-65,12)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po15*po3*numeric(119,12)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po3*numeric(-263,27)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po16*po3*numeric(50,9)*pow(Pi,2) ).evalf() );

reslst.append( (g11*po16*po3*numeric(19,12)*pow(Pi,2) ).evalf() );

reslst.append( (g12*po16*po3*numeric(-19,12)*pow(Pi,2) ).evalf() );

reslst.append( (g13*po16*po3*numeric(-19,12)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po16*po3*numeric(-95,24)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po16*po3*numeric(133,32)*pow(Pi,2) ).evalf() );

reslst.append( (g19*po16*po3*numeric(-19,12)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po16*po3*numeric(-191,12)*pow(Pi,2) ).evalf() );

reslst.append( (g1*g2*po16*po3*numeric(19,6)*pow(Pi,2) ).evalf() );

reslst.append( (g22*po16*po3*numeric(-19,12)*pow(Pi,2) ).evalf() );

reslst.append( (g23*po16*po3*numeric(-95,12)*pow(Pi,2) ).evalf() );

reslst.append( (g24*po16*po3*numeric(95,12)*pow(Pi,2) ).evalf() );

reslst.append( (g25*po16*po3*numeric(-19,6)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po16*po3*numeric(91,12)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*po16*po3*numeric(19,4)*pow(Pi,2) ).evalf() );

reslst.append( (g32*po16*po3*numeric(-19,8)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po16*po3*numeric(19,8)*pow(Pi,2) ).evalf() );

reslst.append( (g34*po16*po3*numeric(-19,12)*pow(Pi,2) ).evalf() );

reslst.append( (g37*po16*po3*numeric(19,8)*pow(Pi,2) ).evalf() );

reslst.append( (g39*po16*po3*numeric(-19,12)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po16*po3*numeric(-365,48)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g4*po16*po3*numeric(19,12)*pow(Pi,2) ).evalf() );

reslst.append( (g40*po16*po3*numeric(19,12)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po16*po3*numeric(13,2)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*po16*po3*numeric(19,8)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po16*po3*numeric(-95,24)*pow(Pi,2) ).evalf() );

reslst.append( (po21*po3*numeric(203,144)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po21*po3*numeric(-31,12)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po21*po3*numeric(-31,12)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po21*po3*numeric(-31,6)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po21*po3*numeric(31,12)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po21*po3*numeric(-89,24)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po15*po21*po3*numeric(9,2)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po15*po21*po3*numeric(9,2)*pow(Pi,2) ).evalf() );

reslst.append( (9*g3*po15*po21*po3*pow(Pi,2) ).evalf() );

reslst.append( (g4*po15*po21*po3*numeric(-9,2)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po21*po3*numeric(359,144)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po16*po21*po3*numeric(-19,12)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po16*po21*po3*numeric(-19,12)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po16*po21*po3*numeric(-19,6)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po16*po21*po3*numeric(19,12)*pow(Pi,2) ).evalf() );

reslst.append( (po22*po3*numeric(31,24)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po22*po3*numeric(-9,4)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po22*po3*numeric(19,24)*pow(Pi,2) ).evalf() );

reslst.append( (po25*po3*numeric(-203,144)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po25*po3*numeric(31,12)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po25*po3*numeric(31,12)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po25*po3*numeric(31,6)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po25*po3*numeric(-31,12)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po25*po3*numeric(89,24)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po15*po25*po3*numeric(-9,2)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po15*po25*po3*numeric(-9,2)*pow(Pi,2) ).evalf() );

reslst.append( (-9*g3*po15*po25*po3*pow(Pi,2) ).evalf() );

reslst.append( (g4*po15*po25*po3*numeric(9,2)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po25*po3*numeric(-359,144)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po16*po25*po3*numeric(19,12)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po16*po25*po3*numeric(19,12)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po16*po25*po3*numeric(19,6)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po16*po25*po3*numeric(-19,12)*pow(Pi,2) ).evalf() );

reslst.append( (po21*po25*po3*numeric(-31,12)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po21*po25*po3*numeric(9,2)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po21*po25*po3*numeric(-19,12)*pow(Pi,2) ).evalf() );

reslst.append( (po26*po3*numeric(31,24)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po26*po3*numeric(-9,4)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po26*po3*numeric(19,24)*pow(Pi,2) ).evalf() );

reslst.append( (po4*numeric(-12811,1152)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po4*numeric(33,16)*pow(Pi,2) ).evalf() );

reslst.append( (g10*po4*numeric(1,2)*pow(Pi,2) ).evalf() );

reslst.append( (g11*po4*numeric(11,8)*pow(Pi,2) ).evalf() );

reslst.append( (g12*po4*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g13*po4*numeric(-3,8)*pow(Pi,2) ).evalf() );

reslst.append( (g14*po4*numeric(-1,2)*pow(Pi,2) ).evalf() );

reslst.append( (g16*po4*numeric(-7,4)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po4*numeric(-23,16)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po4*numeric(123,64)*pow(Pi,2) ).evalf() );

reslst.append( (g19*po4*numeric(-19,8)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po4*numeric(-179,24)*pow(Pi,2) ).evalf() );

reslst.append( (g1*g2*po4*numeric(11,4)*pow(Pi,2) ).evalf() );

reslst.append( (g20*po4*numeric(3,2)*pow(Pi,2) ).evalf() );

reslst.append( (g22*po4*numeric(-3,8)*pow(Pi,2) ).evalf() );

reslst.append( (g23*po4*numeric(-39,8)*pow(Pi,2) ).evalf() );

reslst.append( (g24*po4*numeric(71,8)*pow(Pi,2) ).evalf() );

reslst.append( (g25*po4*numeric(-15,4)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po4*numeric(1627,192)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*po4*numeric(33,8)*pow(Pi,2) ).evalf() );

reslst.append( (g32*po4*numeric(-1,16)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po4*numeric(17,16)*pow(Pi,2) ).evalf() );

reslst.append( (g34*po4*numeric(-15,8)*pow(Pi,2) ).evalf() );

reslst.append( (g37*po4*numeric(-7,16)*pow(Pi,2) ).evalf() );

reslst.append( (g39*po4*numeric(-15,8)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po4*numeric(-635,96)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g4*po4*numeric(11,8)*pow(Pi,2) ).evalf() );

reslst.append( (g40*po4*numeric(15,8)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po4*numeric(47,16)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*po4*numeric(1,16)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po4*numeric(-23,16)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po4*numeric(8369,576)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po15*po4*numeric(-179,48)*pow(Pi,2) ).evalf() );

reslst.append( (g10*po15*po4*numeric(-1,2)*pow(Pi,2) ).evalf() );

reslst.append( (g11*po15*po4*numeric(-7,4)*pow(Pi,2) ).evalf() );

reslst.append( (g12*po15*po4*numeric(1,4)*pow(Pi,2) ).evalf() );

reslst.append( (g13*po15*po4*numeric(3,4)*pow(Pi,2) ).evalf() );

reslst.append( (g14*po15*po4*numeric(1,2)*pow(Pi,2) ).evalf() );

reslst.append( (g16*po15*po4*numeric(7,4)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po15*po4*numeric(19,8)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po15*po4*numeric(-93,32)*pow(Pi,2) ).evalf() );

reslst.append( (g19*po15*po4*numeric(11,4)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po15*po4*numeric(91,6)*pow(Pi,2) ).evalf() );

reslst.append( (g1*g2*po15*po4*numeric(-7,2)*pow(Pi,2) ).evalf() );

reslst.append( (g20*po15*po4*numeric(-3,2)*pow(Pi,2) ).evalf() );

reslst.append( (g22*po15*po4*numeric(3,4)*pow(Pi,2) ).evalf() );

reslst.append( (g23*po15*po4*numeric(27,4)*pow(Pi,2) ).evalf() );

reslst.append( (g24*po15*po4*numeric(-43,4)*pow(Pi,2) ).evalf() );

reslst.append( (g25*po15*po4*numeric(9,2)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po15*po4*numeric(-1687,192)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*po15*po4*numeric(-21,4)*pow(Pi,2) ).evalf() );

reslst.append( (g32*po15*po4*numeric(5,8)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po15*po4*numeric(-13,8)*pow(Pi,2) ).evalf() );

reslst.append( (g34*po15*po4*numeric(9,4)*pow(Pi,2) ).evalf() );

reslst.append( (g37*po15*po4*numeric(-1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g39*po15*po4*numeric(9,4)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po15*po4*numeric(401,48)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g4*po15*po4*numeric(-7,4)*pow(Pi,2) ).evalf() );

reslst.append( (g40*po15*po4*numeric(-9,4)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po15*po4*numeric(-99,16)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*po15*po4*numeric(-5,8)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po15*po4*numeric(19,8)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po4*numeric(-1427,1152)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po16*po4*numeric(7,6)*pow(Pi,2) ).evalf() );

reslst.append( (g11*po16*po4*numeric(-1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g12*po16*po4*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g13*po16*po4*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po16*po4*numeric(5,16)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po16*po4*numeric(-21,64)*pow(Pi,2) ).evalf() );

reslst.append( (g19*po16*po4*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po16*po4*numeric(-97,24)*pow(Pi,2) ).evalf() );

reslst.append( (g1*g2*po16*po4*numeric(-1,4)*pow(Pi,2) ).evalf() );

reslst.append( (g22*po16*po4*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g23*po16*po4*numeric(5,8)*pow(Pi,2) ).evalf() );

reslst.append( (g24*po16*po4*numeric(-5,8)*pow(Pi,2) ).evalf() );

reslst.append( (g25*po16*po4*numeric(1,4)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po16*po4*numeric(-167,192)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*po16*po4*numeric(-3,8)*pow(Pi,2) ).evalf() );

reslst.append( (g32*po16*po4*numeric(3,16)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po16*po4*numeric(-3,16)*pow(Pi,2) ).evalf() );

reslst.append( (g34*po16*po4*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g37*po16*po4*numeric(-3,16)*pow(Pi,2) ).evalf() );

reslst.append( (g39*po16*po4*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po16*po4*numeric(-35,96)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g4*po16*po4*numeric(-1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g40*po16*po4*numeric(-1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po16*po4*numeric(3,4)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*po16*po4*numeric(-3,16)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po16*po4*numeric(5,16)*pow(Pi,2) ).evalf() );

reslst.append( (po21*po4*numeric(167,96)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po21*po4*numeric(-11,8)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po21*po4*numeric(-11,8)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po21*po4*numeric(-11,4)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po21*po4*numeric(11,8)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po21*po4*numeric(-167,48)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po15*po21*po4*numeric(7,4)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po15*po21*po4*numeric(7,4)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po15*po21*po4*numeric(7,2)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po15*po21*po4*numeric(-7,4)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po21*po4*numeric(131,96)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po16*po21*po4*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po16*po21*po4*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po16*po21*po4*numeric(1,4)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po16*po21*po4*numeric(-1,8)*pow(Pi,2) ).evalf() );

reslst.append( (po22*po4*numeric(11,16)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po22*po4*numeric(-7,8)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po22*po4*numeric(-1,16)*pow(Pi,2) ).evalf() );

reslst.append( (po25*po4*numeric(-167,96)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po25*po4*numeric(11,8)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po25*po4*numeric(11,8)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po25*po4*numeric(11,4)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po25*po4*numeric(-11,8)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po25*po4*numeric(167,48)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po15*po25*po4*numeric(-7,4)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po15*po25*po4*numeric(-7,4)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po15*po25*po4*numeric(-7,2)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po15*po25*po4*numeric(7,4)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po25*po4*numeric(-131,96)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po16*po25*po4*numeric(-1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po16*po25*po4*numeric(-1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po16*po25*po4*numeric(-1,4)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po16*po25*po4*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (po21*po25*po4*numeric(-11,8)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po21*po25*po4*numeric(7,4)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po21*po25*po4*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (po26*po4*numeric(11,16)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po26*po4*numeric(-7,8)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po26*po4*numeric(-1,16)*pow(Pi,2) ).evalf() );

reslst.append( (po5*numeric(-20201,3456)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po5*numeric(203,72)*pow(Pi,2) ).evalf() );

reslst.append( (g10*po5*numeric(1,12)*pow(Pi,2) ).evalf() );

reslst.append( (g11*po5*numeric(41,48)*pow(Pi,2) ).evalf() );

reslst.append( (g12*po5*numeric(-29,48)*pow(Pi,2) ).evalf() );

reslst.append( (g13*po5*numeric(-11,16)*pow(Pi,2) ).evalf() );

reslst.append( (g14*po5*numeric(-1,12)*pow(Pi,2) ).evalf() );

reslst.append( (g16*po5*numeric(-31,96)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po5*numeric(-173,96)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po5*numeric(63,32)*pow(Pi,2) ).evalf() );

reslst.append( (g19*po5*numeric(-49,48)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po5*numeric(-149,48)*pow(Pi,2) ).evalf() );

reslst.append( (g1*g2*po5*numeric(41,24)*pow(Pi,2) ).evalf() );

reslst.append( (g20*po5*numeric(1,4)*pow(Pi,2) ).evalf() );

reslst.append( (g22*po5*numeric(-11,16)*pow(Pi,2) ).evalf() );

reslst.append( (g23*po5*numeric(-63,16)*pow(Pi,2) ).evalf() );

reslst.append( (g24*po5*numeric(221,48)*pow(Pi,2) ).evalf() );

reslst.append( (g25*po5*numeric(-15,8)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po5*numeric(18845,4608)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*po5*numeric(41,16)*pow(Pi,2) ).evalf() );

reslst.append( (g32*po5*numeric(-91,96)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po5*numeric(107,96)*pow(Pi,2) ).evalf() );

reslst.append( (g34*po5*numeric(-15,16)*pow(Pi,2) ).evalf() );

reslst.append( (g37*po5*numeric(83,96)*pow(Pi,2) ).evalf() );

reslst.append( (g39*po5*numeric(-15,16)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po5*numeric(-239,192)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g4*po5*numeric(41,48)*pow(Pi,2) ).evalf() );

reslst.append( (g40*po5*numeric(15,16)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po5*numeric(1,16)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*po5*numeric(91,96)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po5*numeric(-173,96)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po5*numeric(1939,576)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po15*po5*numeric(-9,8)*pow(Pi,2) ).evalf() );

reslst.append( (g11*po15*po5*numeric(-1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g12*po15*po5*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g13*po15*po5*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g16*po15*po5*numeric(5,16)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po15*po5*numeric(5,16)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po15*po5*numeric(-13,32)*pow(Pi,2) ).evalf() );

reslst.append( (g19*po15*po5*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po15*po5*numeric(7,2)*pow(Pi,2) ).evalf() );

reslst.append( (g1*g2*po15*po5*numeric(-1,4)*pow(Pi,2) ).evalf() );

reslst.append( (g22*po15*po5*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g23*po15*po5*numeric(5,8)*pow(Pi,2) ).evalf() );

reslst.append( (g24*po15*po5*numeric(-5,8)*pow(Pi,2) ).evalf() );

reslst.append( (g25*po15*po5*numeric(1,4)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po15*po5*numeric(-19,768)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*po15*po5*numeric(-3,8)*pow(Pi,2) ).evalf() );

reslst.append( (g32*po15*po5*numeric(3,16)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po15*po5*numeric(-3,16)*pow(Pi,2) ).evalf() );

reslst.append( (g34*po15*po5*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g37*po15*po5*numeric(-3,16)*pow(Pi,2) ).evalf() );

reslst.append( (g39*po15*po5*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po15*po5*numeric(73,96)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g4*po15*po5*numeric(-1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g40*po15*po5*numeric(-1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po15*po5*numeric(-3,4)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*po15*po5*numeric(-3,16)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po15*po5*numeric(5,16)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po5*numeric(1403,3456)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po16*po5*numeric(-91,144)*pow(Pi,2) ).evalf() );

reslst.append( (g11*po16*po5*numeric(1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g12*po16*po5*numeric(-1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g13*po16*po5*numeric(-1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g16*po16*po5*numeric(-5,32)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po16*po5*numeric(-5,96)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po16*po5*numeric(3,32)*pow(Pi,2) ).evalf() );

reslst.append( (g19*po16*po5*numeric(-1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po16*po5*numeric(35,16)*pow(Pi,2) ).evalf() );

reslst.append( (g1*g2*po16*po5*numeric(1,24)*pow(Pi,2) ).evalf() );

reslst.append( (g22*po16*po5*numeric(-1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g23*po16*po5*numeric(-5,48)*pow(Pi,2) ).evalf() );

reslst.append( (g24*po16*po5*numeric(5,48)*pow(Pi,2) ).evalf() );

reslst.append( (g25*po16*po5*numeric(-1,24)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po16*po5*numeric(215,1536)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*po16*po5*numeric(1,16)*pow(Pi,2) ).evalf() );

reslst.append( (g32*po16*po5*numeric(-1,32)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po16*po5*numeric(1,32)*pow(Pi,2) ).evalf() );

reslst.append( (g34*po16*po5*numeric(-1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g37*po16*po5*numeric(1,32)*pow(Pi,2) ).evalf() );

reslst.append( (g39*po16*po5*numeric(-1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po16*po5*numeric(89,192)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g4*po16*po5*numeric(1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g40*po16*po5*numeric(1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po16*po5*numeric(-13,24)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g8*po16*po5*numeric(1,32)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po16*po5*numeric(-5,96)*pow(Pi,2) ).evalf() );

reslst.append( (po21*po5*numeric(181,576)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po21*po5*numeric(-41,48)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po21*po5*numeric(-41,48)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po21*po5*numeric(-41,24)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po21*po5*numeric(41,48)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po21*po5*numeric(-113,96)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po15*po21*po5*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po15*po21*po5*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po15*po21*po5*numeric(1,4)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po15*po21*po5*numeric(-1,8)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po21*po5*numeric(-379,576)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po16*po21*po5*numeric(-1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po16*po21*po5*numeric(-1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po16*po21*po5*numeric(-1,24)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po16*po21*po5*numeric(1,48)*pow(Pi,2) ).evalf() );

reslst.append( (po22*po5*numeric(41,96)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po22*po5*numeric(-1,16)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po22*po5*numeric(1,96)*pow(Pi,2) ).evalf() );

reslst.append( (po25*po5*numeric(-181,576)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po25*po5*numeric(41,48)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po25*po5*numeric(41,48)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po25*po5*numeric(41,24)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po25*po5*numeric(-41,48)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po25*po5*numeric(113,96)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po15*po25*po5*numeric(-1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po15*po25*po5*numeric(-1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po15*po25*po5*numeric(-1,4)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po15*po25*po5*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po25*po5*numeric(379,576)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po16*po25*po5*numeric(1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po16*po25*po5*numeric(1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po16*po25*po5*numeric(1,24)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po16*po25*po5*numeric(-1,48)*pow(Pi,2) ).evalf() );

reslst.append( (po21*po25*po5*numeric(-41,48)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po21*po25*po5*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po21*po25*po5*numeric(-1,48)*pow(Pi,2) ).evalf() );

reslst.append( (po26*po5*numeric(41,96)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po26*po5*numeric(-1,16)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po26*po5*numeric(1,96)*pow(Pi,2) ).evalf() );

reslst.append( (-3*g1*po19*po6*pow(Pi,2) ).evalf() );

reslst.append( (g2*po19*po6*pow(Pi,2) ).evalf() );

reslst.append( (g8*po19*po6*pow(Pi,2) ).evalf() );

reslst.append( (po20*po6*pow(Pi,2) ).evalf() );

reslst.append( (-3*g1*po19*po7*pow(Pi,2) ).evalf() );

reslst.append( (g2*po19*po7*pow(Pi,2) ).evalf() );

reslst.append( (g8*po19*po7*pow(Pi,2) ).evalf() );

reslst.append( (g16*po8*numeric(-1,2)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po8*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po8*numeric(-7,48)*pow(Pi,2) ).evalf() );

reslst.append( (-(g16*po15*po8*pow(Pi,2)) ).evalf() );

reslst.append( (g18*po15*po8*numeric(1,4)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po15*po8*numeric(-7,24)*pow(Pi,2) ).evalf() );

reslst.append( (g16*po16*po8*numeric(-1,2)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po16*po8*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po16*po8*numeric(-7,48)*pow(Pi,2) ).evalf() );

reslst.append( (po9*numeric(49,72)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po9*pow(Pi,2) ).evalf() );

reslst.append( (g10*po9*numeric(-2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g11*po9*numeric(-38,3)*pow(Pi,2) ).evalf() );

reslst.append( (g14*po9*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g16*po9*numeric(9,4)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po9*numeric(4,3)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po9*numeric(-31,48)*pow(Pi,2) ).evalf() );

reslst.append( (g19*po9*numeric(1,3)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po9*numeric(-29,6)*pow(Pi,2) ).evalf() );

reslst.append( (4*g1*g2*po9*pow(Pi,2) ).evalf() );

reslst.append( (g3*po9*numeric(-307,288)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*po9*numeric(-11,3)*pow(Pi,2) ).evalf() );

reslst.append( (g32*po9*numeric(-1,3)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po9*pow(Pi,2) ).evalf() );

reslst.append( (g34*po9*numeric(-2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g35*po9*numeric(-1,3)*pow(Pi,2) ).evalf() );

reslst.append( (g37*po9*numeric(-2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g39*po9*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g40*po9*numeric(-2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po9*numeric(7,18)*pow(Pi,2) ).evalf() );

reslst.append( (2*g2*g8*po9*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po9*numeric(4,3)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po9*numeric(49,36)*pow(Pi,2) ).evalf() );

reslst.append( (2*g1*po15*po9*pow(Pi,2) ).evalf() );

reslst.append( (g10*po15*po9*numeric(-4,3)*pow(Pi,2) ).evalf() );

reslst.append( (g11*po15*po9*numeric(-76,3)*pow(Pi,2) ).evalf() );

reslst.append( (g14*po15*po9*numeric(4,3)*pow(Pi,2) ).evalf() );

reslst.append( (g16*po15*po9*numeric(9,2)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po15*po9*numeric(8,3)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po15*po9*numeric(-31,24)*pow(Pi,2) ).evalf() );

reslst.append( (g19*po15*po9*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po15*po9*numeric(-29,3)*pow(Pi,2) ).evalf() );

reslst.append( (8*g1*g2*po15*po9*pow(Pi,2) ).evalf() );

reslst.append( (g3*po15*po9*numeric(-307,144)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*po15*po9*numeric(-22,3)*pow(Pi,2) ).evalf() );

reslst.append( (g32*po15*po9*numeric(-2,3)*pow(Pi,2) ).evalf() );

reslst.append( (2*g33*po15*po9*pow(Pi,2) ).evalf() );

reslst.append( (g34*po15*po9*numeric(-4,3)*pow(Pi,2) ).evalf() );

reslst.append( (g35*po15*po9*numeric(-2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g37*po15*po9*numeric(-4,3)*pow(Pi,2) ).evalf() );

reslst.append( (g39*po15*po9*numeric(4,3)*pow(Pi,2) ).evalf() );

reslst.append( (g40*po15*po9*numeric(-4,3)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po15*po9*numeric(7,9)*pow(Pi,2) ).evalf() );

reslst.append( (4*g2*g8*po15*po9*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po15*po9*numeric(8,3)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po9*numeric(49,72)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po16*po9*pow(Pi,2) ).evalf() );

reslst.append( (g10*po16*po9*numeric(-2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g11*po16*po9*numeric(-38,3)*pow(Pi,2) ).evalf() );

reslst.append( (g14*po16*po9*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g16*po16*po9*numeric(9,4)*pow(Pi,2) ).evalf() );

reslst.append( (g17*po16*po9*numeric(4,3)*pow(Pi,2) ).evalf() );

reslst.append( (g18*po16*po9*numeric(-31,48)*pow(Pi,2) ).evalf() );

reslst.append( (g19*po16*po9*numeric(1,3)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po16*po9*numeric(-29,6)*pow(Pi,2) ).evalf() );

reslst.append( (4*g1*g2*po16*po9*pow(Pi,2) ).evalf() );

reslst.append( (g3*po16*po9*numeric(-307,288)*pow(Pi,2) ).evalf() );

reslst.append( (g2*g3*po16*po9*numeric(-11,3)*pow(Pi,2) ).evalf() );

reslst.append( (g32*po16*po9*numeric(-1,3)*pow(Pi,2) ).evalf() );

reslst.append( (g33*po16*po9*pow(Pi,2) ).evalf() );

reslst.append( (g34*po16*po9*numeric(-2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g35*po16*po9*numeric(-1,3)*pow(Pi,2) ).evalf() );

reslst.append( (g37*po16*po9*numeric(-2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g39*po16*po9*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g40*po16*po9*numeric(-2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po16*po9*numeric(7,18)*pow(Pi,2) ).evalf() );

reslst.append( (2*g2*g8*po16*po9*pow(Pi,2) ).evalf() );

reslst.append( (g2*g9*po16*po9*numeric(4,3)*pow(Pi,2) ).evalf() );

reslst.append( (po21*po9*numeric(53,36)*pow(Pi,2) ).evalf() );

reslst.append( (-2*g1*po21*po9*pow(Pi,2) ).evalf() );

reslst.append( (g2*po21*po9*numeric(8,3)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po21*po9*numeric(4,3)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po21*po9*numeric(-2,3)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po21*po9*numeric(53,18)*pow(Pi,2) ).evalf() );

reslst.append( (-4*g1*po15*po21*po9*pow(Pi,2) ).evalf() );

reslst.append( (g2*po15*po21*po9*numeric(16,3)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po15*po21*po9*numeric(8,3)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po15*po21*po9*numeric(-4,3)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po21*po9*numeric(53,36)*pow(Pi,2) ).evalf() );

reslst.append( (-2*g1*po16*po21*po9*pow(Pi,2) ).evalf() );

reslst.append( (g2*po16*po21*po9*numeric(8,3)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po16*po21*po9*numeric(4,3)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po16*po21*po9*numeric(-2,3)*pow(Pi,2) ).evalf() );

reslst.append( (po25*po9*numeric(-53,36)*pow(Pi,2) ).evalf() );

reslst.append( (2*g1*po25*po9*pow(Pi,2) ).evalf() );

reslst.append( (g2*po25*po9*numeric(-8,3)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po25*po9*numeric(-4,3)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po25*po9*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (po15*po25*po9*numeric(-53,18)*pow(Pi,2) ).evalf() );

reslst.append( (4*g1*po15*po25*po9*pow(Pi,2) ).evalf() );

reslst.append( (g2*po15*po25*po9*numeric(-16,3)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po15*po25*po9*numeric(-8,3)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po15*po25*po9*numeric(4,3)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po25*po9*numeric(-53,36)*pow(Pi,2) ).evalf() );

reslst.append( (2*g1*po16*po25*po9*pow(Pi,2) ).evalf() );

reslst.append( (g2*po16*po25*po9*numeric(-8,3)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po16*po25*po9*numeric(-4,3)*pow(Pi,2) ).evalf() );

reslst.append( (g8*po16*po25*po9*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (numeric(653,1440)*pow(Pi,4) ).evalf() );

reslst.append( (po1*numeric(121,160)*pow(Pi,4) ).evalf() );

reslst.append( (po10*numeric(-263,1920)*pow(Pi,4) ).evalf() );

reslst.append( (po11*numeric(4907,11520)*pow(Pi,4) ).evalf() );

reslst.append( (po12*numeric(-2887,11520)*pow(Pi,4) ).evalf() );

reslst.append( (po1*po15*numeric(-121,80)*pow(Pi,4) ).evalf() );

reslst.append( (po10*po15*numeric(-991,2880)*pow(Pi,4) ).evalf() );

reslst.append( (po11*po15*numeric(6329,5760)*pow(Pi,4) ).evalf() );

reslst.append( (po12*po15*numeric(-1739,2880)*pow(Pi,4) ).evalf() );

reslst.append( (po1*po16*numeric(121,160)*pow(Pi,4) ).evalf() );

reslst.append( (po10*po16*numeric(-1661,5760)*pow(Pi,4) ).evalf() );

reslst.append( (po11*po16*numeric(6563,11520)*pow(Pi,4) ).evalf() );

reslst.append( (po12*po16*numeric(-31,1280)*pow(Pi,4) ).evalf() );

reslst.append( (po17*numeric(-9,40)*pow(Pi,4) ).evalf() );

reslst.append( (po2*numeric(121,64)*pow(Pi,4) ).evalf() );

reslst.append( (po15*po2*numeric(-121,32)*pow(Pi,4) ).evalf() );

reslst.append( (po16*po2*numeric(121,64)*pow(Pi,4) ).evalf() );

reslst.append( (po3*numeric(10361,5760)*pow(Pi,4) ).evalf() );

reslst.append( (po15*po3*numeric(-1871,576)*pow(Pi,4) ).evalf() );

reslst.append( (po16*po3*numeric(2299,1920)*pow(Pi,4) ).evalf() );

reslst.append( (po4*numeric(3101,3840)*pow(Pi,4) ).evalf() );

reslst.append( (po15*po4*numeric(-419,384)*pow(Pi,4) ).evalf() );

reslst.append( (po16*po4*numeric(-121,1280)*pow(Pi,4) ).evalf() );

reslst.append( (po5*numeric(1403,2304)*pow(Pi,4) ).evalf() );

reslst.append( (po15*po5*numeric(-107,960)*pow(Pi,4) ).evalf() );

reslst.append( (po16*po5*numeric(31,1280)*pow(Pi,4) ).evalf() );

reslst.append( (po8*numeric(13,480)*pow(Pi,4) ).evalf() );

reslst.append( (po15*po8*numeric(13,240)*pow(Pi,4) ).evalf() );

reslst.append( (po16*po8*numeric(13,480)*pow(Pi,4) ).evalf() );

reslst.append( (po9*numeric(-59,576)*pow(Pi,4) ).evalf() );

reslst.append( (po15*po9*numeric(-59,288)*pow(Pi,4) ).evalf() );

reslst.append( (po16*po9*numeric(-59,576)*pow(Pi,4) ).evalf() );

reslst.append( (numeric(311,36)*zeta(3) ).evalf() );

reslst.append( (-18*g1*zeta(3) ).evalf() );

reslst.append( (g2*numeric(7,6)*zeta(3) ).evalf() );

reslst.append( (8*g3*zeta(3) ).evalf() );

reslst.append( (g4*numeric(-9,2)*zeta(3) ).evalf() );

reslst.append( (6*g5*zeta(3) ).evalf() );

reslst.append( (6*g6*zeta(3) ).evalf() );

reslst.append( (6*g7*zeta(3) ).evalf() );

reslst.append( (g8*numeric(-3,2)*zeta(3) ).evalf() );

reslst.append( (po1*numeric(13,8)*zeta(3) ).evalf() );

reslst.append( (-21*g1*po1*zeta(3) ).evalf() );

reslst.append( (-15*g2*po1*zeta(3) ).evalf() );

reslst.append( (-3*g3*po1*zeta(3) ).evalf() );

reslst.append( (15*g4*po1*zeta(3) ).evalf() );

reslst.append( (po10*numeric(-8419,288)*zeta(3) ).evalf() );

reslst.append( (g1*po10*numeric(31,2)*zeta(3) ).evalf() );

reslst.append( (g2*po10*numeric(-265,6)*zeta(3) ).evalf() );

reslst.append( (g3*po10*numeric(-31,2)*zeta(3) ).evalf() );

reslst.append( (g4*po10*numeric(11,2)*zeta(3) ).evalf() );

reslst.append( (16*g8*po10*zeta(3) ).evalf() );

reslst.append( (po11*numeric(3121,576)*zeta(3) ).evalf() );

reslst.append( (g1*po11*numeric(-125,4)*zeta(3) ).evalf() );

reslst.append( (g2*po11*numeric(199,12)*zeta(3) ).evalf() );

reslst.append( (g3*po11*numeric(69,4)*zeta(3) ).evalf() );

reslst.append( (g4*po11*numeric(-33,4)*zeta(3) ).evalf() );

reslst.append( (15*g5*po11*zeta(3) ).evalf() );

reslst.append( (15*g6*po11*zeta(3) ).evalf() );

reslst.append( (15*g7*po11*zeta(3) ).evalf() );

reslst.append( (-10*g8*po11*zeta(3) ).evalf() );

reslst.append( (po12*numeric(1115,128)*zeta(3) ).evalf() );

reslst.append( (g1*po12*numeric(399,16)*zeta(3) ).evalf() );

reslst.append( (g2*po12*numeric(13,16)*zeta(3) ).evalf() );

reslst.append( (g3*po12*numeric(-231,16)*zeta(3) ).evalf() );

reslst.append( (g4*po12*numeric(291,16)*zeta(3) ).evalf() );

reslst.append( (-15*g5*po12*zeta(3) ).evalf() );

reslst.append( (-15*g6*po12*zeta(3) ).evalf() );

reslst.append( (-15*g7*po12*zeta(3) ).evalf() );

reslst.append( (-2*g8*po12*zeta(3) ).evalf() );

reslst.append( (po1*po15*numeric(-13,4)*zeta(3) ).evalf() );

reslst.append( (42*g1*po1*po15*zeta(3) ).evalf() );

reslst.append( (30*g2*po1*po15*zeta(3) ).evalf() );

reslst.append( (6*g3*po1*po15*zeta(3) ).evalf() );

reslst.append( (-30*g4*po1*po15*zeta(3) ).evalf() );

reslst.append( (po10*po15*numeric(-9019,144)*zeta(3) ).evalf() );

reslst.append( (30*g1*po10*po15*zeta(3) ).evalf() );

reslst.append( (g2*po10*po15*numeric(-250,3)*zeta(3) ).evalf() );

reslst.append( (-26*g3*po10*po15*zeta(3) ).evalf() );

reslst.append( (-2*g4*po10*po15*zeta(3) ).evalf() );

reslst.append( (36*g8*po10*po15*zeta(3) ).evalf() );

reslst.append( (po11*po15*numeric(1225,32)*zeta(3) ).evalf() );

reslst.append( (-46*g1*po11*po15*zeta(3) ).evalf() );

reslst.append( (39*g2*po11*po15*zeta(3) ).evalf() );

reslst.append( (22*g3*po11*po15*zeta(3) ).evalf() );

reslst.append( (3*g4*po11*po15*zeta(3) ).evalf() );

reslst.append( (6*g5*po11*po15*zeta(3) ).evalf() );

reslst.append( (6*g6*po11*po15*zeta(3) ).evalf() );

reslst.append( (6*g7*po11*po15*zeta(3) ).evalf() );

reslst.append( (-21*g8*po11*po15*zeta(3) ).evalf() );

reslst.append( (po12*po15*numeric(-4747,576)*zeta(3) ).evalf() );

reslst.append( (g1*po12*po15*numeric(171,8)*zeta(3) ).evalf() );

reslst.append( (g2*po12*po15*numeric(-101,24)*zeta(3) ).evalf() );

reslst.append( (g3*po12*po15*numeric(-83,8)*zeta(3) ).evalf() );

reslst.append( (g4*po12*po15*numeric(39,8)*zeta(3) ).evalf() );

reslst.append( (-6*g5*po12*po15*zeta(3) ).evalf() );

reslst.append( (-6*g6*po12*po15*zeta(3) ).evalf() );

reslst.append( (-6*g7*po12*po15*zeta(3) ).evalf() );

reslst.append( (3*g8*po12*po15*zeta(3) ).evalf() );

reslst.append( (po1*po16*numeric(13,8)*zeta(3) ).evalf() );

reslst.append( (-21*g1*po1*po16*zeta(3) ).evalf() );

reslst.append( (-15*g2*po1*po16*zeta(3) ).evalf() );

reslst.append( (-3*g3*po1*po16*zeta(3) ).evalf() );

reslst.append( (15*g4*po1*po16*zeta(3) ).evalf() );

reslst.append( (po10*po16*numeric(-9115,288)*zeta(3) ).evalf() );

reslst.append( (g1*po10*po16*numeric(29,2)*zeta(3) ).evalf() );

reslst.append( (g2*po10*po16*numeric(-235,6)*zeta(3) ).evalf() );

reslst.append( (g3*po10*po16*numeric(-21,2)*zeta(3) ).evalf() );

reslst.append( (g4*po10*po16*numeric(-15,2)*zeta(3) ).evalf() );

reslst.append( (20*g8*po10*po16*zeta(3) ).evalf() );

reslst.append( (po11*po16*numeric(8377,576)*zeta(3) ).evalf() );

reslst.append( (g1*po11*po16*numeric(-71,4)*zeta(3) ).evalf() );

reslst.append( (g2*po11*po16*numeric(145,12)*zeta(3) ).evalf() );

reslst.append( (g3*po11*po16*numeric(15,4)*zeta(3) ).evalf() );

reslst.append( (g4*po11*po16*numeric(45,4)*zeta(3) ).evalf() );

reslst.append( (-10*g8*po11*po16*zeta(3) ).evalf() );

reslst.append( (po12*po16*numeric(649,384)*zeta(3) ).evalf() );

reslst.append( (g1*po12*po16*numeric(7,16)*zeta(3) ).evalf() );

reslst.append( (g2*po12*po16*numeric(5,16)*zeta(3) ).evalf() );

reslst.append( (g3*po12*po16*numeric(1,16)*zeta(3) ).evalf() );

reslst.append( (g4*po12*po16*numeric(-5,16)*zeta(3) ).evalf() );

reslst.append( (12*po19*zeta(3) ).evalf() );

reslst.append( (po2*numeric(161,16)*zeta(3) ).evalf() );

reslst.append( (g1*po2*numeric(-105,2)*zeta(3) ).evalf() );

reslst.append( (g2*po2*numeric(-75,2)*zeta(3) ).evalf() );

reslst.append( (g3*po2*numeric(-15,2)*zeta(3) ).evalf() );

reslst.append( (g4*po2*numeric(75,2)*zeta(3) ).evalf() );

reslst.append( (po15*po2*numeric(-161,8)*zeta(3) ).evalf() );

reslst.append( (105*g1*po15*po2*zeta(3) ).evalf() );

reslst.append( (75*g2*po15*po2*zeta(3) ).evalf() );

reslst.append( (15*g3*po15*po2*zeta(3) ).evalf() );

reslst.append( (-75*g4*po15*po2*zeta(3) ).evalf() );

reslst.append( (po16*po2*numeric(161,16)*zeta(3) ).evalf() );

reslst.append( (g1*po16*po2*numeric(-105,2)*zeta(3) ).evalf() );

reslst.append( (g2*po16*po2*numeric(-75,2)*zeta(3) ).evalf() );

reslst.append( (g3*po16*po2*numeric(-15,2)*zeta(3) ).evalf() );

reslst.append( (g4*po16*po2*numeric(75,2)*zeta(3) ).evalf() );

reslst.append( (-3*po20*zeta(3) ).evalf() );

reslst.append( (po21*numeric(13,6)*zeta(3) ).evalf() );

reslst.append( (15*po1*po21*zeta(3) ).evalf() );

reslst.append( (po10*po21*numeric(53,6)*zeta(3) ).evalf() );

reslst.append( (po11*po21*numeric(-23,12)*zeta(3) ).evalf() );

reslst.append( (po12*po21*numeric(35,16)*zeta(3) ).evalf() );

reslst.append( (-30*po1*po15*po21*zeta(3) ).evalf() );

reslst.append( (po10*po15*po21*numeric(38,3)*zeta(3) ).evalf() );

reslst.append( (3*po11*po15*po21*zeta(3) ).evalf() );

reslst.append( (po12*po15*po21*numeric(-59,24)*zeta(3) ).evalf() );

reslst.append( (15*po1*po16*po21*zeta(3) ).evalf() );

reslst.append( (po10*po16*po21*numeric(23,6)*zeta(3) ).evalf() );

reslst.append( (po11*po16*po21*numeric(67,12)*zeta(3) ).evalf() );

reslst.append( (po12*po16*po21*numeric(-5,16)*zeta(3) ).evalf() );

reslst.append( (po2*po21*numeric(75,2)*zeta(3) ).evalf() );

reslst.append( (-75*po15*po2*po21*zeta(3) ).evalf() );

reslst.append( (po16*po2*po21*numeric(75,2)*zeta(3) ).evalf() );

reslst.append( (po25*numeric(-13,6)*zeta(3) ).evalf() );

reslst.append( (-15*po1*po25*zeta(3) ).evalf() );

reslst.append( (po10*po25*numeric(-53,6)*zeta(3) ).evalf() );

reslst.append( (po11*po25*numeric(23,12)*zeta(3) ).evalf() );

reslst.append( (po12*po25*numeric(-35,16)*zeta(3) ).evalf() );

reslst.append( (30*po1*po15*po25*zeta(3) ).evalf() );

reslst.append( (po10*po15*po25*numeric(-38,3)*zeta(3) ).evalf() );

reslst.append( (-3*po11*po15*po25*zeta(3) ).evalf() );

reslst.append( (po12*po15*po25*numeric(59,24)*zeta(3) ).evalf() );

reslst.append( (-15*po1*po16*po25*zeta(3) ).evalf() );

reslst.append( (po10*po16*po25*numeric(-23,6)*zeta(3) ).evalf() );

reslst.append( (po11*po16*po25*numeric(-67,12)*zeta(3) ).evalf() );

reslst.append( (po12*po16*po25*numeric(5,16)*zeta(3) ).evalf() );

reslst.append( (po2*po25*numeric(-75,2)*zeta(3) ).evalf() );

reslst.append( (75*po15*po2*po25*zeta(3) ).evalf() );

reslst.append( (po16*po2*po25*numeric(-75,2)*zeta(3) ).evalf() );

reslst.append( (po3*numeric(491,48)*zeta(3) ).evalf() );

reslst.append( (g1*po3*numeric(-185,4)*zeta(3) ).evalf() );

reslst.append( (g2*po3*numeric(-155,4)*zeta(3) ).evalf() );

reslst.append( (g3*po3*numeric(-47,4)*zeta(3) ).evalf() );

reslst.append( (g4*po3*numeric(187,4)*zeta(3) ).evalf() );

reslst.append( (-4*g8*po3*zeta(3) ).evalf() );

reslst.append( (po15*po3*numeric(-82,3)*zeta(3) ).evalf() );

reslst.append( (g1*po15*po3*numeric(173,2)*zeta(3) ).evalf() );

reslst.append( (g2*po15*po3*numeric(135,2)*zeta(3) ).evalf() );

reslst.append( (g3*po15*po3*numeric(35,2)*zeta(3) ).evalf() );

reslst.append( (g4*po15*po3*numeric(-151,2)*zeta(3) ).evalf() );

reslst.append( (4*g8*po15*po3*zeta(3) ).evalf() );

reslst.append( (po16*po3*numeric(715,48)*zeta(3) ).evalf() );

reslst.append( (g1*po16*po3*numeric(-133,4)*zeta(3) ).evalf() );

reslst.append( (g2*po16*po3*numeric(-95,4)*zeta(3) ).evalf() );

reslst.append( (g3*po16*po3*numeric(-19,4)*zeta(3) ).evalf() );

reslst.append( (g4*po16*po3*numeric(95,4)*zeta(3) ).evalf() );

reslst.append( (po21*po3*numeric(155,4)*zeta(3) ).evalf() );

reslst.append( (po15*po21*po3*numeric(-135,2)*zeta(3) ).evalf() );

reslst.append( (po16*po21*po3*numeric(95,4)*zeta(3) ).evalf() );

reslst.append( (po25*po3*numeric(-155,4)*zeta(3) ).evalf() );

reslst.append( (po15*po25*po3*numeric(135,2)*zeta(3) ).evalf() );

reslst.append( (po16*po25*po3*numeric(-95,4)*zeta(3) ).evalf() );

reslst.append( (po4*numeric(-23,32)*zeta(3) ).evalf() );

reslst.append( (g1*po4*numeric(-135,8)*zeta(3) ).evalf() );

reslst.append( (g2*po4*numeric(-165,8)*zeta(3) ).evalf() );

reslst.append( (g3*po4*numeric(-81,8)*zeta(3) ).evalf() );

reslst.append( (g4*po4*numeric(261,8)*zeta(3) ).evalf() );

reslst.append( (-6*g8*po4*zeta(3) ).evalf() );

reslst.append( (po15*po4*numeric(-103,8)*zeta(3) ).evalf() );

reslst.append( (g1*po15*po4*numeric(99,4)*zeta(3) ).evalf() );

reslst.append( (g2*po15*po4*numeric(105,4)*zeta(3) ).evalf() );

reslst.append( (g3*po15*po4*numeric(45,4)*zeta(3) ).evalf() );

reslst.append( (g4*po15*po4*numeric(-153,4)*zeta(3) ).evalf() );

reslst.append( (6*g8*po15*po4*zeta(3) ).evalf() );

reslst.append( (po16*po4*numeric(137,32)*zeta(3) ).evalf() );

reslst.append( (g1*po16*po4*numeric(21,8)*zeta(3) ).evalf() );

reslst.append( (g2*po16*po4*numeric(15,8)*zeta(3) ).evalf() );

reslst.append( (g3*po16*po4*numeric(3,8)*zeta(3) ).evalf() );

reslst.append( (g4*po16*po4*numeric(-15,8)*zeta(3) ).evalf() );

reslst.append( (po21*po4*numeric(165,8)*zeta(3) ).evalf() );

reslst.append( (po15*po21*po4*numeric(-105,4)*zeta(3) ).evalf() );

reslst.append( (po16*po21*po4*numeric(-15,8)*zeta(3) ).evalf() );

reslst.append( (po25*po4*numeric(-165,8)*zeta(3) ).evalf() );

reslst.append( (po15*po25*po4*numeric(105,4)*zeta(3) ).evalf() );

reslst.append( (po16*po25*po4*numeric(15,8)*zeta(3) ).evalf() );

reslst.append( (po5*numeric(101,128)*zeta(3) ).evalf() );

reslst.append( (g1*po5*numeric(-255,16)*zeta(3) ).evalf() );

reslst.append( (g2*po5*numeric(-205,16)*zeta(3) ).evalf() );

reslst.append( (g3*po5*numeric(-57,16)*zeta(3) ).evalf() );

reslst.append( (g4*po5*numeric(237,16)*zeta(3) ).evalf() );

reslst.append( (-(g8*po5*zeta(3)) ).evalf() );

reslst.append( (po15*po5*numeric(-205,64)*zeta(3) ).evalf() );

reslst.append( (g1*po15*po5*numeric(21,8)*zeta(3) ).evalf() );

reslst.append( (g2*po15*po5*numeric(15,8)*zeta(3) ).evalf() );

reslst.append( (g3*po15*po5*numeric(3,8)*zeta(3) ).evalf() );

reslst.append( (g4*po15*po5*numeric(-15,8)*zeta(3) ).evalf() );

reslst.append( (po16*po5*numeric(-649,384)*zeta(3) ).evalf() );

reslst.append( (g1*po16*po5*numeric(-7,16)*zeta(3) ).evalf() );

reslst.append( (g2*po16*po5*numeric(-5,16)*zeta(3) ).evalf() );

reslst.append( (g3*po16*po5*numeric(-1,16)*zeta(3) ).evalf() );

reslst.append( (g4*po16*po5*numeric(5,16)*zeta(3) ).evalf() );

reslst.append( (po21*po5*numeric(205,16)*zeta(3) ).evalf() );

reslst.append( (po15*po21*po5*numeric(-15,8)*zeta(3) ).evalf() );

reslst.append( (po16*po21*po5*numeric(5,16)*zeta(3) ).evalf() );

reslst.append( (po25*po5*numeric(-205,16)*zeta(3) ).evalf() );

reslst.append( (po15*po25*po5*numeric(15,8)*zeta(3) ).evalf() );

reslst.append( (po16*po25*po5*numeric(-5,16)*zeta(3) ).evalf() );

reslst.append( (6*po19*po6*zeta(3) ).evalf() );

reslst.append( (6*po19*po7*zeta(3) ).evalf() );

reslst.append( (po8*numeric(-7,4)*zeta(3) ).evalf() );

reslst.append( (po15*po8*numeric(-7,2)*zeta(3) ).evalf() );

reslst.append( (po16*po8*numeric(-7,4)*zeta(3) ).evalf() );

reslst.append( (po9*numeric(1271,72)*zeta(3) ).evalf() );

reslst.append( (-2*g1*po9*zeta(3) ).evalf() );

reslst.append( (g2*po9*numeric(70,3)*zeta(3) ).evalf() );

reslst.append( (6*g3*po9*zeta(3) ).evalf() );

reslst.append( (-10*g8*po9*zeta(3) ).evalf() );

reslst.append( (po15*po9*numeric(1271,36)*zeta(3) ).evalf() );

reslst.append( (-4*g1*po15*po9*zeta(3) ).evalf() );

reslst.append( (g2*po15*po9*numeric(140,3)*zeta(3) ).evalf() );

reslst.append( (12*g3*po15*po9*zeta(3) ).evalf() );

reslst.append( (-20*g8*po15*po9*zeta(3) ).evalf() );

reslst.append( (po16*po9*numeric(1271,72)*zeta(3) ).evalf() );

reslst.append( (-2*g1*po16*po9*zeta(3) ).evalf() );

reslst.append( (g2*po16*po9*numeric(70,3)*zeta(3) ).evalf() );

reslst.append( (6*g3*po16*po9*zeta(3) ).evalf() );

reslst.append( (-10*g8*po16*po9*zeta(3) ).evalf() );

reslst.append( (po21*po9*numeric(-17,3)*zeta(3) ).evalf() );

reslst.append( (po15*po21*po9*numeric(-34,3)*zeta(3) ).evalf() );

reslst.append( (po16*po21*po9*numeric(-17,3)*zeta(3) ).evalf() );

reslst.append( (po25*po9*numeric(17,3)*zeta(3) ).evalf() );

reslst.append( (po15*po25*po9*numeric(34,3)*zeta(3) ).evalf() );

reslst.append( (po16*po25*po9*numeric(17,3)*zeta(3) ).evalf() );

ex res1 = accumulate( reslst.begin(), reslst.end(), ex(0) );
return res1.evalf();

}



==> A1.cpp <==


#include <ginac/ginac.h>
#include <numeric>
using namespace std;
using namespace GiNaC;


ex A1( ex x, ex y, ex MT, ex SC ) {
//
x  = x.evalf();
y  = y.evalf();
MT = MT.evalf();
SC = SC.evalf();

ex wg1 = (-1);
ex wg2 = (0);
ex wg3 = (1);
ex wg4 = (pow(y,-1)).evalf() ;
ex wg5 = (y).evalf() ;
ex po1 = (pow(-1+x,-5)).evalf();

ex po2 = (pow(-1+x,-4)).evalf();

ex po3 = (pow(-1+x,-3)).evalf();

ex po4 = (pow(-1+x,-2)).evalf();

ex po5 = (pow(-1+x,-1)).evalf();

ex po6 = (pow(1+x,-4)).evalf();

ex po7 = (pow(1+x,-3)).evalf();

ex po8 = (pow(1+x,-2)).evalf();

ex po9 = (pow(1+x,-1)).evalf();

ex po10 = (pow(y,-1)).evalf();

ex po11 = (y).evalf();

ex po12 = (pow(y,2)).evalf();

ex po13 = (log(pow(x,-1)*pow(1+x,2))).evalf();

ex po14 = (pow(log(pow(x,-1)*pow(1+x,2)),2)).evalf();

ex po15 = (pow(log(pow(x,-1)*pow(1+x,2)),3)).evalf();

ex po16 = (log(pow(MT,2)*pow(SC,-2)*pow(x,-1)*pow(1+x,2))).evalf();

ex po17 = (pow(log(pow(MT,2)*pow(SC,-2)*pow(x,-1)*pow(1+x,2)),2)).evalf();

ex po18 = (pow(log(pow(MT,2)*pow(SC,-2)*pow(x,-1)*pow(1+x,2)),3)).evalf();

ex g1 = (G( lst(wg1), x )).evalf() ;
ex g2 = (G( lst(wg1), y )).evalf() ;
ex g3 = (G( lst(wg2), x )).evalf() ;
ex g4 = (G( lst(wg3), x )).evalf() ;
ex g5 = (G( lst(wg4), x )).evalf() ;
ex g6 = (G( lst(wg5), x )).evalf() ;
ex g7 = (G( lst(wg1, wg1), x )).evalf() ;
ex g8 = (G( lst(wg1, wg1), y )).evalf() ;
ex g9 = (G( lst(wg1, wg2), x )).evalf() ;
ex g10 = (G( lst(wg2, wg1), x )).evalf() ;
ex g11 = (G( lst(wg2, wg1), y )).evalf() ;
ex g12 = (G( lst(wg2, wg2), x )).evalf() ;
ex g13 = (G( lst(wg4, wg1), x )).evalf() ;
ex g14 = (G( lst(wg4, wg2), x )).evalf() ;
ex g15 = (G( lst(wg5, wg1), x )).evalf() ;
ex g16 = (G( lst(wg5, wg2), x )).evalf() ;
ex g17 = (G( lst(wg1, wg1, wg1), x )).evalf() ;
ex g18 = (G( lst(wg1, wg1, wg1), y )).evalf() ;
ex g19 = (G( lst(wg1, wg1, wg2), x )).evalf() ;
ex g20 = (G( lst(wg1, wg2, wg1), x )).evalf() ;
ex g21 = (G( lst(wg1, wg2, wg1), y )).evalf() ;
ex g22 = (G( lst(wg1, wg2, wg2), x )).evalf() ;
ex g23 = (G( lst(wg2, wg1, wg1), x )).evalf() ;
ex g24 = (G( lst(wg2, wg1, wg1), y )).evalf() ;
ex g25 = (G( lst(wg2, wg1, wg2), x )).evalf() ;
ex g26 = (G( lst(wg2, wg2, wg1), x )).evalf() ;
ex g27 = (G( lst(wg2, wg2, wg1), y )).evalf() ;
ex g28 = (G( lst(wg2, wg2, wg2), x )).evalf() ;
ex g29 = (G( lst(wg3, wg2, wg1), x )).evalf() ;
ex g30 = (G( lst(wg3, wg2, wg2), x )).evalf() ;
ex g31 = (G( lst(wg4, wg1, wg1), x )).evalf() ;
ex g32 = (G( lst(wg4, wg1, wg2), x )).evalf() ;
ex g33 = (G( lst(wg4, wg2, wg1), x )).evalf() ;
ex g34 = (G( lst(wg4, wg2, wg2), x )).evalf() ;
ex g35 = (G( lst(wg5, wg1, wg1), x )).evalf() ;
ex g36 = (G( lst(wg5, wg1, wg2), x )).evalf() ;

lst reslst;

reslst.append( (numeric(-10945,864) ).evalf() );

reslst.append( (g1*numeric(49,9) ).evalf() );

reslst.append( (g10*numeric(5,3) ).evalf() );

reslst.append( (g11*numeric(-3,2) ).evalf() );

reslst.append( (g12*numeric(-5,6) ).evalf() );

reslst.append( (4*g17 ).evalf() );

reslst.append( (-6*g18 ).evalf() );

reslst.append( (-2*g19 ).evalf() );

reslst.append( (10*g2 ).evalf() );

reslst.append( (g1*g2*numeric(-7,3) ).evalf() );

reslst.append( (g13*g2 ).evalf() );

reslst.append( (g14*g2*numeric(-1,2) ).evalf() );

reslst.append( (g15*g2 ).evalf() );

reslst.append( (g16*g2*numeric(-1,2) ).evalf() );

reslst.append( (-g20 ).evalf() );

reslst.append( (g21 ).evalf() );

reslst.append( (g22*numeric(1,2) ).evalf() );

reslst.append( (2*g24 ).evalf() );

reslst.append( (-g29 ).evalf() );

reslst.append( (g3*numeric(-49,18) ).evalf() );

reslst.append( (g11*g3*numeric(-1,2) ).evalf() );

reslst.append( (g2*g3*numeric(7,6) ).evalf() );

reslst.append( (g30*numeric(1,2) ).evalf() );

reslst.append( (-g31 ).evalf() );

reslst.append( (g32*numeric(1,2) ).evalf() );

reslst.append( (g33 ).evalf() );

reslst.append( (g34*numeric(-1,2) ).evalf() );

reslst.append( (-g35 ).evalf() );

reslst.append( (g36*numeric(1,2) ).evalf() );

reslst.append( (g11*g5*numeric(1,2) ).evalf() );

reslst.append( (g11*g6*numeric(1,2) ).evalf() );

reslst.append( (g7*numeric(-13,3) ).evalf() );

reslst.append( (3*g8 ).evalf() );

reslst.append( (-4*g1*g8 ).evalf() );

reslst.append( (3*g3*g8 ).evalf() );

reslst.append( (-(g5*g8) ).evalf() );

reslst.append( (-(g6*g8) ).evalf() );

reslst.append( (g9*numeric(13,6) ).evalf() );

reslst.append( (g10*po1*numeric(-11,2) ).evalf() );

reslst.append( (g12*po1*numeric(11,4) ).evalf() );

reslst.append( (6*g10*g2*po1 ).evalf() );

reslst.append( (-3*g12*g2*po1 ).evalf() );

reslst.append( (6*g20*po1 ).evalf() );

reslst.append( (-3*g22*po1 ).evalf() );

reslst.append( (6*g23*po1 ).evalf() );

reslst.append( (-3*g25*po1 ).evalf() );

reslst.append( (-3*g26*po1 ).evalf() );

reslst.append( (g28*po1*numeric(3,2) ).evalf() );

reslst.append( (-6*g29*po1 ).evalf() );

reslst.append( (3*g30*po1 ).evalf() );

reslst.append( (g11*po10*numeric(1,2) ).evalf() );

reslst.append( (g2*po10*numeric(3,2) ).evalf() );

reslst.append( (-3*g8*po10 ).evalf() );

reslst.append( (11*g10*po1*po11 ).evalf() );

reslst.append( (g12*po1*po11*numeric(-11,2) ).evalf() );

reslst.append( (-12*g10*g2*po1*po11 ).evalf() );

reslst.append( (6*g12*g2*po1*po11 ).evalf() );

reslst.append( (-12*g20*po1*po11 ).evalf() );

reslst.append( (6*g22*po1*po11 ).evalf() );

reslst.append( (-12*g23*po1*po11 ).evalf() );

reslst.append( (6*g25*po1*po11 ).evalf() );

reslst.append( (6*g26*po1*po11 ).evalf() );

reslst.append( (-3*g28*po1*po11 ).evalf() );

reslst.append( (12*g29*po1*po11 ).evalf() );

reslst.append( (-6*g30*po1*po11 ).evalf() );

reslst.append( (g10*po1*po12*numeric(-11,2) ).evalf() );

reslst.append( (g12*po1*po12*numeric(11,4) ).evalf() );

reslst.append( (6*g10*g2*po1*po12 ).evalf() );

reslst.append( (-3*g12*g2*po1*po12 ).evalf() );

reslst.append( (6*g20*po1*po12 ).evalf() );

reslst.append( (-3*g22*po1*po12 ).evalf() );

reslst.append( (6*g23*po1*po12 ).evalf() );

reslst.append( (-3*g25*po1*po12 ).evalf() );

reslst.append( (-3*g26*po1*po12 ).evalf() );

reslst.append( (g28*po1*po12*numeric(3,2) ).evalf() );

reslst.append( (-6*g29*po1*po12 ).evalf() );

reslst.append( (3*g30*po1*po12 ).evalf() );

reslst.append( (po13*numeric(-601,72) ).evalf() );

reslst.append( (g1*po13*numeric(10,3) ).evalf() );

reslst.append( (-(g11*po13) ).evalf() );

reslst.append( (g2*po13*numeric(-1,3) ).evalf() );

reslst.append( (2*g1*g2*po13 ).evalf() );

reslst.append( (g3*po13*numeric(-5,3) ).evalf() );

reslst.append( (-(g2*g3*po13) ).evalf() );

reslst.append( (-2*g7*po13 ).evalf() );

reslst.append( (6*g8*po13 ).evalf() );

reslst.append( (g9*po13 ).evalf() );

reslst.append( (-6*g10*po1*po13 ).evalf() );

reslst.append( (3*g12*po1*po13 ).evalf() );

reslst.append( (g2*po10*po13 ).evalf() );

reslst.append( (12*g10*po1*po11*po13 ).evalf() );

reslst.append( (-6*g12*po1*po11*po13 ).evalf() );

reslst.append( (-6*g10*po1*po12*po13 ).evalf() );

reslst.append( (3*g12*po1*po12*po13 ).evalf() );

reslst.append( (po14*numeric(-3,4) ).evalf() );

reslst.append( (-2*g2*po14 ).evalf() );

reslst.append( (po15*numeric(1,3) ).evalf() );

reslst.append( (po16*numeric(601,72) ).evalf() );

reslst.append( (g1*po16*numeric(-10,3) ).evalf() );

reslst.append( (g11*po16 ).evalf() );

reslst.append( (g2*po16*numeric(1,3) ).evalf() );

reslst.append( (-2*g1*g2*po16 ).evalf() );

reslst.append( (g3*po16*numeric(5,3) ).evalf() );

reslst.append( (g2*g3*po16 ).evalf() );

reslst.append( (2*g7*po16 ).evalf() );

reslst.append( (-6*g8*po16 ).evalf() );

reslst.append( (-(g9*po16) ).evalf() );

reslst.append( (6*g10*po1*po16 ).evalf() );

reslst.append( (-3*g12*po1*po16 ).evalf() );

reslst.append( (-(g2*po10*po16) ).evalf() );

reslst.append( (-12*g10*po1*po11*po16 ).evalf() );

reslst.append( (6*g12*po1*po11*po16 ).evalf() );

reslst.append( (6*g10*po1*po12*po16 ).evalf() );

reslst.append( (-3*g12*po1*po12*po16 ).evalf() );

reslst.append( (po13*po16*numeric(3,2) ).evalf() );

reslst.append( (4*g2*po13*po16 ).evalf() );

reslst.append( (-(po14*po16) ).evalf() );

reslst.append( (po17*numeric(-3,4) ).evalf() );

reslst.append( (-2*g2*po17 ).evalf() );

reslst.append( (po13*po17 ).evalf() );

reslst.append( (po18*numeric(-1,3) ).evalf() );

reslst.append( (g1*po2*numeric(23,2) ).evalf() );

reslst.append( (g10*po2*numeric(-43,4) ).evalf() );

reslst.append( (g12*po2*numeric(43,8) ).evalf() );

reslst.append( (-6*g1*g2*po2 ).evalf() );

reslst.append( (15*g10*g2*po2 ).evalf() );

reslst.append( (g12*g2*po2*numeric(-15,2) ).evalf() );

reslst.append( (15*g20*po2 ).evalf() );

reslst.append( (g22*po2*numeric(-15,2) ).evalf() );

reslst.append( (15*g23*po2 ).evalf() );

reslst.append( (g25*po2*numeric(-15,2) ).evalf() );

reslst.append( (g26*po2*numeric(-15,2) ).evalf() );

reslst.append( (g28*po2*numeric(15,4) ).evalf() );

reslst.append( (-15*g29*po2 ).evalf() );

reslst.append( (g3*po2*numeric(-23,4) ).evalf() );

reslst.append( (3*g2*g3*po2 ).evalf() );

reslst.append( (g30*po2*numeric(15,2) ).evalf() );

reslst.append( (-6*g7*po2 ).evalf() );

reslst.append( (3*g9*po2 ).evalf() );

reslst.append( (-23*g1*po11*po2 ).evalf() );

reslst.append( (g10*po11*po2*numeric(43,2) ).evalf() );

reslst.append( (g12*po11*po2*numeric(-43,4) ).evalf() );

reslst.append( (12*g1*g2*po11*po2 ).evalf() );

reslst.append( (-30*g10*g2*po11*po2 ).evalf() );

reslst.append( (15*g12*g2*po11*po2 ).evalf() );

reslst.append( (-30*g20*po11*po2 ).evalf() );

reslst.append( (15*g22*po11*po2 ).evalf() );

reslst.append( (-30*g23*po11*po2 ).evalf() );

reslst.append( (15*g25*po11*po2 ).evalf() );

reslst.append( (15*g26*po11*po2 ).evalf() );

reslst.append( (g28*po11*po2*numeric(-15,2) ).evalf() );

reslst.append( (30*g29*po11*po2 ).evalf() );

reslst.append( (g3*po11*po2*numeric(23,2) ).evalf() );

reslst.append( (-6*g2*g3*po11*po2 ).evalf() );

reslst.append( (-15*g30*po11*po2 ).evalf() );

reslst.append( (12*g7*po11*po2 ).evalf() );

reslst.append( (-6*g9*po11*po2 ).evalf() );

reslst.append( (g1*po12*po2*numeric(23,2) ).evalf() );

reslst.append( (g10*po12*po2*numeric(-43,4) ).evalf() );

reslst.append( (g12*po12*po2*numeric(43,8) ).evalf() );

reslst.append( (-6*g1*g2*po12*po2 ).evalf() );

reslst.append( (15*g10*g2*po12*po2 ).evalf() );

reslst.append( (g12*g2*po12*po2*numeric(-15,2) ).evalf() );

reslst.append( (15*g20*po12*po2 ).evalf() );

reslst.append( (g22*po12*po2*numeric(-15,2) ).evalf() );

reslst.append( (15*g23*po12*po2 ).evalf() );

reslst.append( (g25*po12*po2*numeric(-15,2) ).evalf() );

reslst.append( (g26*po12*po2*numeric(-15,2) ).evalf() );

reslst.append( (g28*po12*po2*numeric(15,4) ).evalf() );

reslst.append( (-15*g29*po12*po2 ).evalf() );

reslst.append( (g3*po12*po2*numeric(-23,4) ).evalf() );

reslst.append( (3*g2*g3*po12*po2 ).evalf() );

reslst.append( (g30*po12*po2*numeric(15,2) ).evalf() );

reslst.append( (-6*g7*po12*po2 ).evalf() );

reslst.append( (3*g9*po12*po2 ).evalf() );

reslst.append( (6*g1*po13*po2 ).evalf() );

reslst.append( (-15*g10*po13*po2 ).evalf() );

reslst.append( (g12*po13*po2*numeric(15,2) ).evalf() );

reslst.append( (-3*g3*po13*po2 ).evalf() );

reslst.append( (-12*g1*po11*po13*po2 ).evalf() );

reslst.append( (30*g10*po11*po13*po2 ).evalf() );

reslst.append( (-15*g12*po11*po13*po2 ).evalf() );

reslst.append( (6*g3*po11*po13*po2 ).evalf() );

reslst.append( (6*g1*po12*po13*po2 ).evalf() );

reslst.append( (-15*g10*po12*po13*po2 ).evalf() );

reslst.append( (g12*po12*po13*po2*numeric(15,2) ).evalf() );

reslst.append( (-3*g3*po12*po13*po2 ).evalf() );

reslst.append( (-6*g1*po16*po2 ).evalf() );

reslst.append( (15*g10*po16*po2 ).evalf() );

reslst.append( (g12*po16*po2*numeric(-15,2) ).evalf() );

reslst.append( (3*g3*po16*po2 ).evalf() );

reslst.append( (12*g1*po11*po16*po2 ).evalf() );

reslst.append( (-30*g10*po11*po16*po2 ).evalf() );

reslst.append( (15*g12*po11*po16*po2 ).evalf() );

reslst.append( (-6*g3*po11*po16*po2 ).evalf() );

reslst.append( (-6*g1*po12*po16*po2 ).evalf() );

reslst.append( (15*g10*po12*po16*po2 ).evalf() );

reslst.append( (g12*po12*po16*po2*numeric(-15,2) ).evalf() );

reslst.append( (3*g3*po12*po16*po2 ).evalf() );

reslst.append( (23*g1*po3 ).evalf() );

reslst.append( (g10*po3*numeric(-55,8) ).evalf() );

reslst.append( (g12*po3*numeric(55,16) ).evalf() );

reslst.append( (-12*g1*g2*po3 ).evalf() );

reslst.append( (g10*g2*po3*numeric(31,2) ).evalf() );

reslst.append( (g12*g2*po3*numeric(-31,4) ).evalf() );

reslst.append( (g20*po3*numeric(31,2) ).evalf() );

reslst.append( (g22*po3*numeric(-31,4) ).evalf() );

reslst.append( (g23*po3*numeric(31,2) ).evalf() );

reslst.append( (g25*po3*numeric(-31,4) ).evalf() );

reslst.append( (g26*po3*numeric(-31,4) ).evalf() );

reslst.append( (g28*po3*numeric(31,8) ).evalf() );

reslst.append( (g29*po3*numeric(-31,2) ).evalf() );

reslst.append( (g3*po3*numeric(-23,2) ).evalf() );

reslst.append( (6*g2*g3*po3 ).evalf() );

reslst.append( (g30*po3*numeric(31,4) ).evalf() );

reslst.append( (-12*g7*po3 ).evalf() );

reslst.append( (6*g9*po3 ).evalf() );

reslst.append( (-46*g1*po11*po3 ).evalf() );

reslst.append( (g10*po11*po3*numeric(47,4) ).evalf() );

reslst.append( (g12*po11*po3*numeric(-47,8) ).evalf() );

reslst.append( (24*g1*g2*po11*po3 ).evalf() );

reslst.append( (-27*g10*g2*po11*po3 ).evalf() );

reslst.append( (g12*g2*po11*po3*numeric(27,2) ).evalf() );

reslst.append( (-27*g20*po11*po3 ).evalf() );

reslst.append( (g22*po11*po3*numeric(27,2) ).evalf() );

reslst.append( (-27*g23*po11*po3 ).evalf() );

reslst.append( (g25*po11*po3*numeric(27,2) ).evalf() );

reslst.append( (g26*po11*po3*numeric(27,2) ).evalf() );

reslst.append( (g28*po11*po3*numeric(-27,4) ).evalf() );

reslst.append( (27*g29*po11*po3 ).evalf() );

reslst.append( (23*g3*po11*po3 ).evalf() );

reslst.append( (-12*g2*g3*po11*po3 ).evalf() );

reslst.append( (g30*po11*po3*numeric(-27,2) ).evalf() );

reslst.append( (24*g7*po11*po3 ).evalf() );

reslst.append( (-12*g9*po11*po3 ).evalf() );

reslst.append( (23*g1*po12*po3 ).evalf() );

reslst.append( (g10*po12*po3*numeric(-19,8) ).evalf() );

reslst.append( (g12*po12*po3*numeric(19,16) ).evalf() );

reslst.append( (-12*g1*g2*po12*po3 ).evalf() );

reslst.append( (g10*g2*po12*po3*numeric(19,2) ).evalf() );

reslst.append( (g12*g2*po12*po3*numeric(-19,4) ).evalf() );

reslst.append( (g20*po12*po3*numeric(19,2) ).evalf() );

reslst.append( (g22*po12*po3*numeric(-19,4) ).evalf() );

reslst.append( (g23*po12*po3*numeric(19,2) ).evalf() );

reslst.append( (g25*po12*po3*numeric(-19,4) ).evalf() );

reslst.append( (g26*po12*po3*numeric(-19,4) ).evalf() );

reslst.append( (g28*po12*po3*numeric(19,8) ).evalf() );

reslst.append( (g29*po12*po3*numeric(-19,2) ).evalf() );

reslst.append( (g3*po12*po3*numeric(-23,2) ).evalf() );

reslst.append( (6*g2*g3*po12*po3 ).evalf() );

reslst.append( (g30*po12*po3*numeric(19,4) ).evalf() );

reslst.append( (-12*g7*po12*po3 ).evalf() );

reslst.append( (6*g9*po12*po3 ).evalf() );

reslst.append( (12*g1*po13*po3 ).evalf() );

reslst.append( (g10*po13*po3*numeric(-31,2) ).evalf() );

reslst.append( (g12*po13*po3*numeric(31,4) ).evalf() );

reslst.append( (-6*g3*po13*po3 ).evalf() );

reslst.append( (-24*g1*po11*po13*po3 ).evalf() );

reslst.append( (27*g10*po11*po13*po3 ).evalf() );

reslst.append( (g12*po11*po13*po3*numeric(-27,2) ).evalf() );

reslst.append( (12*g3*po11*po13*po3 ).evalf() );

reslst.append( (12*g1*po12*po13*po3 ).evalf() );

reslst.append( (g10*po12*po13*po3*numeric(-19,2) ).evalf() );

reslst.append( (g12*po12*po13*po3*numeric(19,4) ).evalf() );

reslst.append( (-6*g3*po12*po13*po3 ).evalf() );

reslst.append( (-12*g1*po16*po3 ).evalf() );

reslst.append( (g10*po16*po3*numeric(31,2) ).evalf() );

reslst.append( (g12*po16*po3*numeric(-31,4) ).evalf() );

reslst.append( (6*g3*po16*po3 ).evalf() );

reslst.append( (24*g1*po11*po16*po3 ).evalf() );

reslst.append( (-27*g10*po11*po16*po3 ).evalf() );

reslst.append( (g12*po11*po16*po3*numeric(27,2) ).evalf() );

reslst.append( (-12*g3*po11*po16*po3 ).evalf() );

reslst.append( (-12*g1*po12*po16*po3 ).evalf() );

reslst.append( (g10*po12*po16*po3*numeric(19,2) ).evalf() );

reslst.append( (g12*po12*po16*po3*numeric(-19,4) ).evalf() );

reslst.append( (6*g3*po12*po16*po3 ).evalf() );

reslst.append( (po4*numeric(-9,8) ).evalf() );

reslst.append( (18*g1*po4 ).evalf() );

reslst.append( (g10*po4*numeric(-9,16) ).evalf() );

reslst.append( (g12*po4*numeric(9,32) ).evalf() );

reslst.append( (g2*po4*numeric(1,2) ).evalf() );

reslst.append( (-10*g1*g2*po4 ).evalf() );

reslst.append( (g10*g2*po4*numeric(33,4) ).evalf() );

reslst.append( (g12*g2*po4*numeric(-33,8) ).evalf() );

reslst.append( (g20*po4*numeric(33,4) ).evalf() );

reslst.append( (g22*po4*numeric(-33,8) ).evalf() );

reslst.append( (g23*po4*numeric(33,4) ).evalf() );

reslst.append( (g25*po4*numeric(-33,8) ).evalf() );

reslst.append( (g26*po4*numeric(-33,8) ).evalf() );

reslst.append( (g28*po4*numeric(33,16) ).evalf() );

reslst.append( (g29*po4*numeric(-33,4) ).evalf() );

reslst.append( (-9*g3*po4 ).evalf() );

reslst.append( (5*g2*g3*po4 ).evalf() );

reslst.append( (g30*po4*numeric(33,8) ).evalf() );

reslst.append( (-10*g7*po4 ).evalf() );

reslst.append( (5*g9*po4 ).evalf() );

reslst.append( (po11*po4*numeric(9,4) ).evalf() );

reslst.append( (-30*g1*po11*po4 ).evalf() );

reslst.append( (g10*po11*po4*numeric(1,8) ).evalf() );

reslst.append( (g12*po11*po4*numeric(-1,16) ).evalf() );

reslst.append( (-(g2*po11*po4) ).evalf() );

reslst.append( (16*g1*g2*po11*po4 ).evalf() );

reslst.append( (g10*g2*po11*po4*numeric(-21,2) ).evalf() );

reslst.append( (g12*g2*po11*po4*numeric(21,4) ).evalf() );

reslst.append( (g20*po11*po4*numeric(-21,2) ).evalf() );

reslst.append( (g22*po11*po4*numeric(21,4) ).evalf() );

reslst.append( (g23*po11*po4*numeric(-21,2) ).evalf() );

reslst.append( (g25*po11*po4*numeric(21,4) ).evalf() );

reslst.append( (g26*po11*po4*numeric(21,4) ).evalf() );

reslst.append( (g28*po11*po4*numeric(-21,8) ).evalf() );

reslst.append( (g29*po11*po4*numeric(21,2) ).evalf() );

reslst.append( (15*g3*po11*po4 ).evalf() );

reslst.append( (-8*g2*g3*po11*po4 ).evalf() );

reslst.append( (g30*po11*po4*numeric(-21,4) ).evalf() );

reslst.append( (16*g7*po11*po4 ).evalf() );

reslst.append( (-8*g9*po11*po4 ).evalf() );

reslst.append( (po12*po4*numeric(-9,8) ).evalf() );

reslst.append( (g1*po12*po4*numeric(15,2) ).evalf() );

reslst.append( (g10*po12*po4*numeric(51,16) ).evalf() );

reslst.append( (g12*po12*po4*numeric(-51,32) ).evalf() );

reslst.append( (g2*po12*po4*numeric(1,2) ).evalf() );

reslst.append( (-4*g1*g2*po12*po4 ).evalf() );

reslst.append( (g10*g2*po12*po4*numeric(-3,4) ).evalf() );

reslst.append( (g12*g2*po12*po4*numeric(3,8) ).evalf() );

reslst.append( (g20*po12*po4*numeric(-3,4) ).evalf() );

reslst.append( (g22*po12*po4*numeric(3,8) ).evalf() );

reslst.append( (g23*po12*po4*numeric(-3,4) ).evalf() );

reslst.append( (g25*po12*po4*numeric(3,8) ).evalf() );

reslst.append( (g26*po12*po4*numeric(3,8) ).evalf() );

reslst.append( (g28*po12*po4*numeric(-3,16) ).evalf() );

reslst.append( (g29*po12*po4*numeric(3,4) ).evalf() );

reslst.append( (g3*po12*po4*numeric(-15,4) ).evalf() );

reslst.append( (2*g2*g3*po12*po4 ).evalf() );

reslst.append( (g30*po12*po4*numeric(-3,8) ).evalf() );

reslst.append( (-4*g7*po12*po4 ).evalf() );

reslst.append( (2*g9*po12*po4 ).evalf() );

reslst.append( (po13*po4*numeric(-1,2) ).evalf() );

reslst.append( (10*g1*po13*po4 ).evalf() );

reslst.append( (g10*po13*po4*numeric(-33,4) ).evalf() );

reslst.append( (g12*po13*po4*numeric(33,8) ).evalf() );

reslst.append( (-5*g3*po13*po4 ).evalf() );

reslst.append( (po11*po13*po4 ).evalf() );

reslst.append( (-16*g1*po11*po13*po4 ).evalf() );

reslst.append( (g10*po11*po13*po4*numeric(21,2) ).evalf() );

reslst.append( (g12*po11*po13*po4*numeric(-21,4) ).evalf() );

reslst.append( (8*g3*po11*po13*po4 ).evalf() );

reslst.append( (po12*po13*po4*numeric(-1,2) ).evalf() );

reslst.append( (4*g1*po12*po13*po4 ).evalf() );

reslst.append( (g10*po12*po13*po4*numeric(3,4) ).evalf() );

reslst.append( (g12*po12*po13*po4*numeric(-3,8) ).evalf() );

reslst.append( (-2*g3*po12*po13*po4 ).evalf() );

reslst.append( (po16*po4*numeric(1,2) ).evalf() );

reslst.append( (-10*g1*po16*po4 ).evalf() );

reslst.append( (g10*po16*po4*numeric(33,4) ).evalf() );

reslst.append( (g12*po16*po4*numeric(-33,8) ).evalf() );

reslst.append( (5*g3*po16*po4 ).evalf() );

reslst.append( (-(po11*po16*po4) ).evalf() );

reslst.append( (16*g1*po11*po16*po4 ).evalf() );

reslst.append( (g10*po11*po16*po4*numeric(-21,2) ).evalf() );

reslst.append( (g12*po11*po16*po4*numeric(21,4) ).evalf() );

reslst.append( (-8*g3*po11*po16*po4 ).evalf() );

reslst.append( (po12*po16*po4*numeric(1,2) ).evalf() );

reslst.append( (-4*g1*po12*po16*po4 ).evalf() );

reslst.append( (g10*po12*po16*po4*numeric(-3,4) ).evalf() );

reslst.append( (g12*po12*po16*po4*numeric(3,8) ).evalf() );

reslst.append( (2*g3*po12*po16*po4 ).evalf() );

reslst.append( (po5*numeric(-9,8) ).evalf() );

reslst.append( (g1*po5*numeric(13,2) ).evalf() );

reslst.append( (g10*po5*numeric(-41,32) ).evalf() );

reslst.append( (g12*po5*numeric(41,64) ).evalf() );

reslst.append( (g2*po5*numeric(1,2) ).evalf() );

reslst.append( (-4*g1*g2*po5 ).evalf() );

reslst.append( (g10*g2*po5*numeric(41,8) ).evalf() );

reslst.append( (g12*g2*po5*numeric(-41,16) ).evalf() );

reslst.append( (g20*po5*numeric(41,8) ).evalf() );

reslst.append( (g22*po5*numeric(-41,16) ).evalf() );

reslst.append( (g23*po5*numeric(41,8) ).evalf() );

reslst.append( (g25*po5*numeric(-41,16) ).evalf() );

reslst.append( (g26*po5*numeric(-41,16) ).evalf() );

reslst.append( (g28*po5*numeric(41,32) ).evalf() );

reslst.append( (g29*po5*numeric(-41,8) ).evalf() );

reslst.append( (g3*po5*numeric(-13,4) ).evalf() );

reslst.append( (2*g2*g3*po5 ).evalf() );

reslst.append( (g30*po5*numeric(41,16) ).evalf() );

reslst.append( (-4*g7*po5 ).evalf() );

reslst.append( (2*g9*po5 ).evalf() );

reslst.append( (po11*po5*numeric(9,4) ).evalf() );

reslst.append( (-7*g1*po11*po5 ).evalf() );

reslst.append( (g10*po11*po5*numeric(-25,16) ).evalf() );

reslst.append( (g12*po11*po5*numeric(25,32) ).evalf() );

reslst.append( (-(g2*po11*po5) ).evalf() );

reslst.append( (4*g1*g2*po11*po5 ).evalf() );

reslst.append( (g10*g2*po11*po5*numeric(-3,4) ).evalf() );

reslst.append( (g12*g2*po11*po5*numeric(3,8) ).evalf() );

reslst.append( (g20*po11*po5*numeric(-3,4) ).evalf() );

reslst.append( (g22*po11*po5*numeric(3,8) ).evalf() );

reslst.append( (g23*po11*po5*numeric(-3,4) ).evalf() );

reslst.append( (g25*po11*po5*numeric(3,8) ).evalf() );

reslst.append( (g26*po11*po5*numeric(3,8) ).evalf() );

reslst.append( (g28*po11*po5*numeric(-3,16) ).evalf() );

reslst.append( (g29*po11*po5*numeric(3,4) ).evalf() );

reslst.append( (g3*po11*po5*numeric(7,2) ).evalf() );

reslst.append( (-2*g2*g3*po11*po5 ).evalf() );

reslst.append( (g30*po11*po5*numeric(-3,8) ).evalf() );

reslst.append( (4*g7*po11*po5 ).evalf() );

reslst.append( (-2*g9*po11*po5 ).evalf() );

reslst.append( (po12*po5*numeric(-9,8) ).evalf() );

reslst.append( (-4*g1*po12*po5 ).evalf() );

reslst.append( (g10*po12*po5*numeric(-41,32) ).evalf() );

reslst.append( (g12*po12*po5*numeric(41,64) ).evalf() );

reslst.append( (g2*po12*po5*numeric(1,2) ).evalf() );

reslst.append( (2*g1*g2*po12*po5 ).evalf() );

reslst.append( (g10*g2*po12*po5*numeric(1,8) ).evalf() );

reslst.append( (g12*g2*po12*po5*numeric(-1,16) ).evalf() );

reslst.append( (g20*po12*po5*numeric(1,8) ).evalf() );

reslst.append( (g22*po12*po5*numeric(-1,16) ).evalf() );

reslst.append( (g23*po12*po5*numeric(1,8) ).evalf() );

reslst.append( (g25*po12*po5*numeric(-1,16) ).evalf() );

reslst.append( (g26*po12*po5*numeric(-1,16) ).evalf() );

reslst.append( (g28*po12*po5*numeric(1,32) ).evalf() );

reslst.append( (g29*po12*po5*numeric(-1,8) ).evalf() );

reslst.append( (2*g3*po12*po5 ).evalf() );

reslst.append( (-(g2*g3*po12*po5) ).evalf() );

reslst.append( (g30*po12*po5*numeric(1,16) ).evalf() );

reslst.append( (2*g7*po12*po5 ).evalf() );

reslst.append( (-(g9*po12*po5) ).evalf() );

reslst.append( (po13*po5*numeric(-1,2) ).evalf() );

reslst.append( (4*g1*po13*po5 ).evalf() );

reslst.append( (g10*po13*po5*numeric(-41,8) ).evalf() );

reslst.append( (g12*po13*po5*numeric(41,16) ).evalf() );

reslst.append( (-2*g3*po13*po5 ).evalf() );

reslst.append( (po11*po13*po5 ).evalf() );

reslst.append( (-4*g1*po11*po13*po5 ).evalf() );

reslst.append( (g10*po11*po13*po5*numeric(3,4) ).evalf() );

reslst.append( (g12*po11*po13*po5*numeric(-3,8) ).evalf() );

reslst.append( (2*g3*po11*po13*po5 ).evalf() );

reslst.append( (po12*po13*po5*numeric(-1,2) ).evalf() );

reslst.append( (-2*g1*po12*po13*po5 ).evalf() );

reslst.append( (g10*po12*po13*po5*numeric(-1,8) ).evalf() );

reslst.append( (g12*po12*po13*po5*numeric(1,16) ).evalf() );

reslst.append( (g3*po12*po13*po5 ).evalf() );

reslst.append( (po16*po5*numeric(1,2) ).evalf() );

reslst.append( (-4*g1*po16*po5 ).evalf() );

reslst.append( (g10*po16*po5*numeric(41,8) ).evalf() );

reslst.append( (g12*po16*po5*numeric(-41,16) ).evalf() );

reslst.append( (2*g3*po16*po5 ).evalf() );

reslst.append( (-(po11*po16*po5) ).evalf() );

reslst.append( (4*g1*po11*po16*po5 ).evalf() );

reslst.append( (g10*po11*po16*po5*numeric(-3,4) ).evalf() );

reslst.append( (g12*po11*po16*po5*numeric(3,8) ).evalf() );

reslst.append( (-2*g3*po11*po16*po5 ).evalf() );

reslst.append( (po12*po16*po5*numeric(1,2) ).evalf() );

reslst.append( (2*g1*po12*po16*po5 ).evalf() );

reslst.append( (g10*po12*po16*po5*numeric(1,8) ).evalf() );

reslst.append( (g12*po12*po16*po5*numeric(-1,16) ).evalf() );

reslst.append( (-(g3*po12*po16*po5) ).evalf() );

reslst.append( (po6*numeric(-7963,432) ).evalf() );

reslst.append( (g1*po6*numeric(193,18) ).evalf() );

reslst.append( (g10*po6*numeric(22,3) ).evalf() );

reslst.append( (g12*po6*numeric(-11,3) ).evalf() );

reslst.append( (16*g17*po6 ).evalf() );

reslst.append( (8*g18*po6 ).evalf() );

reslst.append( (-8*g19*po6 ).evalf() );

reslst.append( (g2*po6*numeric(37,3) ).evalf() );

reslst.append( (g1*g2*po6*numeric(16,3) ).evalf() );

reslst.append( (-4*g10*g2*po6 ).evalf() );

reslst.append( (2*g12*g2*po6 ).evalf() );

reslst.append( (4*g13*g2*po6 ).evalf() );

reslst.append( (-2*g14*g2*po6 ).evalf() );

reslst.append( (4*g15*g2*po6 ).evalf() );

reslst.append( (-2*g16*g2*po6 ).evalf() );

reslst.append( (-8*g20*po6 ).evalf() );

reslst.append( (-4*g21*po6 ).evalf() );

reslst.append( (4*g22*po6 ).evalf() );

reslst.append( (-4*g23*po6 ).evalf() );

reslst.append( (-4*g24*po6 ).evalf() );

reslst.append( (2*g25*po6 ).evalf() );

reslst.append( (2*g26*po6 ).evalf() );

reslst.append( (2*g27*po6 ).evalf() );

reslst.append( (-(g28*po6) ).evalf() );

reslst.append( (g3*po6*numeric(-193,36) ).evalf() );

reslst.append( (-2*g11*g3*po6 ).evalf() );

reslst.append( (g2*g3*po6*numeric(-8,3) ).evalf() );

reslst.append( (-4*g31*po6 ).evalf() );

reslst.append( (2*g32*po6 ).evalf() );

reslst.append( (4*g33*po6 ).evalf() );

reslst.append( (-2*g34*po6 ).evalf() );

reslst.append( (-4*g35*po6 ).evalf() );

reslst.append( (2*g36*po6 ).evalf() );

reslst.append( (2*g11*g5*po6 ).evalf() );

reslst.append( (2*g11*g6*po6 ).evalf() );

reslst.append( (g7*po6*numeric(-44,3) ).evalf() );

reslst.append( (-16*g1*g8*po6 ).evalf() );

reslst.append( (12*g3*g8*po6 ).evalf() );

reslst.append( (-4*g5*g8*po6 ).evalf() );

reslst.append( (-4*g6*g8*po6 ).evalf() );

reslst.append( (g9*po6*numeric(22,3) ).evalf() );

reslst.append( (po11*po6*numeric(-7963,216) ).evalf() );

reslst.append( (g1*po11*po6*numeric(193,9) ).evalf() );

reslst.append( (g10*po11*po6*numeric(44,3) ).evalf() );

reslst.append( (g12*po11*po6*numeric(-22,3) ).evalf() );

reslst.append( (32*g17*po11*po6 ).evalf() );

reslst.append( (16*g18*po11*po6 ).evalf() );

reslst.append( (-16*g19*po11*po6 ).evalf() );

reslst.append( (g2*po11*po6*numeric(74,3) ).evalf() );

reslst.append( (g1*g2*po11*po6*numeric(32,3) ).evalf() );

reslst.append( (-8*g10*g2*po11*po6 ).evalf() );

reslst.append( (4*g12*g2*po11*po6 ).evalf() );

reslst.append( (8*g13*g2*po11*po6 ).evalf() );

reslst.append( (-4*g14*g2*po11*po6 ).evalf() );

reslst.append( (8*g15*g2*po11*po6 ).evalf() );

reslst.append( (-4*g16*g2*po11*po6 ).evalf() );

reslst.append( (-16*g20*po11*po6 ).evalf() );

reslst.append( (-8*g21*po11*po6 ).evalf() );

reslst.append( (8*g22*po11*po6 ).evalf() );

reslst.append( (-8*g23*po11*po6 ).evalf() );

reslst.append( (-8*g24*po11*po6 ).evalf() );

reslst.append( (4*g25*po11*po6 ).evalf() );

reslst.append( (4*g26*po11*po6 ).evalf() );

reslst.append( (4*g27*po11*po6 ).evalf() );

reslst.append( (-2*g28*po11*po6 ).evalf() );

reslst.append( (g3*po11*po6*numeric(-193,18) ).evalf() );

reslst.append( (-4*g11*g3*po11*po6 ).evalf() );

reslst.append( (g2*g3*po11*po6*numeric(-16,3) ).evalf() );

reslst.append( (-8*g31*po11*po6 ).evalf() );

reslst.append( (4*g32*po11*po6 ).evalf() );

reslst.append( (8*g33*po11*po6 ).evalf() );

reslst.append( (-4*g34*po11*po6 ).evalf() );

reslst.append( (-8*g35*po11*po6 ).evalf() );

reslst.append( (4*g36*po11*po6 ).evalf() );

reslst.append( (4*g11*g5*po11*po6 ).evalf() );

reslst.append( (4*g11*g6*po11*po6 ).evalf() );

reslst.append( (g7*po11*po6*numeric(-88,3) ).evalf() );

reslst.append( (-32*g1*g8*po11*po6 ).evalf() );

reslst.append( (24*g3*g8*po11*po6 ).evalf() );

reslst.append( (-8*g5*g8*po11*po6 ).evalf() );

reslst.append( (-8*g6*g8*po11*po6 ).evalf() );

reslst.append( (g9*po11*po6*numeric(44,3) ).evalf() );

reslst.append( (po12*po6*numeric(-7963,432) ).evalf() );

reslst.append( (g1*po12*po6*numeric(193,18) ).evalf() );

reslst.append( (g10*po12*po6*numeric(22,3) ).evalf() );

reslst.append( (g12*po12*po6*numeric(-11,3) ).evalf() );

reslst.append( (16*g17*po12*po6 ).evalf() );

reslst.append( (8*g18*po12*po6 ).evalf() );

reslst.append( (-8*g19*po12*po6 ).evalf() );

reslst.append( (g2*po12*po6*numeric(37,3) ).evalf() );

reslst.append( (g1*g2*po12*po6*numeric(16,3) ).evalf() );

reslst.append( (-4*g10*g2*po12*po6 ).evalf() );

reslst.append( (2*g12*g2*po12*po6 ).evalf() );

reslst.append( (4*g13*g2*po12*po6 ).evalf() );

reslst.append( (-2*g14*g2*po12*po6 ).evalf() );

reslst.append( (4*g15*g2*po12*po6 ).evalf() );

reslst.append( (-2*g16*g2*po12*po6 ).evalf() );

reslst.append( (-8*g20*po12*po6 ).evalf() );

reslst.append( (-4*g21*po12*po6 ).evalf() );

reslst.append( (4*g22*po12*po6 ).evalf() );

reslst.append( (-4*g23*po12*po6 ).evalf() );

reslst.append( (-4*g24*po12*po6 ).evalf() );

reslst.append( (2*g25*po12*po6 ).evalf() );

reslst.append( (2*g26*po12*po6 ).evalf() );

reslst.append( (2*g27*po12*po6 ).evalf() );

reslst.append( (-(g28*po12*po6) ).evalf() );

reslst.append( (g3*po12*po6*numeric(-193,36) ).evalf() );

reslst.append( (-2*g11*g3*po12*po6 ).evalf() );

reslst.append( (g2*g3*po12*po6*numeric(-8,3) ).evalf() );

reslst.append( (-4*g31*po12*po6 ).evalf() );

reslst.append( (2*g32*po12*po6 ).evalf() );

reslst.append( (4*g33*po12*po6 ).evalf() );

reslst.append( (-2*g34*po12*po6 ).evalf() );

reslst.append( (-4*g35*po12*po6 ).evalf() );

reslst.append( (2*g36*po12*po6 ).evalf() );

reslst.append( (2*g11*g5*po12*po6 ).evalf() );

reslst.append( (2*g11*g6*po12*po6 ).evalf() );

reslst.append( (g7*po12*po6*numeric(-44,3) ).evalf() );

reslst.append( (-16*g1*g8*po12*po6 ).evalf() );

reslst.append( (12*g3*g8*po12*po6 ).evalf() );

reslst.append( (-4*g5*g8*po12*po6 ).evalf() );

reslst.append( (-4*g6*g8*po12*po6 ).evalf() );

reslst.append( (g9*po12*po6*numeric(22,3) ).evalf() );

reslst.append( (po13*po6*numeric(-415,36) ).evalf() );

reslst.append( (g1*po13*po6*numeric(14,3) ).evalf() );

reslst.append( (4*g10*po13*po6 ).evalf() );

reslst.append( (-2*g12*po13*po6 ).evalf() );

reslst.append( (g2*po13*po6*numeric(-8,3) ).evalf() );

reslst.append( (8*g1*g2*po13*po6 ).evalf() );

reslst.append( (g3*po13*po6*numeric(-7,3) ).evalf() );

reslst.append( (-4*g2*g3*po13*po6 ).evalf() );

reslst.append( (-8*g7*po13*po6 ).evalf() );

reslst.append( (8*g8*po13*po6 ).evalf() );

reslst.append( (4*g9*po13*po6 ).evalf() );

reslst.append( (po11*po13*po6*numeric(-415,18) ).evalf() );

reslst.append( (g1*po11*po13*po6*numeric(28,3) ).evalf() );

reslst.append( (8*g10*po11*po13*po6 ).evalf() );

reslst.append( (-4*g12*po11*po13*po6 ).evalf() );

reslst.append( (g2*po11*po13*po6*numeric(-16,3) ).evalf() );

reslst.append( (16*g1*g2*po11*po13*po6 ).evalf() );

reslst.append( (g3*po11*po13*po6*numeric(-14,3) ).evalf() );

reslst.append( (-8*g2*g3*po11*po13*po6 ).evalf() );

reslst.append( (-16*g7*po11*po13*po6 ).evalf() );

reslst.append( (16*g8*po11*po13*po6 ).evalf() );

reslst.append( (8*g9*po11*po13*po6 ).evalf() );

reslst.append( (po12*po13*po6*numeric(-415,36) ).evalf() );

reslst.append( (g1*po12*po13*po6*numeric(14,3) ).evalf() );

reslst.append( (4*g10*po12*po13*po6 ).evalf() );

reslst.append( (-2*g12*po12*po13*po6 ).evalf() );

reslst.append( (g2*po12*po13*po6*numeric(-8,3) ).evalf() );

reslst.append( (8*g1*g2*po12*po13*po6 ).evalf() );

reslst.append( (g3*po12*po13*po6*numeric(-7,3) ).evalf() );

reslst.append( (-4*g2*g3*po12*po13*po6 ).evalf() );

reslst.append( (-8*g7*po12*po13*po6 ).evalf() );

reslst.append( (8*g8*po12*po13*po6 ).evalf() );

reslst.append( (4*g9*po12*po13*po6 ).evalf() );

reslst.append( (po14*po6*numeric(-1,2) ).evalf() );

reslst.append( (-4*g2*po14*po6 ).evalf() );

reslst.append( (-(po11*po14*po6) ).evalf() );

reslst.append( (-8*g2*po11*po14*po6 ).evalf() );

reslst.append( (po12*po14*po6*numeric(-1,2) ).evalf() );

reslst.append( (-4*g2*po12*po14*po6 ).evalf() );

reslst.append( (po15*po6*numeric(2,3) ).evalf() );

reslst.append( (po11*po15*po6*numeric(4,3) ).evalf() );

reslst.append( (po12*po15*po6*numeric(2,3) ).evalf() );

reslst.append( (po16*po6*numeric(415,36) ).evalf() );

reslst.append( (g1*po16*po6*numeric(-14,3) ).evalf() );

reslst.append( (-4*g10*po16*po6 ).evalf() );

reslst.append( (2*g12*po16*po6 ).evalf() );

reslst.append( (g2*po16*po6*numeric(8,3) ).evalf() );

reslst.append( (-8*g1*g2*po16*po6 ).evalf() );

reslst.append( (g3*po16*po6*numeric(7,3) ).evalf() );

reslst.append( (4*g2*g3*po16*po6 ).evalf() );

reslst.append( (8*g7*po16*po6 ).evalf() );

reslst.append( (-8*g8*po16*po6 ).evalf() );

reslst.append( (-4*g9*po16*po6 ).evalf() );

reslst.append( (po11*po16*po6*numeric(415,18) ).evalf() );

reslst.append( (g1*po11*po16*po6*numeric(-28,3) ).evalf() );

reslst.append( (-8*g10*po11*po16*po6 ).evalf() );

reslst.append( (4*g12*po11*po16*po6 ).evalf() );

reslst.append( (g2*po11*po16*po6*numeric(16,3) ).evalf() );

reslst.append( (-16*g1*g2*po11*po16*po6 ).evalf() );

reslst.append( (g3*po11*po16*po6*numeric(14,3) ).evalf() );

reslst.append( (8*g2*g3*po11*po16*po6 ).evalf() );

reslst.append( (16*g7*po11*po16*po6 ).evalf() );

reslst.append( (-16*g8*po11*po16*po6 ).evalf() );

reslst.append( (-8*g9*po11*po16*po6 ).evalf() );

reslst.append( (po12*po16*po6*numeric(415,36) ).evalf() );

reslst.append( (g1*po12*po16*po6*numeric(-14,3) ).evalf() );

reslst.append( (-4*g10*po12*po16*po6 ).evalf() );

reslst.append( (2*g12*po12*po16*po6 ).evalf() );

reslst.append( (g2*po12*po16*po6*numeric(8,3) ).evalf() );

reslst.append( (-8*g1*g2*po12*po16*po6 ).evalf() );

reslst.append( (g3*po12*po16*po6*numeric(7,3) ).evalf() );

reslst.append( (4*g2*g3*po12*po16*po6 ).evalf() );

reslst.append( (8*g7*po12*po16*po6 ).evalf() );

reslst.append( (-8*g8*po12*po16*po6 ).evalf() );

reslst.append( (-4*g9*po12*po16*po6 ).evalf() );

reslst.append( (po13*po16*po6 ).evalf() );

reslst.append( (8*g2*po13*po16*po6 ).evalf() );

reslst.append( (2*po11*po13*po16*po6 ).evalf() );

reslst.append( (16*g2*po11*po13*po16*po6 ).evalf() );

reslst.append( (po12*po13*po16*po6 ).evalf() );

reslst.append( (8*g2*po12*po13*po16*po6 ).evalf() );

reslst.append( (-2*po14*po16*po6 ).evalf() );

reslst.append( (-4*po11*po14*po16*po6 ).evalf() );

reslst.append( (-2*po12*po14*po16*po6 ).evalf() );

reslst.append( (po17*po6*numeric(-1,2) ).evalf() );

reslst.append( (-4*g2*po17*po6 ).evalf() );

reslst.append( (-(po11*po17*po6) ).evalf() );

reslst.append( (-8*g2*po11*po17*po6 ).evalf() );

reslst.append( (po12*po17*po6*numeric(-1,2) ).evalf() );

reslst.append( (-4*g2*po12*po17*po6 ).evalf() );

reslst.append( (2*po13*po17*po6 ).evalf() );

reslst.append( (4*po11*po13*po17*po6 ).evalf() );

reslst.append( (2*po12*po13*po17*po6 ).evalf() );

reslst.append( (po18*po6*numeric(-2,3) ).evalf() );

reslst.append( (po11*po18*po6*numeric(-4,3) ).evalf() );

reslst.append( (po12*po18*po6*numeric(-2,3) ).evalf() );

reslst.append( (po7*numeric(7963,216) ).evalf() );

reslst.append( (g1*po7*numeric(-193,9) ).evalf() );

reslst.append( (g10*po7*numeric(-161,12) ).evalf() );

reslst.append( (g12*po7*numeric(161,24) ).evalf() );

reslst.append( (-32*g17*po7 ).evalf() );

reslst.append( (-16*g18*po7 ).evalf() );

reslst.append( (16*g19*po7 ).evalf() );

reslst.append( (g2*po7*numeric(-74,3) ).evalf() );

reslst.append( (g1*g2*po7*numeric(-32,3) ).evalf() );

reslst.append( (7*g10*g2*po7 ).evalf() );

reslst.append( (g12*g2*po7*numeric(-7,2) ).evalf() );

reslst.append( (-8*g13*g2*po7 ).evalf() );

reslst.append( (4*g14*g2*po7 ).evalf() );

reslst.append( (-8*g15*g2*po7 ).evalf() );

reslst.append( (4*g16*g2*po7 ).evalf() );

reslst.append( (15*g20*po7 ).evalf() );

reslst.append( (8*g21*po7 ).evalf() );

reslst.append( (g22*po7*numeric(-15,2) ).evalf() );

reslst.append( (7*g23*po7 ).evalf() );

reslst.append( (8*g24*po7 ).evalf() );

reslst.append( (g25*po7*numeric(-7,2) ).evalf() );

reslst.append( (g26*po7*numeric(-7,2) ).evalf() );

reslst.append( (-4*g27*po7 ).evalf() );

reslst.append( (g28*po7*numeric(7,4) ).evalf() );

reslst.append( (g29*po7 ).evalf() );

reslst.append( (g3*po7*numeric(193,18) ).evalf() );

reslst.append( (4*g11*g3*po7 ).evalf() );

reslst.append( (g2*g3*po7*numeric(16,3) ).evalf() );

reslst.append( (g30*po7*numeric(-1,2) ).evalf() );

reslst.append( (8*g31*po7 ).evalf() );

reslst.append( (-4*g32*po7 ).evalf() );

reslst.append( (-8*g33*po7 ).evalf() );

reslst.append( (4*g34*po7 ).evalf() );

reslst.append( (8*g35*po7 ).evalf() );

reslst.append( (-4*g36*po7 ).evalf() );

reslst.append( (-4*g11*g5*po7 ).evalf() );

reslst.append( (-4*g11*g6*po7 ).evalf() );

reslst.append( (g7*po7*numeric(88,3) ).evalf() );

reslst.append( (32*g1*g8*po7 ).evalf() );

reslst.append( (-24*g3*g8*po7 ).evalf() );

reslst.append( (8*g5*g8*po7 ).evalf() );

reslst.append( (8*g6*g8*po7 ).evalf() );

reslst.append( (g9*po7*numeric(-44,3) ).evalf() );

reslst.append( (po11*po7*numeric(7963,108) ).evalf() );

reslst.append( (g1*po11*po7*numeric(-386,9) ).evalf() );

reslst.append( (g10*po11*po7*numeric(-73,3) ).evalf() );

reslst.append( (g12*po11*po7*numeric(73,6) ).evalf() );

reslst.append( (-64*g17*po11*po7 ).evalf() );

reslst.append( (-32*g18*po11*po7 ).evalf() );

reslst.append( (32*g19*po11*po7 ).evalf() );

reslst.append( (g2*po11*po7*numeric(-148,3) ).evalf() );

reslst.append( (g1*g2*po11*po7*numeric(-64,3) ).evalf() );

reslst.append( (12*g10*g2*po11*po7 ).evalf() );

reslst.append( (-6*g12*g2*po11*po7 ).evalf() );

reslst.append( (-16*g13*g2*po11*po7 ).evalf() );

reslst.append( (8*g14*g2*po11*po7 ).evalf() );

reslst.append( (-16*g15*g2*po11*po7 ).evalf() );

reslst.append( (8*g16*g2*po11*po7 ).evalf() );

reslst.append( (28*g20*po11*po7 ).evalf() );

reslst.append( (16*g21*po11*po7 ).evalf() );

reslst.append( (-14*g22*po11*po7 ).evalf() );

reslst.append( (12*g23*po11*po7 ).evalf() );

reslst.append( (16*g24*po11*po7 ).evalf() );

reslst.append( (-6*g25*po11*po7 ).evalf() );

reslst.append( (-6*g26*po11*po7 ).evalf() );

reslst.append( (-8*g27*po11*po7 ).evalf() );

reslst.append( (3*g28*po11*po7 ).evalf() );

reslst.append( (4*g29*po11*po7 ).evalf() );

reslst.append( (g3*po11*po7*numeric(193,9) ).evalf() );

reslst.append( (8*g11*g3*po11*po7 ).evalf() );

reslst.append( (g2*g3*po11*po7*numeric(32,3) ).evalf() );

reslst.append( (-2*g30*po11*po7 ).evalf() );

reslst.append( (16*g31*po11*po7 ).evalf() );

reslst.append( (-8*g32*po11*po7 ).evalf() );

reslst.append( (-16*g33*po11*po7 ).evalf() );

reslst.append( (8*g34*po11*po7 ).evalf() );

reslst.append( (16*g35*po11*po7 ).evalf() );

reslst.append( (-8*g36*po11*po7 ).evalf() );

reslst.append( (-8*g11*g5*po11*po7 ).evalf() );

reslst.append( (-8*g11*g6*po11*po7 ).evalf() );

reslst.append( (g7*po11*po7*numeric(176,3) ).evalf() );

reslst.append( (64*g1*g8*po11*po7 ).evalf() );

reslst.append( (-48*g3*g8*po11*po7 ).evalf() );

reslst.append( (16*g5*g8*po11*po7 ).evalf() );

reslst.append( (16*g6*g8*po11*po7 ).evalf() );

reslst.append( (g9*po11*po7*numeric(-88,3) ).evalf() );

reslst.append( (po12*po7*numeric(7963,216) ).evalf() );

reslst.append( (g1*po12*po7*numeric(-193,9) ).evalf() );

reslst.append( (g10*po12*po7*numeric(-131,12) ).evalf() );

reslst.append( (g12*po12*po7*numeric(131,24) ).evalf() );

reslst.append( (-32*g17*po12*po7 ).evalf() );

reslst.append( (-16*g18*po12*po7 ).evalf() );

reslst.append( (16*g19*po12*po7 ).evalf() );

reslst.append( (g2*po12*po7*numeric(-74,3) ).evalf() );

reslst.append( (g1*g2*po12*po7*numeric(-32,3) ).evalf() );

reslst.append( (5*g10*g2*po12*po7 ).evalf() );

reslst.append( (g12*g2*po12*po7*numeric(-5,2) ).evalf() );

reslst.append( (-8*g13*g2*po12*po7 ).evalf() );

reslst.append( (4*g14*g2*po12*po7 ).evalf() );

reslst.append( (-8*g15*g2*po12*po7 ).evalf() );

reslst.append( (4*g16*g2*po12*po7 ).evalf() );

reslst.append( (13*g20*po12*po7 ).evalf() );

reslst.append( (8*g21*po12*po7 ).evalf() );

reslst.append( (g22*po12*po7*numeric(-13,2) ).evalf() );

reslst.append( (5*g23*po12*po7 ).evalf() );

reslst.append( (8*g24*po12*po7 ).evalf() );

reslst.append( (g25*po12*po7*numeric(-5,2) ).evalf() );

reslst.append( (g26*po12*po7*numeric(-5,2) ).evalf() );

reslst.append( (-4*g27*po12*po7 ).evalf() );

reslst.append( (g28*po12*po7*numeric(5,4) ).evalf() );

reslst.append( (3*g29*po12*po7 ).evalf() );

reslst.append( (g3*po12*po7*numeric(193,18) ).evalf() );

reslst.append( (4*g11*g3*po12*po7 ).evalf() );

reslst.append( (g2*g3*po12*po7*numeric(16,3) ).evalf() );

reslst.append( (g30*po12*po7*numeric(-3,2) ).evalf() );

reslst.append( (8*g31*po12*po7 ).evalf() );

reslst.append( (-4*g32*po12*po7 ).evalf() );

reslst.append( (-8*g33*po12*po7 ).evalf() );

reslst.append( (4*g34*po12*po7 ).evalf() );

reslst.append( (8*g35*po12*po7 ).evalf() );

reslst.append( (-4*g36*po12*po7 ).evalf() );

reslst.append( (-4*g11*g5*po12*po7 ).evalf() );

reslst.append( (-4*g11*g6*po12*po7 ).evalf() );

reslst.append( (g7*po12*po7*numeric(88,3) ).evalf() );

reslst.append( (32*g1*g8*po12*po7 ).evalf() );

reslst.append( (-24*g3*g8*po12*po7 ).evalf() );

reslst.append( (8*g5*g8*po12*po7 ).evalf() );

reslst.append( (8*g6*g8*po12*po7 ).evalf() );

reslst.append( (g9*po12*po7*numeric(-44,3) ).evalf() );

reslst.append( (po13*po7*numeric(415,18) ).evalf() );

reslst.append( (g1*po13*po7*numeric(-28,3) ).evalf() );

reslst.append( (-7*g10*po13*po7 ).evalf() );

reslst.append( (g12*po13*po7*numeric(7,2) ).evalf() );

reslst.append( (g2*po13*po7*numeric(16,3) ).evalf() );

reslst.append( (-16*g1*g2*po13*po7 ).evalf() );

reslst.append( (g3*po13*po7*numeric(14,3) ).evalf() );

reslst.append( (8*g2*g3*po13*po7 ).evalf() );

reslst.append( (16*g7*po13*po7 ).evalf() );

reslst.append( (-16*g8*po13*po7 ).evalf() );

reslst.append( (-8*g9*po13*po7 ).evalf() );

reslst.append( (po11*po13*po7*numeric(415,9) ).evalf() );

reslst.append( (g1*po11*po13*po7*numeric(-56,3) ).evalf() );

reslst.append( (-12*g10*po11*po13*po7 ).evalf() );

reslst.append( (6*g12*po11*po13*po7 ).evalf() );

reslst.append( (g2*po11*po13*po7*numeric(32,3) ).evalf() );

reslst.append( (-32*g1*g2*po11*po13*po7 ).evalf() );

reslst.append( (g3*po11*po13*po7*numeric(28,3) ).evalf() );

reslst.append( (16*g2*g3*po11*po13*po7 ).evalf() );

reslst.append( (32*g7*po11*po13*po7 ).evalf() );

reslst.append( (-32*g8*po11*po13*po7 ).evalf() );

reslst.append( (-16*g9*po11*po13*po7 ).evalf() );

reslst.append( (po12*po13*po7*numeric(415,18) ).evalf() );

reslst.append( (g1*po12*po13*po7*numeric(-28,3) ).evalf() );

reslst.append( (-5*g10*po12*po13*po7 ).evalf() );

reslst.append( (g12*po12*po13*po7*numeric(5,2) ).evalf() );

reslst.append( (g2*po12*po13*po7*numeric(16,3) ).evalf() );

reslst.append( (-16*g1*g2*po12*po13*po7 ).evalf() );

reslst.append( (g3*po12*po13*po7*numeric(14,3) ).evalf() );

reslst.append( (8*g2*g3*po12*po13*po7 ).evalf() );

reslst.append( (16*g7*po12*po13*po7 ).evalf() );

reslst.append( (-16*g8*po12*po13*po7 ).evalf() );

reslst.append( (-8*g9*po12*po13*po7 ).evalf() );

reslst.append( (po14*po7 ).evalf() );

reslst.append( (8*g2*po14*po7 ).evalf() );

reslst.append( (2*po11*po14*po7 ).evalf() );

reslst.append( (16*g2*po11*po14*po7 ).evalf() );

reslst.append( (po12*po14*po7 ).evalf() );

reslst.append( (8*g2*po12*po14*po7 ).evalf() );

reslst.append( (po15*po7*numeric(-4,3) ).evalf() );

reslst.append( (po11*po15*po7*numeric(-8,3) ).evalf() );

reslst.append( (po12*po15*po7*numeric(-4,3) ).evalf() );

reslst.append( (po16*po7*numeric(-415,18) ).evalf() );

reslst.append( (g1*po16*po7*numeric(28,3) ).evalf() );

reslst.append( (7*g10*po16*po7 ).evalf() );

reslst.append( (g12*po16*po7*numeric(-7,2) ).evalf() );

reslst.append( (g2*po16*po7*numeric(-16,3) ).evalf() );

reslst.append( (16*g1*g2*po16*po7 ).evalf() );

reslst.append( (g3*po16*po7*numeric(-14,3) ).evalf() );

reslst.append( (-8*g2*g3*po16*po7 ).evalf() );

reslst.append( (-16*g7*po16*po7 ).evalf() );

reslst.append( (16*g8*po16*po7 ).evalf() );

reslst.append( (8*g9*po16*po7 ).evalf() );

reslst.append( (po11*po16*po7*numeric(-415,9) ).evalf() );

reslst.append( (g1*po11*po16*po7*numeric(56,3) ).evalf() );

reslst.append( (12*g10*po11*po16*po7 ).evalf() );

reslst.append( (-6*g12*po11*po16*po7 ).evalf() );

reslst.append( (g2*po11*po16*po7*numeric(-32,3) ).evalf() );

reslst.append( (32*g1*g2*po11*po16*po7 ).evalf() );

reslst.append( (g3*po11*po16*po7*numeric(-28,3) ).evalf() );

reslst.append( (-16*g2*g3*po11*po16*po7 ).evalf() );

reslst.append( (-32*g7*po11*po16*po7 ).evalf() );

reslst.append( (32*g8*po11*po16*po7 ).evalf() );

reslst.append( (16*g9*po11*po16*po7 ).evalf() );

reslst.append( (po12*po16*po7*numeric(-415,18) ).evalf() );

reslst.append( (g1*po12*po16*po7*numeric(28,3) ).evalf() );

reslst.append( (5*g10*po12*po16*po7 ).evalf() );

reslst.append( (g12*po12*po16*po7*numeric(-5,2) ).evalf() );

reslst.append( (g2*po12*po16*po7*numeric(-16,3) ).evalf() );

reslst.append( (16*g1*g2*po12*po16*po7 ).evalf() );

reslst.append( (g3*po12*po16*po7*numeric(-14,3) ).evalf() );

reslst.append( (-8*g2*g3*po12*po16*po7 ).evalf() );

reslst.append( (-16*g7*po12*po16*po7 ).evalf() );

reslst.append( (16*g8*po12*po16*po7 ).evalf() );

reslst.append( (8*g9*po12*po16*po7 ).evalf() );

reslst.append( (-2*po13*po16*po7 ).evalf() );

reslst.append( (-16*g2*po13*po16*po7 ).evalf() );

reslst.append( (-4*po11*po13*po16*po7 ).evalf() );

reslst.append( (-32*g2*po11*po13*po16*po7 ).evalf() );

reslst.append( (-2*po12*po13*po16*po7 ).evalf() );

reslst.append( (-16*g2*po12*po13*po16*po7 ).evalf() );

reslst.append( (4*po14*po16*po7 ).evalf() );

reslst.append( (8*po11*po14*po16*po7 ).evalf() );

reslst.append( (4*po12*po14*po16*po7 ).evalf() );

reslst.append( (po17*po7 ).evalf() );

reslst.append( (8*g2*po17*po7 ).evalf() );

reslst.append( (2*po11*po17*po7 ).evalf() );

reslst.append( (16*g2*po11*po17*po7 ).evalf() );

reslst.append( (po12*po17*po7 ).evalf() );

reslst.append( (8*g2*po12*po17*po7 ).evalf() );

reslst.append( (-4*po13*po17*po7 ).evalf() );

reslst.append( (-8*po11*po13*po17*po7 ).evalf() );

reslst.append( (-4*po12*po13*po17*po7 ).evalf() );

reslst.append( (po18*po7*numeric(4,3) ).evalf() );

reslst.append( (po11*po18*po7*numeric(8,3) ).evalf() );

reslst.append( (po12*po18*po7*numeric(4,3) ).evalf() );

reslst.append( (po8*numeric(-8449,432) ).evalf() );

reslst.append( (g1*po8*numeric(121,18) ).evalf() );

reslst.append( (g10*po8*numeric(107,24) ).evalf() );

reslst.append( (-(g11*po8) ).evalf() );

reslst.append( (g12*po8*numeric(-107,48) ).evalf() );

reslst.append( (16*g17*po8 ).evalf() );

reslst.append( (8*g18*po8 ).evalf() );

reslst.append( (-8*g19*po8 ).evalf() );

reslst.append( (g2*po8*numeric(28,3) ).evalf() );

reslst.append( (g1*g2*po8*numeric(22,3) ).evalf() );

reslst.append( (g10*g2*po8*numeric(-5,2) ).evalf() );

reslst.append( (g12*g2*po8*numeric(5,4) ).evalf() );

reslst.append( (4*g13*g2*po8 ).evalf() );

reslst.append( (-2*g14*g2*po8 ).evalf() );

reslst.append( (4*g15*g2*po8 ).evalf() );

reslst.append( (-2*g16*g2*po8 ).evalf() );

reslst.append( (g20*po8*numeric(-13,2) ).evalf() );

reslst.append( (-4*g21*po8 ).evalf() );

reslst.append( (g22*po8*numeric(13,4) ).evalf() );

reslst.append( (g23*po8*numeric(-5,2) ).evalf() );

reslst.append( (-4*g24*po8 ).evalf() );

reslst.append( (g25*po8*numeric(5,4) ).evalf() );

reslst.append( (g26*po8*numeric(5,4) ).evalf() );

reslst.append( (2*g27*po8 ).evalf() );

reslst.append( (g28*po8*numeric(-5,8) ).evalf() );

reslst.append( (g29*po8*numeric(-3,2) ).evalf() );

reslst.append( (g3*po8*numeric(-121,36) ).evalf() );

reslst.append( (-2*g11*g3*po8 ).evalf() );

reslst.append( (g2*g3*po8*numeric(-11,3) ).evalf() );

reslst.append( (g30*po8*numeric(3,4) ).evalf() );

reslst.append( (-4*g31*po8 ).evalf() );

reslst.append( (2*g32*po8 ).evalf() );

reslst.append( (4*g33*po8 ).evalf() );

reslst.append( (-2*g34*po8 ).evalf() );

reslst.append( (-4*g35*po8 ).evalf() );

reslst.append( (2*g36*po8 ).evalf() );

reslst.append( (2*g11*g5*po8 ).evalf() );

reslst.append( (2*g11*g6*po8 ).evalf() );

reslst.append( (g7*po8*numeric(-38,3) ).evalf() );

reslst.append( (6*g8*po8 ).evalf() );

reslst.append( (-16*g1*g8*po8 ).evalf() );

reslst.append( (12*g3*g8*po8 ).evalf() );

reslst.append( (-4*g5*g8*po8 ).evalf() );

reslst.append( (-4*g6*g8*po8 ).evalf() );

reslst.append( (g9*po8*numeric(19,3) ).evalf() );

reslst.append( (g11*po10*po8*numeric(-1,2) ).evalf() );

reslst.append( (g2*po10*po8*numeric(-7,4) ).evalf() );

reslst.append( (3*g8*po10*po8 ).evalf() );

reslst.append( (po11*po8*numeric(-8287,144) ).evalf() );

reslst.append( (g1*po11*po8*numeric(145,6) ).evalf() );

reslst.append( (10*g10*po11*po8 ).evalf() );

reslst.append( (-3*g11*po11*po8 ).evalf() );

reslst.append( (-5*g12*po11*po8 ).evalf() );

reslst.append( (40*g17*po11*po8 ).evalf() );

reslst.append( (4*g18*po11*po8 ).evalf() );

reslst.append( (-20*g19*po11*po8 ).evalf() );

reslst.append( (g2*po11*po8*numeric(145,4) ).evalf() );

reslst.append( (15*g1*g2*po11*po8 ).evalf() );

reslst.append( (-4*g10*g2*po11*po8 ).evalf() );

reslst.append( (2*g12*g2*po11*po8 ).evalf() );

reslst.append( (10*g13*g2*po11*po8 ).evalf() );

reslst.append( (-5*g14*g2*po11*po8 ).evalf() );

reslst.append( (10*g15*g2*po11*po8 ).evalf() );

reslst.append( (-5*g16*g2*po11*po8 ).evalf() );

reslst.append( (-14*g20*po11*po8 ).evalf() );

reslst.append( (-6*g21*po11*po8 ).evalf() );

reslst.append( (7*g22*po11*po8 ).evalf() );

reslst.append( (-4*g23*po11*po8 ).evalf() );

reslst.append( (-4*g24*po11*po8 ).evalf() );

reslst.append( (2*g25*po11*po8 ).evalf() );

reslst.append( (2*g26*po11*po8 ).evalf() );

reslst.append( (4*g27*po11*po8 ).evalf() );

reslst.append( (-(g28*po11*po8) ).evalf() );

reslst.append( (-6*g29*po11*po8 ).evalf() );

reslst.append( (g3*po11*po8*numeric(-145,12) ).evalf() );

reslst.append( (-5*g11*g3*po11*po8 ).evalf() );

reslst.append( (g2*g3*po11*po8*numeric(-15,2) ).evalf() );

reslst.append( (3*g30*po11*po8 ).evalf() );

reslst.append( (-10*g31*po11*po8 ).evalf() );

reslst.append( (5*g32*po11*po8 ).evalf() );

reslst.append( (10*g33*po11*po8 ).evalf() );

reslst.append( (-5*g34*po11*po8 ).evalf() );

reslst.append( (-10*g35*po11*po8 ).evalf() );

reslst.append( (5*g36*po11*po8 ).evalf() );

reslst.append( (5*g11*g5*po11*po8 ).evalf() );

reslst.append( (5*g11*g6*po11*po8 ).evalf() );

reslst.append( (-35*g7*po11*po8 ).evalf() );

reslst.append( (8*g8*po11*po8 ).evalf() );

reslst.append( (-40*g1*g8*po11*po8 ).evalf() );

reslst.append( (30*g3*g8*po11*po8 ).evalf() );

reslst.append( (-10*g5*g8*po11*po8 ).evalf() );

reslst.append( (-10*g6*g8*po11*po8 ).evalf() );

reslst.append( (g9*po11*po8*numeric(35,2) ).evalf() );

reslst.append( (po12*po8*numeric(-8449,432) ).evalf() );

reslst.append( (g1*po12*po8*numeric(121,18) ).evalf() );

reslst.append( (g10*po12*po8*numeric(17,24) ).evalf() );

reslst.append( (g12*po12*po8*numeric(-17,48) ).evalf() );

reslst.append( (16*g17*po12*po8 ).evalf() );

reslst.append( (8*g18*po12*po8 ).evalf() );

reslst.append( (-8*g19*po12*po8 ).evalf() );

reslst.append( (g2*po12*po8*numeric(77,6) ).evalf() );

reslst.append( (g1*g2*po12*po8*numeric(22,3) ).evalf() );

reslst.append( (g10*g2*po12*po8*numeric(1,2) ).evalf() );

reslst.append( (g12*g2*po12*po8*numeric(-1,4) ).evalf() );

reslst.append( (4*g13*g2*po12*po8 ).evalf() );

reslst.append( (-2*g14*g2*po12*po8 ).evalf() );

reslst.append( (4*g15*g2*po12*po8 ).evalf() );

reslst.append( (-2*g16*g2*po12*po8 ).evalf() );

reslst.append( (g20*po12*po8*numeric(-7,2) ).evalf() );

reslst.append( (-4*g21*po12*po8 ).evalf() );

reslst.append( (g22*po12*po8*numeric(7,4) ).evalf() );

reslst.append( (g23*po12*po8*numeric(1,2) ).evalf() );

reslst.append( (-4*g24*po12*po8 ).evalf() );

reslst.append( (g25*po12*po8*numeric(-1,4) ).evalf() );

reslst.append( (g26*po12*po8*numeric(-1,4) ).evalf() );

reslst.append( (2*g27*po12*po8 ).evalf() );

reslst.append( (g28*po12*po8*numeric(1,8) ).evalf() );

reslst.append( (g29*po12*po8*numeric(-9,2) ).evalf() );

reslst.append( (g3*po12*po8*numeric(-121,36) ).evalf() );

reslst.append( (-2*g11*g3*po12*po8 ).evalf() );

reslst.append( (g2*g3*po12*po8*numeric(-11,3) ).evalf() );

reslst.append( (g30*po12*po8*numeric(9,4) ).evalf() );

reslst.append( (-4*g31*po12*po8 ).evalf() );

reslst.append( (2*g32*po12*po8 ).evalf() );

reslst.append( (4*g33*po12*po8 ).evalf() );

reslst.append( (-2*g34*po12*po8 ).evalf() );

reslst.append( (-4*g35*po12*po8 ).evalf() );

reslst.append( (2*g36*po12*po8 ).evalf() );

reslst.append( (2*g11*g5*po12*po8 ).evalf() );

reslst.append( (2*g11*g6*po12*po8 ).evalf() );

reslst.append( (g7*po12*po8*numeric(-38,3) ).evalf() );

reslst.append( (-16*g1*g8*po12*po8 ).evalf() );

reslst.append( (12*g3*g8*po12*po8 ).evalf() );

reslst.append( (-4*g5*g8*po12*po8 ).evalf() );

reslst.append( (-4*g6*g8*po12*po8 ).evalf() );

reslst.append( (g9*po12*po8*numeric(19,3) ).evalf() );

reslst.append( (po13*po8*numeric(-433,36) ).evalf() );

reslst.append( (g1*po13*po8*numeric(8,3) ).evalf() );

reslst.append( (g10*po13*po8*numeric(5,2) ).evalf() );

reslst.append( (g12*po13*po8*numeric(-5,4) ).evalf() );

reslst.append( (g2*po13*po8*numeric(-14,3) ).evalf() );

reslst.append( (8*g1*g2*po13*po8 ).evalf() );

reslst.append( (g3*po13*po8*numeric(-4,3) ).evalf() );

reslst.append( (-4*g2*g3*po13*po8 ).evalf() );

reslst.append( (-8*g7*po13*po8 ).evalf() );

reslst.append( (8*g8*po13*po8 ).evalf() );

reslst.append( (4*g9*po13*po8 ).evalf() );

reslst.append( (-(g2*po10*po13*po8) ).evalf() );

reslst.append( (po11*po13*po8*numeric(-427,12) ).evalf() );

reslst.append( (10*g1*po11*po13*po8 ).evalf() );

reslst.append( (4*g10*po11*po13*po8 ).evalf() );

reslst.append( (-2*g11*po11*po13*po8 ).evalf() );

reslst.append( (-2*g12*po11*po13*po8 ).evalf() );

reslst.append( (-9*g2*po11*po13*po8 ).evalf() );

reslst.append( (20*g1*g2*po11*po13*po8 ).evalf() );

reslst.append( (-5*g3*po11*po13*po8 ).evalf() );

reslst.append( (-10*g2*g3*po11*po13*po8 ).evalf() );

reslst.append( (-20*g7*po11*po13*po8 ).evalf() );

reslst.append( (28*g8*po11*po13*po8 ).evalf() );

reslst.append( (10*g9*po11*po13*po8 ).evalf() );

reslst.append( (po12*po13*po8*numeric(-433,36) ).evalf() );

reslst.append( (g1*po12*po13*po8*numeric(8,3) ).evalf() );

reslst.append( (g10*po12*po13*po8*numeric(-1,2) ).evalf() );

reslst.append( (g12*po12*po13*po8*numeric(1,4) ).evalf() );

reslst.append( (g2*po12*po13*po8*numeric(-8,3) ).evalf() );

reslst.append( (8*g1*g2*po12*po13*po8 ).evalf() );

reslst.append( (g3*po12*po13*po8*numeric(-4,3) ).evalf() );

reslst.append( (-4*g2*g3*po12*po13*po8 ).evalf() );

reslst.append( (-8*g7*po12*po13*po8 ).evalf() );

reslst.append( (8*g8*po12*po13*po8 ).evalf() );

reslst.append( (4*g9*po12*po13*po8 ).evalf() );

reslst.append( (po14*po8*numeric(-1,2) ).evalf() );

reslst.append( (-4*g2*po14*po8 ).evalf() );

reslst.append( (po11*po14*po8*numeric(-3,2) ).evalf() );

reslst.append( (-12*g2*po11*po14*po8 ).evalf() );

reslst.append( (po12*po14*po8*numeric(-1,2) ).evalf() );

reslst.append( (-4*g2*po12*po14*po8 ).evalf() );

reslst.append( (po15*po8*numeric(2,3) ).evalf() );

reslst.append( (2*po11*po15*po8 ).evalf() );

reslst.append( (po12*po15*po8*numeric(2,3) ).evalf() );

reslst.append( (po16*po8*numeric(433,36) ).evalf() );

reslst.append( (g1*po16*po8*numeric(-8,3) ).evalf() );

reslst.append( (g10*po16*po8*numeric(-5,2) ).evalf() );

reslst.append( (g12*po16*po8*numeric(5,4) ).evalf() );

reslst.append( (g2*po16*po8*numeric(14,3) ).evalf() );

reslst.append( (-8*g1*g2*po16*po8 ).evalf() );

reslst.append( (g3*po16*po8*numeric(4,3) ).evalf() );

reslst.append( (4*g2*g3*po16*po8 ).evalf() );

reslst.append( (8*g7*po16*po8 ).evalf() );

reslst.append( (-8*g8*po16*po8 ).evalf() );

reslst.append( (-4*g9*po16*po8 ).evalf() );

reslst.append( (g2*po10*po16*po8 ).evalf() );

reslst.append( (po11*po16*po8*numeric(427,12) ).evalf() );

reslst.append( (-10*g1*po11*po16*po8 ).evalf() );

reslst.append( (-4*g10*po11*po16*po8 ).evalf() );

reslst.append( (2*g11*po11*po16*po8 ).evalf() );

reslst.append( (2*g12*po11*po16*po8 ).evalf() );

reslst.append( (9*g2*po11*po16*po8 ).evalf() );

reslst.append( (-20*g1*g2*po11*po16*po8 ).evalf() );

reslst.append( (5*g3*po11*po16*po8 ).evalf() );

reslst.append( (10*g2*g3*po11*po16*po8 ).evalf() );

reslst.append( (20*g7*po11*po16*po8 ).evalf() );

reslst.append( (-28*g8*po11*po16*po8 ).evalf() );

reslst.append( (-10*g9*po11*po16*po8 ).evalf() );

reslst.append( (po12*po16*po8*numeric(433,36) ).evalf() );

reslst.append( (g1*po12*po16*po8*numeric(-8,3) ).evalf() );

reslst.append( (g10*po12*po16*po8*numeric(1,2) ).evalf() );

reslst.append( (g12*po12*po16*po8*numeric(-1,4) ).evalf() );

reslst.append( (g2*po12*po16*po8*numeric(8,3) ).evalf() );

reslst.append( (-8*g1*g2*po12*po16*po8 ).evalf() );

reslst.append( (g3*po12*po16*po8*numeric(4,3) ).evalf() );

reslst.append( (4*g2*g3*po12*po16*po8 ).evalf() );

reslst.append( (8*g7*po12*po16*po8 ).evalf() );

reslst.append( (-8*g8*po12*po16*po8 ).evalf() );

reslst.append( (-4*g9*po12*po16*po8 ).evalf() );

reslst.append( (po13*po16*po8 ).evalf() );

reslst.append( (8*g2*po13*po16*po8 ).evalf() );

reslst.append( (3*po11*po13*po16*po8 ).evalf() );

reslst.append( (24*g2*po11*po13*po16*po8 ).evalf() );

reslst.append( (po12*po13*po16*po8 ).evalf() );

reslst.append( (8*g2*po12*po13*po16*po8 ).evalf() );

reslst.append( (-2*po14*po16*po8 ).evalf() );

reslst.append( (-6*po11*po14*po16*po8 ).evalf() );

reslst.append( (-2*po12*po14*po16*po8 ).evalf() );

reslst.append( (po17*po8*numeric(-1,2) ).evalf() );

reslst.append( (-4*g2*po17*po8 ).evalf() );

reslst.append( (po11*po17*po8*numeric(-3,2) ).evalf() );

reslst.append( (-12*g2*po11*po17*po8 ).evalf() );

reslst.append( (po12*po17*po8*numeric(-1,2) ).evalf() );

reslst.append( (-4*g2*po12*po17*po8 ).evalf() );

reslst.append( (2*po13*po17*po8 ).evalf() );

reslst.append( (6*po11*po13*po17*po8 ).evalf() );

reslst.append( (2*po12*po13*po17*po8 ).evalf() );

reslst.append( (po18*po8*numeric(-2,3) ).evalf() );

reslst.append( (-2*po11*po18*po8 ).evalf() );

reslst.append( (po12*po18*po8*numeric(-2,3) ).evalf() );

reslst.append( (po9*numeric(9,8) ).evalf() );

reslst.append( (4*g1*po9 ).evalf() );

reslst.append( (g10*po9*numeric(9,32) ).evalf() );

reslst.append( (g11*po9 ).evalf() );

reslst.append( (g12*po9*numeric(-9,64) ).evalf() );

reslst.append( (3*g2*po9 ).evalf() );

reslst.append( (-2*g1*g2*po9 ).evalf() );

reslst.append( (g10*g2*po9*numeric(7,8) ).evalf() );

reslst.append( (g12*g2*po9*numeric(-7,16) ).evalf() );

reslst.append( (g20*po9*numeric(7,8) ).evalf() );

reslst.append( (g22*po9*numeric(-7,16) ).evalf() );

reslst.append( (g23*po9*numeric(7,8) ).evalf() );

reslst.append( (g25*po9*numeric(-7,16) ).evalf() );

reslst.append( (g26*po9*numeric(-7,16) ).evalf() );

reslst.append( (g28*po9*numeric(7,32) ).evalf() );

reslst.append( (g29*po9*numeric(-7,8) ).evalf() );

reslst.append( (-2*g3*po9 ).evalf() );

reslst.append( (g2*g3*po9 ).evalf() );

reslst.append( (g30*po9*numeric(7,16) ).evalf() );

reslst.append( (-2*g7*po9 ).evalf() );

reslst.append( (-6*g8*po9 ).evalf() );

reslst.append( (g9*po9 ).evalf() );

reslst.append( (g11*po10*po9*numeric(1,2) ).evalf() );

reslst.append( (g2*po10*po9*numeric(7,4) ).evalf() );

reslst.append( (-3*g8*po10*po9 ).evalf() );

reslst.append( (po11*po9*numeric(8935,432) ).evalf() );

reslst.append( (g1*po11*po9*numeric(-49,18) ).evalf() );

reslst.append( (g10*po11*po9*numeric(-37,48) ).evalf() );

reslst.append( (3*g11*po11*po9 ).evalf() );

reslst.append( (g12*po11*po9*numeric(37,96) ).evalf() );

reslst.append( (-8*g17*po11*po9 ).evalf() );

reslst.append( (12*g18*po11*po9 ).evalf() );

reslst.append( (4*g19*po11*po9 ).evalf() );

reslst.append( (g2*po11*po9*numeric(-139,12) ).evalf() );

reslst.append( (g1*g2*po11*po9*numeric(-13,3) ).evalf() );

reslst.append( (g10*g2*po11*po9*numeric(3,4) ).evalf() );

reslst.append( (g12*g2*po11*po9*numeric(-3,8) ).evalf() );

reslst.append( (-2*g13*g2*po11*po9 ).evalf() );

reslst.append( (g14*g2*po11*po9 ).evalf() );

reslst.append( (-2*g15*g2*po11*po9 ).evalf() );

reslst.append( (g16*g2*po11*po9 ).evalf() );

reslst.append( (g20*po11*po9*numeric(11,4) ).evalf() );

reslst.append( (-2*g21*po11*po9 ).evalf() );

reslst.append( (g22*po11*po9*numeric(-11,8) ).evalf() );

reslst.append( (g23*po11*po9*numeric(3,4) ).evalf() );

reslst.append( (-4*g24*po11*po9 ).evalf() );

reslst.append( (g25*po11*po9*numeric(-3,8) ).evalf() );

reslst.append( (g26*po11*po9*numeric(-3,8) ).evalf() );

reslst.append( (g28*po11*po9*numeric(3,16) ).evalf() );

reslst.append( (g29*po11*po9*numeric(5,4) ).evalf() );

reslst.append( (g3*po11*po9*numeric(49,36) ).evalf() );

reslst.append( (g11*g3*po11*po9 ).evalf() );

reslst.append( (g2*g3*po11*po9*numeric(13,6) ).evalf() );

reslst.append( (g30*po11*po9*numeric(-5,8) ).evalf() );

reslst.append( (2*g31*po11*po9 ).evalf() );

reslst.append( (-(g32*po11*po9) ).evalf() );

reslst.append( (-2*g33*po11*po9 ).evalf() );

reslst.append( (g34*po11*po9 ).evalf() );

reslst.append( (2*g35*po11*po9 ).evalf() );

reslst.append( (-(g36*po11*po9) ).evalf() );

reslst.append( (-(g11*g5*po11*po9) ).evalf() );

reslst.append( (-(g11*g6*po11*po9) ).evalf() );

reslst.append( (g7*po11*po9*numeric(17,3) ).evalf() );

reslst.append( (-8*g8*po11*po9 ).evalf() );

reslst.append( (8*g1*g8*po11*po9 ).evalf() );

reslst.append( (-6*g3*g8*po11*po9 ).evalf() );

reslst.append( (2*g5*g8*po11*po9 ).evalf() );

reslst.append( (2*g6*g8*po11*po9 ).evalf() );

reslst.append( (g9*po11*po9*numeric(-17,6) ).evalf() );

reslst.append( (po12*po9*numeric(9,8) ).evalf() );

reslst.append( (4*g1*po12*po9 ).evalf() );

reslst.append( (g10*po12*po9*numeric(41,32) ).evalf() );

reslst.append( (g12*po12*po9*numeric(-41,64) ).evalf() );

reslst.append( (g2*po12*po9*numeric(-1,2) ).evalf() );

reslst.append( (-2*g1*g2*po12*po9 ).evalf() );

reslst.append( (g10*g2*po12*po9*numeric(-1,8) ).evalf() );

reslst.append( (g12*g2*po12*po9*numeric(1,16) ).evalf() );

reslst.append( (g20*po12*po9*numeric(-1,8) ).evalf() );

reslst.append( (g22*po12*po9*numeric(1,16) ).evalf() );

reslst.append( (g23*po12*po9*numeric(-1,8) ).evalf() );

reslst.append( (g25*po12*po9*numeric(1,16) ).evalf() );

reslst.append( (g26*po12*po9*numeric(1,16) ).evalf() );

reslst.append( (g28*po12*po9*numeric(-1,32) ).evalf() );

reslst.append( (g29*po12*po9*numeric(1,8) ).evalf() );

reslst.append( (-2*g3*po12*po9 ).evalf() );

reslst.append( (g2*g3*po12*po9 ).evalf() );

reslst.append( (g30*po12*po9*numeric(-1,16) ).evalf() );

reslst.append( (-2*g7*po12*po9 ).evalf() );

reslst.append( (g9*po12*po9 ).evalf() );

reslst.append( (po13*po9*numeric(1,2) ).evalf() );

reslst.append( (2*g1*po13*po9 ).evalf() );

reslst.append( (g10*po13*po9*numeric(-7,8) ).evalf() );

reslst.append( (g12*po13*po9*numeric(7,16) ).evalf() );

reslst.append( (2*g2*po13*po9 ).evalf() );

reslst.append( (-(g3*po13*po9) ).evalf() );

reslst.append( (g2*po10*po13*po9 ).evalf() );

reslst.append( (po11*po13*po9*numeric(451,36) ).evalf() );

reslst.append( (g1*po11*po13*po9*numeric(-2,3) ).evalf() );

reslst.append( (g10*po11*po13*po9*numeric(-3,4) ).evalf() );

reslst.append( (2*g11*po11*po13*po9 ).evalf() );

reslst.append( (g12*po11*po13*po9*numeric(3,8) ).evalf() );

reslst.append( (g2*po11*po13*po9*numeric(11,3) ).evalf() );

reslst.append( (-4*g1*g2*po11*po13*po9 ).evalf() );

reslst.append( (g3*po11*po13*po9*numeric(1,3) ).evalf() );

reslst.append( (2*g2*g3*po11*po13*po9 ).evalf() );

reslst.append( (4*g7*po11*po13*po9 ).evalf() );

reslst.append( (-12*g8*po11*po13*po9 ).evalf() );

reslst.append( (-2*g9*po11*po13*po9 ).evalf() );

reslst.append( (po12*po13*po9*numeric(1,2) ).evalf() );

reslst.append( (2*g1*po12*po13*po9 ).evalf() );

reslst.append( (g10*po12*po13*po9*numeric(1,8) ).evalf() );

reslst.append( (g12*po12*po13*po9*numeric(-1,16) ).evalf() );

reslst.append( (-(g3*po12*po13*po9) ).evalf() );

reslst.append( (po11*po14*po9*numeric(1,2) ).evalf() );

reslst.append( (4*g2*po11*po14*po9 ).evalf() );

reslst.append( (po11*po15*po9*numeric(-2,3) ).evalf() );

reslst.append( (po16*po9*numeric(-1,2) ).evalf() );

reslst.append( (-2*g1*po16*po9 ).evalf() );

reslst.append( (g10*po16*po9*numeric(7,8) ).evalf() );

reslst.append( (g12*po16*po9*numeric(-7,16) ).evalf() );

reslst.append( (-2*g2*po16*po9 ).evalf() );

reslst.append( (g3*po16*po9 ).evalf() );

reslst.append( (-(g2*po10*po16*po9) ).evalf() );

reslst.append( (po11*po16*po9*numeric(-451,36) ).evalf() );

reslst.append( (g1*po11*po16*po9*numeric(2,3) ).evalf() );

reslst.append( (g10*po11*po16*po9*numeric(3,4) ).evalf() );

reslst.append( (-2*g11*po11*po16*po9 ).evalf() );

reslst.append( (g12*po11*po16*po9*numeric(-3,8) ).evalf() );

reslst.append( (g2*po11*po16*po9*numeric(-11,3) ).evalf() );

reslst.append( (4*g1*g2*po11*po16*po9 ).evalf() );

reslst.append( (g3*po11*po16*po9*numeric(-1,3) ).evalf() );

reslst.append( (-2*g2*g3*po11*po16*po9 ).evalf() );

reslst.append( (-4*g7*po11*po16*po9 ).evalf() );

reslst.append( (12*g8*po11*po16*po9 ).evalf() );

reslst.append( (2*g9*po11*po16*po9 ).evalf() );

reslst.append( (po12*po16*po9*numeric(-1,2) ).evalf() );

reslst.append( (-2*g1*po12*po16*po9 ).evalf() );

reslst.append( (g10*po12*po16*po9*numeric(-1,8) ).evalf() );

reslst.append( (g12*po12*po16*po9*numeric(1,16) ).evalf() );

reslst.append( (g3*po12*po16*po9 ).evalf() );

reslst.append( (-(po11*po13*po16*po9) ).evalf() );

reslst.append( (-8*g2*po11*po13*po16*po9 ).evalf() );

reslst.append( (2*po11*po14*po16*po9 ).evalf() );

reslst.append( (po11*po17*po9*numeric(1,2) ).evalf() );

reslst.append( (4*g2*po11*po17*po9 ).evalf() );

reslst.append( (-2*po11*po13*po17*po9 ).evalf() );

reslst.append( (po11*po18*po9*numeric(2,3) ).evalf() );

reslst.append( (numeric(73,144)*pow(Pi,2) ).evalf() );

reslst.append( (g1*numeric(-1,3)*pow(Pi,2) ).evalf() );

reslst.append( (g2*numeric(1,12)*pow(Pi,2) ).evalf() );

reslst.append( (g4*numeric(1,12)*pow(Pi,2) ).evalf() );

reslst.append( (g5*numeric(-1,12)*pow(Pi,2) ).evalf() );

reslst.append( (po1*numeric(11,24)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po1*numeric(-1,2)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po1*numeric(-1,2)*pow(Pi,2) ).evalf() );

reslst.append( (-(g3*po1*pow(Pi,2)) ).evalf() );

reslst.append( (g4*po1*numeric(1,2)*pow(Pi,2) ).evalf() );

reslst.append( (po1*po11*numeric(-11,12)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po1*po11*pow(Pi,2) ).evalf() );

reslst.append( (g2*po1*po11*pow(Pi,2) ).evalf() );

reslst.append( (2*g3*po1*po11*pow(Pi,2) ).evalf() );

reslst.append( (-(g4*po1*po11*pow(Pi,2)) ).evalf() );

reslst.append( (po1*po12*numeric(11,24)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po1*po12*numeric(-1,2)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po1*po12*numeric(-1,2)*pow(Pi,2) ).evalf() );

reslst.append( (-(g3*po1*po12*pow(Pi,2)) ).evalf() );

reslst.append( (g4*po1*po12*numeric(1,2)*pow(Pi,2) ).evalf() );

reslst.append( (po13*numeric(1,6)*pow(Pi,2) ).evalf() );

reslst.append( (po1*po13*numeric(1,2)*pow(Pi,2) ).evalf() );

reslst.append( (-(po1*po11*po13*pow(Pi,2)) ).evalf() );

reslst.append( (po1*po12*po13*numeric(1,2)*pow(Pi,2) ).evalf() );

reslst.append( (po16*numeric(-1,6)*pow(Pi,2) ).evalf() );

reslst.append( (po1*po16*numeric(-1,2)*pow(Pi,2) ).evalf() );

reslst.append( (po1*po11*po16*pow(Pi,2) ).evalf() );

reslst.append( (po1*po12*po16*numeric(-1,2)*pow(Pi,2) ).evalf() );

reslst.append( (po2*numeric(103,48)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po2*numeric(-5,4)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po2*numeric(-5,4)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po2*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po2*numeric(5,4)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po2*numeric(-103,24)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po11*po2*numeric(5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po11*po2*numeric(5,2)*pow(Pi,2) ).evalf() );

reslst.append( (5*g3*po11*po2*pow(Pi,2) ).evalf() );

reslst.append( (g4*po11*po2*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po2*numeric(103,48)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po12*po2*numeric(-5,4)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po12*po2*numeric(-5,4)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po12*po2*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po12*po2*numeric(5,4)*pow(Pi,2) ).evalf() );

reslst.append( (po13*po2*numeric(5,4)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po13*po2*numeric(-5,2)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po13*po2*numeric(5,4)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po2*numeric(-5,4)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po16*po2*numeric(5,2)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po16*po2*numeric(-5,4)*pow(Pi,2) ).evalf() );

reslst.append( (po3*numeric(295,96)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po3*numeric(-31,24)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po3*numeric(-31,24)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po3*numeric(-31,12)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po3*numeric(31,24)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po3*numeric(-287,48)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po11*po3*numeric(9,4)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po11*po3*numeric(9,4)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po11*po3*numeric(9,2)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po11*po3*numeric(-9,4)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po3*numeric(259,96)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po12*po3*numeric(-19,24)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po12*po3*numeric(-19,24)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po12*po3*numeric(-19,12)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po12*po3*numeric(19,24)*pow(Pi,2) ).evalf() );

reslst.append( (po13*po3*numeric(31,24)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po13*po3*numeric(-9,4)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po13*po3*numeric(19,24)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po3*numeric(-31,24)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po16*po3*numeric(9,4)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po16*po3*numeric(-19,24)*pow(Pi,2) ).evalf() );

reslst.append( (po4*numeric(409,192)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po4*numeric(-11,16)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po4*numeric(-11,16)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po4*numeric(-11,8)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po4*numeric(11,16)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po4*numeric(-107,32)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po11*po4*numeric(7,8)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po11*po4*numeric(7,8)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po11*po4*numeric(7,4)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po11*po4*numeric(-7,8)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po4*numeric(109,192)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po12*po4*numeric(1,16)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po12*po4*numeric(1,16)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po12*po4*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po12*po4*numeric(-1,16)*pow(Pi,2) ).evalf() );

reslst.append( (po13*po4*numeric(11,16)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po13*po4*numeric(-7,8)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po13*po4*numeric(-1,16)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po4*numeric(-11,16)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po16*po4*numeric(7,8)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po16*po4*numeric(1,16)*pow(Pi,2) ).evalf() );

reslst.append( (po5*numeric(361,384)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po5*numeric(-41,96)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po5*numeric(-41,96)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po5*numeric(-41,48)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po5*numeric(41,96)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po5*numeric(-45,64)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po11*po5*numeric(1,16)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po11*po5*numeric(1,16)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po11*po5*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po11*po5*numeric(-1,16)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po5*numeric(-119,384)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po12*po5*numeric(-1,96)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po12*po5*numeric(-1,96)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po12*po5*numeric(-1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po12*po5*numeric(1,96)*pow(Pi,2) ).evalf() );

reslst.append( (po13*po5*numeric(41,96)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po13*po5*numeric(-1,16)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po13*po5*numeric(1,96)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po5*numeric(-41,96)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po16*po5*numeric(1,16)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po16*po5*numeric(-1,96)*pow(Pi,2) ).evalf() );

reslst.append( (po6*numeric(31,72)*pow(Pi,2) ).evalf() );

reslst.append( (-(g1*po6*pow(Pi,2)) ).evalf() );

reslst.append( (g2*po6*numeric(4,3)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po6*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g5*po6*numeric(-1,3)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po6*numeric(31,36)*pow(Pi,2) ).evalf() );

reslst.append( (-2*g1*po11*po6*pow(Pi,2) ).evalf() );

reslst.append( (g2*po11*po6*numeric(8,3)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po11*po6*numeric(4,3)*pow(Pi,2) ).evalf() );

reslst.append( (g5*po11*po6*numeric(-2,3)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po6*numeric(31,72)*pow(Pi,2) ).evalf() );

reslst.append( (-(g1*po12*po6*pow(Pi,2)) ).evalf() );

reslst.append( (g2*po12*po6*numeric(4,3)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po12*po6*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g5*po12*po6*numeric(-1,3)*pow(Pi,2) ).evalf() );

reslst.append( (po7*numeric(-139,144)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po7*numeric(25,12)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po7*numeric(-31,12)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po7*numeric(-7,6)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po7*numeric(-1,12)*pow(Pi,2) ).evalf() );

reslst.append( (g5*po7*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po7*numeric(-77,36)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po11*po7*numeric(13,3)*pow(Pi,2) ).evalf() );

reslst.append( (-5*g2*po11*po7*pow(Pi,2) ).evalf() );

reslst.append( (-2*g3*po11*po7*pow(Pi,2) ).evalf() );

reslst.append( (g4*po11*po7*numeric(-1,3)*pow(Pi,2) ).evalf() );

reslst.append( (g5*po11*po7*numeric(4,3)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po7*numeric(-169,144)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po12*po7*numeric(9,4)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po12*po7*numeric(-29,12)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po12*po7*numeric(-5,6)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po12*po7*numeric(-1,4)*pow(Pi,2) ).evalf() );

reslst.append( (g5*po12*po7*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (po13*po7*numeric(-1,12)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po13*po7*numeric(-1,3)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po13*po7*numeric(-1,4)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po7*numeric(1,12)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po16*po7*numeric(1,3)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po16*po7*numeric(1,4)*pow(Pi,2) ).evalf() );

reslst.append( (po8*numeric(73,288)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po8*numeric(-9,8)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po8*numeric(29,24)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po8*numeric(5,12)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po8*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g5*po8*numeric(-1,3)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po8*numeric(35,24)*pow(Pi,2) ).evalf() );

reslst.append( (-3*g1*po11*po8*pow(Pi,2) ).evalf() );

reslst.append( (g2*po11*po8*numeric(5,2)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po11*po8*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po11*po8*numeric(1,2)*pow(Pi,2) ).evalf() );

reslst.append( (g5*po11*po8*numeric(-5,6)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po8*numeric(163,288)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po12*po8*numeric(-11,8)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po12*po8*numeric(23,24)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po12*po8*numeric(-1,12)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po12*po8*numeric(3,8)*pow(Pi,2) ).evalf() );

reslst.append( (g5*po12*po8*numeric(-1,3)*pow(Pi,2) ).evalf() );

reslst.append( (po13*po8*numeric(1,8)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po13*po8*numeric(2,3)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po13*po8*numeric(3,8)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po8*numeric(-1,8)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po16*po8*numeric(-2,3)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po16*po8*numeric(-3,8)*pow(Pi,2) ).evalf() );

reslst.append( (po9*numeric(151,384)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po9*numeric(-7,96)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po9*numeric(-7,96)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po9*numeric(-7,48)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po9*numeric(7,96)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po9*numeric(-83,576)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po11*po9*numeric(29,48)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po11*po9*numeric(-11,48)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po11*po9*numeric(-1,8)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po11*po9*numeric(-5,48)*pow(Pi,2) ).evalf() );

reslst.append( (g5*po11*po9*numeric(1,6)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po9*numeric(119,384)*pow(Pi,2) ).evalf() );

reslst.append( (g1*po12*po9*numeric(1,96)*pow(Pi,2) ).evalf() );

reslst.append( (g2*po12*po9*numeric(1,96)*pow(Pi,2) ).evalf() );

reslst.append( (g3*po12*po9*numeric(1,48)*pow(Pi,2) ).evalf() );

reslst.append( (g4*po12*po9*numeric(-1,96)*pow(Pi,2) ).evalf() );

reslst.append( (po13*po9*numeric(7,96)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po13*po9*numeric(-13,48)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po13*po9*numeric(-1,96)*pow(Pi,2) ).evalf() );

reslst.append( (po16*po9*numeric(-7,96)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po16*po9*numeric(13,48)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po16*po9*numeric(1,96)*pow(Pi,2) ).evalf() );

reslst.append( (numeric(13,12)*zeta(3) ).evalf() );

reslst.append( (po1*numeric(15,2)*zeta(3) ).evalf() );

reslst.append( (-15*po1*po11*zeta(3) ).evalf() );

reslst.append( (po1*po12*numeric(15,2)*zeta(3) ).evalf() );

reslst.append( (po2*numeric(75,4)*zeta(3) ).evalf() );

reslst.append( (po11*po2*numeric(-75,2)*zeta(3) ).evalf() );

reslst.append( (po12*po2*numeric(75,4)*zeta(3) ).evalf() );

reslst.append( (po3*numeric(155,8)*zeta(3) ).evalf() );

reslst.append( (po11*po3*numeric(-135,4)*zeta(3) ).evalf() );

reslst.append( (po12*po3*numeric(95,8)*zeta(3) ).evalf() );

reslst.append( (po4*numeric(165,16)*zeta(3) ).evalf() );

reslst.append( (po11*po4*numeric(-105,8)*zeta(3) ).evalf() );

reslst.append( (po12*po4*numeric(-15,16)*zeta(3) ).evalf() );

reslst.append( (po5*numeric(205,32)*zeta(3) ).evalf() );

reslst.append( (po11*po5*numeric(-15,16)*zeta(3) ).evalf() );

reslst.append( (po12*po5*numeric(5,32)*zeta(3) ).evalf() );

reslst.append( (po6*numeric(-17,6)*zeta(3) ).evalf() );

reslst.append( (po11*po6*numeric(-17,3)*zeta(3) ).evalf() );

reslst.append( (po12*po6*numeric(-17,6)*zeta(3) ).evalf() );

reslst.append( (po7*numeric(53,12)*zeta(3) ).evalf() );

reslst.append( (po11*po7*numeric(19,3)*zeta(3) ).evalf() );

reslst.append( (po12*po7*numeric(23,12)*zeta(3) ).evalf() );

reslst.append( (po8*numeric(-23,24)*zeta(3) ).evalf() );

reslst.append( (po11*po8*numeric(3,2)*zeta(3) ).evalf() );

reslst.append( (po12*po8*numeric(67,24)*zeta(3) ).evalf() );

reslst.append( (po9*numeric(35,32)*zeta(3) ).evalf() );

reslst.append( (po11*po9*numeric(-59,48)*zeta(3) ).evalf() );

reslst.append( (po12*po9*numeric(-5,32)*zeta(3) ).evalf() );

ex res1 = accumulate( reslst.begin(), reslst.end(), ex(0) );
return res1.evalf();

}



==> A2.cpp <==


#include <ginac/ginac.h>
#include <numeric>
using namespace std;
using namespace GiNaC;


ex A2( ex x, ex y, ex MT, ex SC ) {
//
x  = x.evalf();
y  = y.evalf();
MT = MT.evalf();
SC = SC.evalf();

ex wg1 = (-1);
ex wg2 = (0);
ex po1 = (pow(-1+x,-5)).evalf();

ex po2 = (pow(-1+x,-4)).evalf();

ex po3 = (pow(-1+x,-3)).evalf();

ex po4 = (pow(-1+x,-2)).evalf();

ex po5 = (pow(-1+x,-1)).evalf();

ex po6 = (pow(1+x,-4)).evalf();

ex po7 = (pow(1+x,-3)).evalf();

ex po8 = (pow(1+x,-2)).evalf();

ex po9 = (pow(1+x,-1)).evalf();

ex po10 = (pow(y,-1)).evalf();

ex po11 = (y).evalf();

ex po12 = (pow(y,2)).evalf();

ex po13 = (log(pow(x,-1)*pow(1+x,2))).evalf();

ex po14 = (pow(log(pow(x,-1)*pow(1+x,2)),2)).evalf();

ex po15 = (log(pow(MT,2)*pow(SC,-2)*pow(x,-1)*pow(1+x,2))).evalf();

ex po16 = (pow(log(pow(MT,2)*pow(SC,-2)*pow(x,-1)*pow(1+x,2)),2)).evalf();

ex g1 = (G( lst(wg1), x )).evalf() ;
ex g2 = (G( lst(wg1), y )).evalf() ;
ex g3 = (G( lst(wg2), x )).evalf() ;
ex g4 = (G( lst(wg1, wg1), x )).evalf() ;
ex g5 = (G( lst(wg1, wg1), y )).evalf() ;
ex g6 = (G( lst(wg1, wg2), x )).evalf() ;
ex g7 = (G( lst(wg2, wg1), x )).evalf() ;
ex g8 = (G( lst(wg2, wg1), y )).evalf() ;
ex g9 = (G( lst(wg2, wg2), x )).evalf() ;

lst reslst;

reslst.append( (numeric(-205,144) ).evalf() );

reslst.append( (g1*numeric(5,3) ).evalf() );

reslst.append( (g2*numeric(-23,6) ).evalf() );

reslst.append( (g1*g2 ).evalf() );

reslst.append( (g3*numeric(-5,6) ).evalf() );

reslst.append( (g2*g3*numeric(-1,2) ).evalf() );

reslst.append( (-g4 ).evalf() );

reslst.append( (3*g5 ).evalf() );

reslst.append( (g6*numeric(1,2) ).evalf() );

reslst.append( (g8*numeric(-1,2) ).evalf() );

reslst.append( (-3*g7*po1 ).evalf() );

reslst.append( (g9*po1*numeric(3,2) ).evalf() );

reslst.append( (g2*po10*numeric(1,2) ).evalf() );

reslst.append( (6*g7*po1*po11 ).evalf() );

reslst.append( (-3*g9*po1*po11 ).evalf() );

reslst.append( (-3*g7*po1*po12 ).evalf() );

reslst.append( (g9*po1*po12*numeric(3,2) ).evalf() );

reslst.append( (po13*numeric(13,12) ).evalf() );

reslst.append( (-2*g2*po13 ).evalf() );

reslst.append( (po14*numeric(1,2) ).evalf() );

reslst.append( (po15*numeric(-13,12) ).evalf() );

reslst.append( (2*g2*po15 ).evalf() );

reslst.append( (-(po13*po15) ).evalf() );

reslst.append( (po16*numeric(1,2) ).evalf() );

reslst.append( (3*g1*po2 ).evalf() );

reslst.append( (g3*po2*numeric(-3,2) ).evalf() );

reslst.append( (g7*po2*numeric(-15,2) ).evalf() );

reslst.append( (g9*po2*numeric(15,4) ).evalf() );

reslst.append( (-6*g1*po11*po2 ).evalf() );

reslst.append( (3*g3*po11*po2 ).evalf() );

reslst.append( (15*g7*po11*po2 ).evalf() );

reslst.append( (g9*po11*po2*numeric(-15,2) ).evalf() );

reslst.append( (3*g1*po12*po2 ).evalf() );

reslst.append( (g3*po12*po2*numeric(-3,2) ).evalf() );

reslst.append( (g7*po12*po2*numeric(-15,2) ).evalf() );

reslst.append( (g9*po12*po2*numeric(15,4) ).evalf() );

reslst.append( (6*g1*po3 ).evalf() );

reslst.append( (-3*g3*po3 ).evalf() );

reslst.append( (g7*po3*numeric(-31,4) ).evalf() );

reslst.append( (g9*po3*numeric(31,8) ).evalf() );

reslst.append( (-12*g1*po11*po3 ).evalf() );

reslst.append( (6*g3*po11*po3 ).evalf() );

reslst.append( (g7*po11*po3*numeric(27,2) ).evalf() );

reslst.append( (g9*po11*po3*numeric(-27,4) ).evalf() );

reslst.append( (6*g1*po12*po3 ).evalf() );

reslst.append( (-3*g3*po12*po3 ).evalf() );

reslst.append( (g7*po12*po3*numeric(-19,4) ).evalf() );

reslst.append( (g9*po12*po3*numeric(19,8) ).evalf() );

reslst.append( (po4*numeric(-1,4) ).evalf() );

reslst.append( (5*g1*po4 ).evalf() );

reslst.append( (g3*po4*numeric(-5,2) ).evalf() );

reslst.append( (g7*po4*numeric(-33,8) ).evalf() );

reslst.append( (g9*po4*numeric(33,16) ).evalf() );

reslst.append( (po11*po4*numeric(1,2) ).evalf() );

reslst.append( (-8*g1*po11*po4 ).evalf() );

reslst.append( (4*g3*po11*po4 ).evalf() );

reslst.append( (g7*po11*po4*numeric(21,4) ).evalf() );

reslst.append( (g9*po11*po4*numeric(-21,8) ).evalf() );

reslst.append( (po12*po4*numeric(-1,4) ).evalf() );

reslst.append( (2*g1*po12*po4 ).evalf() );

reslst.append( (-(g3*po12*po4) ).evalf() );

reslst.append( (g7*po12*po4*numeric(3,8) ).evalf() );

reslst.append( (g9*po12*po4*numeric(-3,16) ).evalf() );

reslst.append( (po5*numeric(-1,4) ).evalf() );

reslst.append( (2*g1*po5 ).evalf() );

reslst.append( (-(g3*po5) ).evalf() );

reslst.append( (g7*po5*numeric(-41,16) ).evalf() );

reslst.append( (g9*po5*numeric(41,32) ).evalf() );

reslst.append( (po11*po5*numeric(1,2) ).evalf() );

reslst.append( (-2*g1*po11*po5 ).evalf() );

reslst.append( (g3*po11*po5 ).evalf() );

reslst.append( (g7*po11*po5*numeric(3,8) ).evalf() );

reslst.append( (g9*po11*po5*numeric(-3,16) ).evalf() );

reslst.append( (po12*po5*numeric(-1,4) ).evalf() );

reslst.append( (-(g1*po12*po5) ).evalf() );

reslst.append( (g3*po12*po5*numeric(1,2) ).evalf() );

reslst.append( (g7*po12*po5*numeric(-1,16) ).evalf() );

reslst.append( (g9*po12*po5*numeric(1,32) ).evalf() );

reslst.append( (po6*numeric(245,72) ).evalf() );

reslst.append( (g1*po6*numeric(7,3) ).evalf() );

reslst.append( (g2*po6*numeric(-26,3) ).evalf() );

reslst.append( (4*g1*g2*po6 ).evalf() );

reslst.append( (g3*po6*numeric(-7,6) ).evalf() );

reslst.append( (-2*g2*g3*po6 ).evalf() );

reslst.append( (-4*g4*po6 ).evalf() );

reslst.append( (4*g5*po6 ).evalf() );

reslst.append( (2*g6*po6 ).evalf() );

reslst.append( (2*g7*po6 ).evalf() );

reslst.append( (-(g9*po6) ).evalf() );

reslst.append( (po11*po6*numeric(245,36) ).evalf() );

reslst.append( (g1*po11*po6*numeric(14,3) ).evalf() );

reslst.append( (g2*po11*po6*numeric(-52,3) ).evalf() );

reslst.append( (8*g1*g2*po11*po6 ).evalf() );

reslst.append( (g3*po11*po6*numeric(-7,3) ).evalf() );

reslst.append( (-4*g2*g3*po11*po6 ).evalf() );

reslst.append( (-8*g4*po11*po6 ).evalf() );

reslst.append( (8*g5*po11*po6 ).evalf() );

reslst.append( (4*g6*po11*po6 ).evalf() );

reslst.append( (4*g7*po11*po6 ).evalf() );

reslst.append( (-2*g9*po11*po6 ).evalf() );

reslst.append( (po12*po6*numeric(245,72) ).evalf() );

reslst.append( (g1*po12*po6*numeric(7,3) ).evalf() );

reslst.append( (g2*po12*po6*numeric(-26,3) ).evalf() );

reslst.append( (4*g1*g2*po12*po6 ).evalf() );

reslst.append( (g3*po12*po6*numeric(-7,6) ).evalf() );

reslst.append( (-2*g2*g3*po12*po6 ).evalf() );

reslst.append( (-4*g4*po12*po6 ).evalf() );

reslst.append( (4*g5*po12*po6 ).evalf() );

reslst.append( (2*g6*po12*po6 ).evalf() );

reslst.append( (2*g7*po12*po6 ).evalf() );

reslst.append( (-(g9*po12*po6) ).evalf() );

reslst.append( (po13*po6*numeric(19,6) ).evalf() );

reslst.append( (-4*g2*po13*po6 ).evalf() );

reslst.append( (po11*po13*po6*numeric(19,3) ).evalf() );

reslst.append( (-8*g2*po11*po13*po6 ).evalf() );

reslst.append( (po12*po13*po6*numeric(19,6) ).evalf() );

reslst.append( (-4*g2*po12*po13*po6 ).evalf() );

reslst.append( (po14*po6 ).evalf() );

reslst.append( (2*po11*po14*po6 ).evalf() );

reslst.append( (po12*po14*po6 ).evalf() );

reslst.append( (po15*po6*numeric(-19,6) ).evalf() );

reslst.append( (4*g2*po15*po6 ).evalf() );

reslst.append( (po11*po15*po6*numeric(-19,3) ).evalf() );

reslst.append( (8*g2*po11*po15*po6 ).evalf() );

reslst.append( (po12*po15*po6*numeric(-19,6) ).evalf() );

reslst.append( (4*g2*po12*po15*po6 ).evalf() );

reslst.append( (-2*po13*po15*po6 ).evalf() );

reslst.append( (-4*po11*po13*po15*po6 ).evalf() );

reslst.append( (-2*po12*po13*po15*po6 ).evalf() );

reslst.append( (po16*po6 ).evalf() );

reslst.append( (2*po11*po16*po6 ).evalf() );

reslst.append( (po12*po16*po6 ).evalf() );

reslst.append( (po7*numeric(-245,36) ).evalf() );

reslst.append( (g1*po7*numeric(-14,3) ).evalf() );

reslst.append( (g2*po7*numeric(52,3) ).evalf() );

reslst.append( (-8*g1*g2*po7 ).evalf() );

reslst.append( (g3*po7*numeric(7,3) ).evalf() );

reslst.append( (4*g2*g3*po7 ).evalf() );

reslst.append( (8*g4*po7 ).evalf() );

reslst.append( (-8*g5*po7 ).evalf() );

reslst.append( (-4*g6*po7 ).evalf() );

reslst.append( (g7*po7*numeric(-7,2) ).evalf() );

reslst.append( (g9*po7*numeric(7,4) ).evalf() );

reslst.append( (po11*po7*numeric(-245,18) ).evalf() );

reslst.append( (g1*po11*po7*numeric(-28,3) ).evalf() );

reslst.append( (g2*po11*po7*numeric(104,3) ).evalf() );

reslst.append( (-16*g1*g2*po11*po7 ).evalf() );

reslst.append( (g3*po11*po7*numeric(14,3) ).evalf() );

reslst.append( (8*g2*g3*po11*po7 ).evalf() );

reslst.append( (16*g4*po11*po7 ).evalf() );

reslst.append( (-16*g5*po11*po7 ).evalf() );

reslst.append( (-8*g6*po11*po7 ).evalf() );

reslst.append( (-6*g7*po11*po7 ).evalf() );

reslst.append( (3*g9*po11*po7 ).evalf() );

reslst.append( (po12*po7*numeric(-245,36) ).evalf() );

reslst.append( (g1*po12*po7*numeric(-14,3) ).evalf() );

reslst.append( (g2*po12*po7*numeric(52,3) ).evalf() );

reslst.append( (-8*g1*g2*po12*po7 ).evalf() );

reslst.append( (g3*po12*po7*numeric(7,3) ).evalf() );

reslst.append( (4*g2*g3*po12*po7 ).evalf() );

reslst.append( (8*g4*po12*po7 ).evalf() );

reslst.append( (-8*g5*po12*po7 ).evalf() );

reslst.append( (-4*g6*po12*po7 ).evalf() );

reslst.append( (g7*po12*po7*numeric(-5,2) ).evalf() );

reslst.append( (g9*po12*po7*numeric(5,4) ).evalf() );

reslst.append( (po13*po7*numeric(-19,3) ).evalf() );

reslst.append( (8*g2*po13*po7 ).evalf() );

reslst.append( (po11*po13*po7*numeric(-38,3) ).evalf() );

reslst.append( (16*g2*po11*po13*po7 ).evalf() );

reslst.append( (po12*po13*po7*numeric(-19,3) ).evalf() );

reslst.append( (8*g2*po12*po13*po7 ).evalf() );

reslst.append( (-2*po14*po7 ).evalf() );

reslst.append( (-4*po11*po14*po7 ).evalf() );

reslst.append( (-2*po12*po14*po7 ).evalf() );

reslst.append( (po15*po7*numeric(19,3) ).evalf() );

reslst.append( (-8*g2*po15*po7 ).evalf() );

reslst.append( (po11*po15*po7*numeric(38,3) ).evalf() );

reslst.append( (-16*g2*po11*po15*po7 ).evalf() );

reslst.append( (po12*po15*po7*numeric(19,3) ).evalf() );

reslst.append( (-8*g2*po12*po15*po7 ).evalf() );

reslst.append( (4*po13*po15*po7 ).evalf() );

reslst.append( (8*po11*po13*po15*po7 ).evalf() );

reslst.append( (4*po12*po13*po15*po7 ).evalf() );

reslst.append( (-2*po16*po7 ).evalf() );

reslst.append( (-4*po11*po16*po7 ).evalf() );

reslst.append( (-2*po12*po16*po7 ).evalf() );

reslst.append( (po8*numeric(227,72) ).evalf() );

reslst.append( (g1*po8*numeric(4,3) ).evalf() );

reslst.append( (g2*po8*numeric(-29,3) ).evalf() );

reslst.append( (4*g1*g2*po8 ).evalf() );

reslst.append( (g3*po8*numeric(-2,3) ).evalf() );

reslst.append( (-2*g2*g3*po8 ).evalf() );

reslst.append( (-4*g4*po8 ).evalf() );

reslst.append( (4*g5*po8 ).evalf() );

reslst.append( (2*g6*po8 ).evalf() );

reslst.append( (g7*po8*numeric(5,4) ).evalf() );

reslst.append( (g9*po8*numeric(-5,8) ).evalf() );

reslst.append( (g2*po10*po8*numeric(-1,2) ).evalf() );

reslst.append( (po11*po8*numeric(233,24) ).evalf() );

reslst.append( (5*g1*po11*po8 ).evalf() );

reslst.append( (g2*po11*po8*numeric(-53,2) ).evalf() );

reslst.append( (10*g1*g2*po11*po8 ).evalf() );

reslst.append( (g3*po11*po8*numeric(-5,2) ).evalf() );

reslst.append( (-5*g2*g3*po11*po8 ).evalf() );

reslst.append( (-10*g4*po11*po8 ).evalf() );

reslst.append( (14*g5*po11*po8 ).evalf() );

reslst.append( (5*g6*po11*po8 ).evalf() );

reslst.append( (2*g7*po11*po8 ).evalf() );

reslst.append( (-(g8*po11*po8) ).evalf() );

reslst.append( (-(g9*po11*po8) ).evalf() );

reslst.append( (po12*po8*numeric(227,72) ).evalf() );

reslst.append( (g1*po12*po8*numeric(4,3) ).evalf() );

reslst.append( (g2*po12*po8*numeric(-26,3) ).evalf() );

reslst.append( (4*g1*g2*po12*po8 ).evalf() );

reslst.append( (g3*po12*po8*numeric(-2,3) ).evalf() );

reslst.append( (-2*g2*g3*po12*po8 ).evalf() );

reslst.append( (-4*g4*po12*po8 ).evalf() );

reslst.append( (4*g5*po12*po8 ).evalf() );

reslst.append( (2*g6*po12*po8 ).evalf() );

reslst.append( (g7*po12*po8*numeric(-1,4) ).evalf() );

reslst.append( (g9*po12*po8*numeric(1,8) ).evalf() );

reslst.append( (po13*po8*numeric(19,6) ).evalf() );

reslst.append( (-4*g2*po13*po8 ).evalf() );

reslst.append( (po11*po13*po8*numeric(19,2) ).evalf() );

reslst.append( (-12*g2*po11*po13*po8 ).evalf() );

reslst.append( (po12*po13*po8*numeric(19,6) ).evalf() );

reslst.append( (-4*g2*po12*po13*po8 ).evalf() );

reslst.append( (po14*po8 ).evalf() );

reslst.append( (3*po11*po14*po8 ).evalf() );

reslst.append( (po12*po14*po8 ).evalf() );

reslst.append( (po15*po8*numeric(-19,6) ).evalf() );

reslst.append( (4*g2*po15*po8 ).evalf() );

reslst.append( (po11*po15*po8*numeric(-19,2) ).evalf() );

reslst.append( (12*g2*po11*po15*po8 ).evalf() );

reslst.append( (po12*po15*po8*numeric(-19,6) ).evalf() );

reslst.append( (4*g2*po12*po15*po8 ).evalf() );

reslst.append( (-2*po13*po15*po8 ).evalf() );

reslst.append( (-6*po11*po13*po15*po8 ).evalf() );

reslst.append( (-2*po12*po13*po15*po8 ).evalf() );

reslst.append( (po16*po8 ).evalf() );

reslst.append( (3*po11*po16*po8 ).evalf() );

reslst.append( (po12*po16*po8 ).evalf() );

reslst.append( (po9*numeric(1,4) ).evalf() );

reslst.append( (g1*po9 ).evalf() );

reslst.append( (g2*po9 ).evalf() );

reslst.append( (g3*po9*numeric(-1,2) ).evalf() );

reslst.append( (g7*po9*numeric(-7,16) ).evalf() );

reslst.append( (g9*po9*numeric(7,32) ).evalf() );

reslst.append( (g2*po10*po9*numeric(1,2) ).evalf() );

reslst.append( (po11*po9*numeric(-209,72) ).evalf() );

reslst.append( (g1*po11*po9*numeric(-1,3) ).evalf() );

reslst.append( (g2*po11*po9*numeric(55,6) ).evalf() );

reslst.append( (-2*g1*g2*po11*po9 ).evalf() );

reslst.append( (g3*po11*po9*numeric(1,6) ).evalf() );

reslst.append( (g2*g3*po11*po9 ).evalf() );

reslst.append( (2*g4*po11*po9 ).evalf() );

reslst.append( (-6*g5*po11*po9 ).evalf() );

reslst.append( (-(g6*po11*po9) ).evalf() );

reslst.append( (g7*po11*po9*numeric(-3,8) ).evalf() );

reslst.append( (g8*po11*po9 ).evalf() );

reslst.append( (g9*po11*po9*numeric(3,16) ).evalf() );

reslst.append( (po12*po9*numeric(1,4) ).evalf() );

reslst.append( (g1*po12*po9 ).evalf() );

reslst.append( (g3*po12*po9*numeric(-1,2) ).evalf() );

reslst.append( (g7*po12*po9*numeric(1,16) ).evalf() );

reslst.append( (g9*po12*po9*numeric(-1,32) ).evalf() );

reslst.append( (po11*po13*po9*numeric(-19,6) ).evalf() );

reslst.append( (4*g2*po11*po13*po9 ).evalf() );

reslst.append( (-(po11*po14*po9) ).evalf() );

reslst.append( (po11*po15*po9*numeric(19,6) ).evalf() );

reslst.append( (-4*g2*po11*po15*po9 ).evalf() );

reslst.append( (2*po11*po13*po15*po9 ).evalf() );

reslst.append( (-(po11*po16*po9) ).evalf() );

reslst.append( (numeric(1,12)*pow(Pi,2) ).evalf() );

reslst.append( (po1*numeric(1,4)*pow(Pi,2) ).evalf() );

reslst.append( (po1*po11*numeric(-1,2)*pow(Pi,2) ).evalf() );

reslst.append( (po1*po12*numeric(1,4)*pow(Pi,2) ).evalf() );

reslst.append( (po2*numeric(5,8)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po2*numeric(-5,4)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po2*numeric(5,8)*pow(Pi,2) ).evalf() );

reslst.append( (po3*numeric(31,48)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po3*numeric(-9,8)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po3*numeric(19,48)*pow(Pi,2) ).evalf() );

reslst.append( (po4*numeric(11,32)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po4*numeric(-7,16)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po4*numeric(-1,32)*pow(Pi,2) ).evalf() );

reslst.append( (po5*numeric(41,192)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po5*numeric(-1,32)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po5*numeric(1,192)*pow(Pi,2) ).evalf() );

reslst.append( (po7*numeric(-1,24)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po7*numeric(-1,6)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po7*numeric(-1,8)*pow(Pi,2) ).evalf() );

reslst.append( (po8*numeric(1,16)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po8*numeric(1,3)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po8*numeric(3,16)*pow(Pi,2) ).evalf() );

reslst.append( (po9*numeric(7,192)*pow(Pi,2) ).evalf() );

reslst.append( (po11*po9*numeric(-13,96)*pow(Pi,2) ).evalf() );

reslst.append( (po12*po9*numeric(-1,192)*pow(Pi,2) ).evalf() );

ex res1 = accumulate( reslst.begin(), reslst.end(), ex(0) );
return res1.evalf();

}



==> A3.cpp <==


#include <ginac/ginac.h>
#include <numeric>
using namespace std;
using namespace GiNaC;


ex A3( ex x, ex y, ex MT, ex SC ) {
//
x  = x.evalf();
y  = y.evalf();
MT = MT.evalf();
SC = SC.evalf();

ex wg1 = (-1);
ex po1 = (pow(1+x,-4)).evalf();

ex po2 = (pow(1+x,-3)).evalf();

ex po3 = (pow(1+x,-2)).evalf();

ex po4 = (pow(1+x,-1)).evalf();

ex po5 = (y).evalf();

ex po6 = (pow(y,2)).evalf();

ex po7 = (log(pow(x,-1)*pow(1+x,2))).evalf();

ex po8 = (log(pow(MT,2)*pow(SC,-2)*pow(x,-1)*pow(1+x,2))).evalf();

ex g1 = (G( lst(wg1), y )).evalf() ;

lst reslst;

reslst.append( (numeric(19,8) ).evalf() );

reslst.append( (-g1 ).evalf() );

reslst.append( (po1*numeric(21,4) ).evalf() );

reslst.append( (-2*g1*po1 ).evalf() );

reslst.append( (po2*numeric(-21,2) ).evalf() );

reslst.append( (4*g1*po2 ).evalf() );

reslst.append( (po3*numeric(21,4) ).evalf() );

reslst.append( (-2*g1*po3 ).evalf() );

reslst.append( (po1*po5*numeric(21,2) ).evalf() );

reslst.append( (-4*g1*po1*po5 ).evalf() );

reslst.append( (-21*po2*po5 ).evalf() );

reslst.append( (8*g1*po2*po5 ).evalf() );

reslst.append( (po3*po5*numeric(63,4) ).evalf() );

reslst.append( (-6*g1*po3*po5 ).evalf() );

reslst.append( (po4*po5*numeric(-21,4) ).evalf() );

reslst.append( (2*g1*po4*po5 ).evalf() );

reslst.append( (po1*po6*numeric(21,4) ).evalf() );

reslst.append( (-2*g1*po1*po6 ).evalf() );

reslst.append( (po2*po6*numeric(-21,2) ).evalf() );

reslst.append( (4*g1*po2*po6 ).evalf() );

reslst.append( (po3*po6*numeric(21,4) ).evalf() );

reslst.append( (-2*g1*po3*po6 ).evalf() );

reslst.append( (po7*numeric(1,2) ).evalf() );

reslst.append( (po1*po7 ).evalf() );

reslst.append( (-2*po2*po7 ).evalf() );

reslst.append( (po3*po7 ).evalf() );

reslst.append( (2*po1*po5*po7 ).evalf() );

reslst.append( (-4*po2*po5*po7 ).evalf() );

reslst.append( (3*po3*po5*po7 ).evalf() );

reslst.append( (-(po4*po5*po7) ).evalf() );

reslst.append( (po1*po6*po7 ).evalf() );

reslst.append( (-2*po2*po6*po7 ).evalf() );

reslst.append( (po3*po6*po7 ).evalf() );

reslst.append( (po8*numeric(-1,2) ).evalf() );

reslst.append( (-(po1*po8) ).evalf() );

reslst.append( (2*po2*po8 ).evalf() );

reslst.append( (-(po3*po8) ).evalf() );

reslst.append( (-2*po1*po5*po8 ).evalf() );

reslst.append( (4*po2*po5*po8 ).evalf() );

reslst.append( (-3*po3*po5*po8 ).evalf() );

reslst.append( (po4*po5*po8 ).evalf() );

reslst.append( (-(po1*po6*po8) ).evalf() );

reslst.append( (2*po2*po6*po8 ).evalf() );

reslst.append( (-(po3*po6*po8) ).evalf() );

ex res1 = accumulate( reslst.begin(), reslst.end(), ex(0) );
return res1.evalf();

}



==> A4.cpp <==


#include <ginac/ginac.h>
#include <numeric>
using namespace std;
using namespace GiNaC;


ex A4( ex x, ex y, ex MT, ex SC ) {
//
x  = x.evalf();
y  = y.evalf();
MT = MT.evalf();
SC = SC.evalf();

ex po1 = (pow(1+x,-4)).evalf();

ex po2 = (pow(1+x,-3)).evalf();

ex po3 = (pow(1+x,-2)).evalf();

ex po4 = (pow(1+x,-1)).evalf();

ex po5 = (y).evalf();

ex po6 = (pow(y,2)).evalf();


lst reslst;

reslst.append( (numeric(1,4) ).evalf() );

reslst.append( (po1*numeric(1,2) ).evalf() );

reslst.append( (-po2 ).evalf() );

reslst.append( (po3*numeric(1,2) ).evalf() );

reslst.append( (po1*po5 ).evalf() );

reslst.append( (-2*po2*po5 ).evalf() );

reslst.append( (po3*po5*numeric(3,2) ).evalf() );

reslst.append( (po4*po5*numeric(-1,2) ).evalf() );

reslst.append( (po1*po6*numeric(1,2) ).evalf() );

reslst.append( (-(po2*po6) ).evalf() );

reslst.append( (po3*po6*numeric(1,2) ).evalf() );

ex res1 = accumulate( reslst.begin(), reslst.end(), ex(0) );
return res1.evalf();

}



==> betaexp.cpp <==


#include <ginac/ginac.h>
#include <numeric>
using namespace std;
using namespace GiNaC;


ex betaexp4( ex bt, ex xi, ex MT, ex SC ) {

ex pol4 = numeric(1,4)+(-1+xi)*xi*numeric(1,2)*pow(bt,2);

return pol4.evalf();

}


ex betaexp3( ex bt, ex xi, ex MT, ex SC ) {

ex pol3 = bt*(1-2*xi)+(19-8*log(2)-4*log(pow(MT,2)*pow(SC,-2)))*numeric(1,8)+numeric(1,4)*pow(bt,2)*(-2-29*xi+8*xi*log(2)+4*xi*log(pow(MT,2)*pow(SC,-2))+29*pow(xi,2)-8*log(2)*pow(xi,2)-4*log(pow(MT,2)*pow(SC,-2))*pow(xi,2));

return pol3.evalf();

}


ex betaexp2( ex bt, ex xi, ex MT, ex SC ) {

ex pol2 = bt*(-1+2*xi)*(-9+5*log(2)+6*log(pow(MT,2)*pow(SC,-2)))*numeric(1,3)+numeric(1,144)*(-181-408*log(2)-156*log(pow(MT,2)*pow(SC,-2))+288*log(2)*log(pow(MT,2)*pow(SC,-2))+288*pow(log(2),2)+72*pow(log(pow(MT,2)*pow(SC,-2)),2))+numeric(1,360)*pow(bt,2)*(-402-2953*xi+984*log(2)+1176*xi*log(2)+360*log(pow(MT,2)*pow(SC,-2))+2580*xi*log(pow(MT,2)*pow(SC,-2))-1440*xi*log(2)*log(pow(MT,2)*pow(SC,-2))+2953*pow(xi,2)-1176*log(2)*pow(xi,2)-2580*log(pow(MT,2)*pow(SC,-2))*pow(xi,2)+1440*log(2)*log(pow(MT,2)*pow(SC,-2))*pow(xi,2)-1440*xi*pow(log(2),2)+1440*pow(xi,2)*pow(log(2),2)-360*xi*pow(log(pow(MT,2)*pow(SC,-2)),2)+360*pow(xi,2)*pow(log(pow(MT,2)*pow(SC,-2)),2));

return pol2.evalf();

}


ex betaexp1( ex bt, ex xi, ex MT, ex SC ) {

ex pol1 = bt*(-1+2*xi)*numeric(-1,36)*(-440+170*log(2)+48*log(pow(MT,2)*pow(SC,-2))+120*log(2)*log(pow(MT,2)*pow(SC,-2))+pow(Pi,2)+36*pow(log(2),2)+72*pow(log(pow(MT,2)*pow(SC,-2)),2))+numeric(1,864)*(-10345+11160*log(2)+6924*log(pow(MT,2)*pow(SC,-2))-1440*log(2)*log(pow(MT,2)*pow(SC,-2))-114*pow(Pi,2)-864*pow(log(2),2)-3456*log(pow(MT,2)*pow(SC,-2))*pow(log(2),2)-2304*pow(log(2),3)-648*pow(log(pow(MT,2)*pow(SC,-2)),2)-1728*log(2)*pow(log(pow(MT,2)*pow(SC,-2)),2)-288*pow(log(pow(MT,2)*pow(SC,-2)),3)+72*zeta(3))+numeric(1,10800)*pow(bt,2)*(30906+727459*xi+33288*log(2)-577368*xi*log(2)-15480*log(pow(MT,2)*pow(SC,-2))-179220*xi*log(pow(MT,2)*pow(SC,-2))-59040*log(2)*log(pow(MT,2)*pow(SC,-2))+87840*xi*log(2)*log(pow(MT,2)*pow(SC,-2))-60*pow(Pi,2)-3990*xi*pow(Pi,2)-727459*pow(xi,2)+577368*log(2)*pow(xi,2)+179220*log(pow(MT,2)*pow(SC,-2))*pow(xi,2)-87840*log(2)*log(pow(MT,2)*pow(SC,-2))*pow(xi,2)+3990*pow(Pi,2)*pow(xi,2)-66960*pow(log(2),2)+207360*xi*pow(log(2),2)+86400*xi*log(pow(MT,2)*pow(SC,-2))*pow(log(2),2)-207360*pow(xi,2)*pow(log(2),2)-86400*log(pow(MT,2)*pow(SC,-2))*pow(xi,2)*pow(log(2),2)+57600*xi*pow(log(2),3)-57600*pow(xi,2)*pow(log(2),3)-10800*pow(log(pow(MT,2)*pow(SC,-2)),2)-37800*xi*pow(log(pow(MT,2)*pow(SC,-2)),2)+43200*xi*log(2)*pow(log(pow(MT,2)*pow(SC,-2)),2)+37800*pow(xi,2)*pow(log(pow(MT,2)*pow(SC,-2)),2)-43200*log(2)*pow(xi,2)*pow(log(pow(MT,2)*pow(SC,-2)),2)+7200*xi*pow(log(pow(MT,2)*pow(SC,-2)),3)-7200*pow(xi,2)*pow(log(pow(MT,2)*pow(SC,-2)),3)-1800*xi*zeta(3)+1800*pow(xi,2)*zeta(3));

return pol1.evalf();

}


ex betaexp0( ex bt, ex xi, ex MT, ex SC ) {

ex arg1 = (-1);

ex arg2 = (0);

ex arg3 = (numeric(1,4));

ex arg4 = (numeric(1,3));

ex arg5 = (numeric(1,2));

ex arg6 = (numeric(2,3));

ex arg7 = (1);

ex arg8 = (3);

ex arg9 = (numeric(-1,2)-(I/2)*pow(3,numeric(1,2)));

arg1 = (arg1).evalf();

arg2 = (arg2).evalf();

arg3 = (arg3).evalf();

arg4 = (arg4).evalf();

arg5 = (arg5).evalf();

arg6 = (arg6).evalf();

arg7 = (arg7).evalf();

arg8 = (arg8).evalf();

arg9 = (arg9).evalf();

ex g1 = (G(lst(arg2,arg1),arg4)).evalf();

ex g2 = (G(lst(arg2,arg1),arg5)).evalf();

ex g3 = (G(lst(arg2,arg7),arg3)).evalf();

ex g4 = (G(lst(arg2,arg7),arg4)).evalf();

ex g5 = (G(lst(arg2,arg7),arg6)).evalf();

ex g6 = (G(lst(arg9,arg1),arg7)).evalf();

ex g7 = (G(lst(arg2,arg2,arg1),arg4)).evalf();

ex g8 = (G(lst(arg2,arg2,arg7),arg4)).evalf();

ex g9 = (G(lst(arg2,arg2,arg7),arg6)).evalf();

ex g10 = (G(lst(arg2,arg2,arg2,arg7),arg5)).evalf();

ex g11 = (G(lst(arg8,arg1,arg2,arg1),arg7)).evalf();

ex g12 = (G(lst(arg8,arg7,arg1,arg1),arg7)).evalf();

ex g13 = (G(lst(arg8,arg7,arg2,arg1),arg7)).evalf();

ex g14 = (G(lst(arg9,arg1,arg1,arg1),arg7)).evalf();

ex g15 = (G(lst(arg9,arg1,arg1,arg2),arg7)).evalf();

ex g16 = (G(lst(arg9,arg1,arg2,arg1),arg7)).evalf();

ex g17 = (G(lst(arg9,arg1,arg2,arg2),arg7)).evalf();

ex g18 = (G(lst(arg9,arg2,arg1,arg1),arg7)).evalf();

ex g19 = (G(lst(arg9,arg2,arg1,arg2),arg7)).evalf();

ex g20 = (G(lst(arg9,arg2,arg2,arg1),arg7)).evalf();

ex g21 = (G(lst(arg9,arg2,arg2,arg2),arg7)).evalf();

ex pol0 = bt*(arg1+2*xi)*numeric(-1,8640)*(-28760+129600*g10+25920*g11+103680*g12-51840*g13-207360*real_part(g14)+103680*real_part(g15)+103680*real_part(g16)-51840*real_part(g17)+103680*real_part(g18)-51840*real_part(g19)+103680*real_part(g20)-51840*real_part(g21)+311840*log(2)-103680*g7*log(2)+103680*g8*log(2)-103680*g9*log(2)-103680*g1*log(2)*log(3)+103680*g4*log(2)*log(3)-103680*g5*log(2)*log(3)+126720*log(pow(MT,2)*pow(SC,-2))-60480*log(2)*log(pow(MT,2)*pow(SC,-2))-18000*pow(Pi,2)+4320*g2*pow(Pi,2)+4320*g3*pow(Pi,2)-25920*real_part(g6)*pow(Pi,2)+49200*log(2)*pow(Pi,2)+12960*log(2)*log(3)*pow(Pi,2)-480*log(pow(MT,2)*pow(SC,-2))*pow(Pi,2)+261*pow(Pi,4)+62400*pow(log(2),2)-51840*g2*pow(log(2),2)+103680*g5*pow(log(2),2)-17280*log(pow(MT,2)*pow(SC,-2))*pow(log(2),2)-4320*pow(Pi,2)*pow(log(2),2)+16200*pow(log(2),4)+1920*pow(log(2),arg8)+17280*log(3)*pow(log(2),arg8)-103680*pow(log(2),2)*pow(log(3),2)+34560*log(2)*pow(log(3),arg8)-43200*pow(log(pow(MT,2)*pow(SC,-2)),2)-28800*log(2)*pow(log(pow(MT,2)*pow(SC,-2)),2)-11520*pow(log(pow(MT,2)*pow(SC,-2)),arg8)-181440*zeta(arg8)-55080*log(2)*zeta(arg8)-84240*log(3)*zeta(arg8)+25920*log(arg8)*zeta(arg8))+numeric(1,25920)*(340355+174960*g10+19440*g11+77760*g12-38880*g13-155520*real_part(g14)+77760*real_part(g15)+77760*real_part(g16)-38880*real_part(g17)+77760*real_part(g18)-38880*real_part(g19)+77760*real_part(g20)-38880*real_part(g21)-589800*log(2)-77760*g7*log(2)+77760*g8*log(2)-77760*g9*log(2)-77760*g1*log(2)*log(3)+77760*g4*log(2)*log(3)-77760*g5*log(2)*log(3)-59460*log(pow(MT,2)*pow(SC,-2))-384480*log(2)*log(pow(MT,2)*pow(SC,-2))+71640*pow(Pi,2)+3240*g2*pow(Pi,2)+3240*g3*pow(Pi,2)-19440*real_part(g6)*pow(Pi,2)-60120*log(2)*pow(Pi,2)+9720*log(2)*log(3)*pow(Pi,2)-1080*log(pow(MT,2)*pow(SC,-2))*pow(Pi,2)+1782*pow(Pi,4)-358560*pow(log(2),2)-38880*g2*pow(log(2),2)+77760*g5*pow(log(2),2)+241920*log(pow(MT,2)*pow(SC,-2))*pow(log(2),2)+78030*pow(log(2),4)+149760*pow(log(2),arg8)+12960*log(3)*pow(log(2),arg8)+138240*log(pow(MT,2)*pow(SC,-2))*pow(log(2),arg8)-77760*pow(log(2),2)*pow(log(3),2)+25920*log(2)*pow(log(3),arg8)-104760*pow(log(pow(MT,2)*pow(SC,-2)),2)+138240*log(2)*pow(log(pow(MT,2)*pow(SC,-2)),2)+103680*pow(log(2),2)*pow(log(pow(MT,2)*pow(SC,-2)),2)+4320*pow(log(pow(MT,2)*pow(SC,-2)),4)+28800*pow(log(pow(MT,2)*pow(SC,-2)),arg8)+34560*log(2)*pow(log(pow(MT,2)*pow(SC,-2)),arg8)+324360*zeta(arg8)-117990*log(2)*zeta(arg8)-63180*log(3)*zeta(arg8)+19440*log(arg8)*zeta(arg8)-4320*log(pow(MT,2)*pow(SC,-2))*zeta(arg8))+numeric(1,648000)*pow(bt,2)*(7372248+5346000*g10+1458000*g11+5832000*g12-2916000*g13-45385258*xi-46656000*g10*xi-11664000*real_part(g14)+5832000*real_part(g15)+5832000*real_part(g16)-2916000*real_part(g17)+5832000*real_part(g18)-2916000*real_part(g19)+5832000*real_part(g20)-2916000*real_part(g21)-37101216*log(2)-5832000*g7*log(2)+5832000*g8*log(2)-5832000*g9*log(2)+193836336*xi*log(2)-5832000*g1*log(2)*log(3)+5832000*g4*log(2)*log(3)-5832000*g5*log(2)*log(3)-3471120*log(pow(MT,2)*pow(SC,-2))-30952680*xi*log(pow(MT,2)*pow(SC,-2))+4242240*log(2)*log(pow(MT,2)*pow(SC,-2))+24615360*xi*log(2)*log(pow(MT,2)*pow(SC,-2))+1017000*pow(Pi,2)+243000*g2*pow(Pi,2)+243000*g3*pow(Pi,2)-8119800*xi*pow(Pi,2)-1458000*real_part(g6)*pow(Pi,2)-662400*log(2)*pow(Pi,2)+3794400*xi*log(2)*pow(Pi,2)+729000*log(2)*log(3)*pow(Pi,2)+7200*log(pow(MT,2)*pow(SC,-2))*pow(Pi,2)+874800*xi*log(pow(MT,2)*pow(SC,-2))*pow(Pi,2)+19575*pow(Pi,4)+28350*xi*pow(Pi,4)+45385258*pow(xi,2)+46656000*g10*pow(xi,2)-193836336*log(2)*pow(xi,2)+30952680*log(pow(MT,2)*pow(SC,-2))*pow(xi,2)-24615360*log(2)*log(pow(MT,2)*pow(SC,-2))*pow(xi,2)+8119800*pow(Pi,2)*pow(xi,2)-3794400*log(2)*pow(Pi,2)*pow(xi,2)-874800*log(pow(MT,2)*pow(SC,-2))*pow(Pi,2)*pow(xi,2)-28350*pow(Pi,4)*pow(xi,2)+9228960*pow(log(2),2)-2916000*g2*pow(log(2),2)+5832000*g5*pow(log(2),2)-33514560*xi*pow(log(2),2)+8035200*log(pow(MT,2)*pow(SC,-2))*pow(log(2),2)-34387200*xi*log(pow(MT,2)*pow(SC,-2))*pow(log(2),2)-324000*pow(Pi,2)*pow(log(2),2)-1944000*xi*pow(Pi,2)*pow(log(2),2)+33514560*pow(xi,2)*pow(log(2),2)+34387200*log(pow(MT,2)*pow(SC,-2))*pow(xi,2)*pow(log(2),2)+1944000*pow(Pi,2)*pow(xi,2)*pow(log(2),2)+992250*pow(log(2),4)-1512000*xi*pow(log(2),4)+1512000*pow(xi,2)*pow(log(2),4)+5673600*pow(log(2),arg8)-27705600*xi*pow(log(2),arg8)+972000*log(3)*pow(log(2),arg8)-6912000*xi*log(pow(MT,2)*pow(SC,-2))*pow(log(2),arg8)+27705600*pow(xi,2)*pow(log(2),arg8)+6912000*log(pow(MT,2)*pow(SC,-2))*pow(xi,2)*pow(log(2),arg8)-5832000*pow(log(2),2)*pow(log(3),2)+1944000*log(2)*pow(log(3),arg8)+2116800*pow(log(pow(MT,2)*pow(SC,-2)),2)+12733200*xi*pow(log(pow(MT,2)*pow(SC,-2)),2)+3542400*log(2)*pow(log(pow(MT,2)*pow(SC,-2)),2)-10022400*xi*log(2)*pow(log(pow(MT,2)*pow(SC,-2)),2)-12733200*pow(xi,2)*pow(log(pow(MT,2)*pow(SC,-2)),2)+10022400*log(2)*pow(xi,2)*pow(log(pow(MT,2)*pow(SC,-2)),2)-5184000*xi*pow(log(2),2)*pow(log(pow(MT,2)*pow(SC,-2)),2)+5184000*pow(xi,2)*pow(log(2),2)*pow(log(pow(MT,2)*pow(SC,-2)),2)-216000*xi*pow(log(pow(MT,2)*pow(SC,-2)),4)+216000*pow(xi,2)*pow(log(pow(MT,2)*pow(SC,-2)),4)+432000*pow(log(pow(MT,2)*pow(SC,-2)),arg8)+720000*xi*pow(log(pow(MT,2)*pow(SC,-2)),arg8)-1728000*xi*log(2)*pow(log(pow(MT,2)*pow(SC,-2)),arg8)-720000*pow(xi,2)*pow(log(pow(MT,2)*pow(SC,-2)),arg8)+1728000*log(2)*pow(xi,2)*pow(log(pow(MT,2)*pow(SC,-2)),arg8)+8197200*zeta(arg8)-58003200*xi*zeta(arg8)-1397250*log(2)*zeta(arg8)+41256000*xi*log(2)*zeta(arg8)-4738500*log(3)*zeta(arg8)+1458000*log(arg8)*zeta(arg8)+216000*xi*log(pow(MT,2)*pow(SC,-2))*zeta(arg8)+58003200*pow(xi,2)*zeta(arg8)-41256000*log(2)*pow(xi,2)*zeta(arg8)-216000*log(pow(MT,2)*pow(SC,-2))*pow(xi,2)*zeta(arg8));

return pol0.evalf();

}




==> main.cpp <==
/*
   main file for the numerical evaluation of the coefficient A

*/


#include <ginac/ginac.h>

using namespace std;
using namespace GiNaC;



// the analytic functions A4-A0 defined in the library A.a
ex A4( ex x, ex y, ex MT, ex SC );
ex A3( ex x, ex y, ex MT, ex SC );
ex A2( ex x, ex y, ex MT, ex SC );
ex A1( ex x, ex y, ex MT, ex SC );
ex A0( ex x, ex y, ex MT, ex SC );

// functions which return the beta expansion
ex betaexp4( ex bt, ex xi, ex MT, ex SC );
ex betaexp3( ex bt, ex xi, ex MT, ex SC );
ex betaexp2( ex bt, ex xi, ex MT, ex SC );
ex betaexp1( ex bt, ex xi, ex MT, ex SC );
ex betaexp0( ex bt, ex xi, ex MT, ex SC );

// functions which return the small mass expansion
ex smallmass4( ex s, ex t, ex MT, ex SC );
ex smallmass3( ex s, ex t, ex MT, ex SC );
ex smallmass2( ex s, ex t, ex MT, ex SC );
ex smallmass1( ex s, ex t, ex MT, ex SC );
ex smallmass0( ex s, ex t, ex MT, ex SC );




int main() {


// number of digits in the final result
//Digits = 10;


// input: s
string str;
cout << "Enter s = (p1+p2)^2 (TeV^2)" << endl;
cin >> str;
ex s = ex(str, lst());


// convert s in TeV^2 to GeV^2
s = pow(10,6) * s;


// check s > 0
if( s <= 0 ) {
    cout << "The energy s must be bigger than 0" << endl;
    return 0;
}


// input: top mass
cout << "Enter the Top-mass (GeV)" << endl;
cin >> str;
ex MT = ex(str, lst());


// check MT > 0
if( MT <= 0 ) {
    cout << "The mass m must be bigger than 0" << endl;
    return 0;
}


// check s > 4 MT^2
if( s < 4*pow(MT,2) ) {
    cout << "s = " << s << " GeV^2, but must be bigger than 4*m^2 = ";
    cout << 4*pow(MT,2) << " GeV^2" << endl;
    return 0;
}


// calculate bt and x
ex bt = pow( ex(1) - 4 * pow(MT,2) * pow(s,-1), numeric(1,2) );
ex x = (1-bt)/(1+bt);


// input: scale SC
cout << "Enter the scale mu (GeV)" << endl;
cin >> str;
ex SC = ex(str, lst());


// check SC > 0
if( SC <= 0 ) {
    cout << "The scale mu = " << SC << " GeV  must be bigger than 0" << endl;
    return 0;
}


// calculate tmin and tmax in TeV^2
ex tmin = (-pow(10,-6) * pow(MT,2)*pow(x,-1)).evalf();
ex tmax = (-pow(10,-6) * pow(MT,2) * x).evalf();


// input: t
LABEL:
cout << "Enter t = (p1-p3)^2 (TeV^2)" << endl;
cout << "in the range (" << tmin << " ," << tmax << ")" << endl;
cin >> str;
ex t = ex(str, lst());


// check  tmin < t < tmax
if( t < tmin || t > tmax ) {
   cout << "t is out of range! Try again!" << endl;
   goto LABEL;
}


// convert t in TeV^2 to GeV^2
t = pow(10,6) * t;


// calculate y and xi
ex y = -t * pow(MT,-2) ;
ex xi = (-1+bt)*(-1+bt+y+bt*y)*numeric(-1,4)*pow(bt,-1);


// input: normalization
cout << "Choose the normalization factor:" << endl;
//cout << "0 ->  Exp[-2*EulerGamma*ep]" << endl;
//cout << "1 ->  Gamma[1+ep]^2" << endl;
cout << "0 -> normalization as in Ref 27" << endl;
cout << "1 -> normalization employed in our paper" << endl;
cin >> str;


// if one wants to multiply with Exp/Gamma then norm is set to true else false
bool norm;
if( ex(str, lst()) == 1 )
    norm = true;
else
    norm = false;


// print the parameters s, t, MT, SC, x, y, bt, xi
cout << endl << "s  = " << s << endl;
cout << "t  = " << t << endl;
cout << "x  = " << x.evalf() << endl;
cout << "y  = " << y.evalf() << endl;
cout << "bt  = " << bt.evalf() << endl;
cout << "xi  = " << xi.evalf() << endl;
cout << "m = " << MT << endl;
cout << "mu = " << SC << endl << endl;



// calculate the analytic result anyway
ex A4ao = A4(x,y,MT,SC);
ex A3ao = A3(x,y,MT,SC);
ex A2ao = A2(x,y,MT,SC);
ex A1ao = A1(x,y,MT,SC);
ex A0ao = A0(x,y,MT,SC);



// initialize the coefficients in normalization 0
ex A4o, A3o, A2o, A1o, A0o;


// if bt is small; then use beta expansion
if( bt < numeric(1, 100) ) {
    cout << endl << "using beta-expansion in final result!" << endl;
    A4o = betaexp4(bt,xi,MT,SC);
    A3o = betaexp3(bt,xi,MT,SC);
    A2o = betaexp2(bt,xi,MT,SC);
    A1o = betaexp1(bt,xi,MT,SC);
    A0o = betaexp0(bt,xi,MT,SC);
}

// if MT^2/s is small use small mass expansion 
else if( pow(MT,2)*pow(s,-1) < numeric(1, 10000) ) {
    cout << endl << "small mass expansion in final result!" << endl;
    A4o = smallmass4( s, t, MT, SC );
    A3o = smallmass3( s, t, MT, SC );
    A2o = smallmass2( s, t, MT, SC );
    A1o = smallmass1( s, t, MT, SC );
    A0o = smallmass0( s, t, MT, SC );
}

// else use the analytic result
else {
    A4o = A4ao;
    A3o = A3ao;
    A2o = A2ao;
    A1o = A1ao;
    A0o = A0ao;
}


// initialize the coefficients in normalization 0 or 1
ex A4n, A3n, A2n, A1n, A0n;


// if norm = true multiply by Exp/Gamma
if( norm == true ) {
    A4n = (A4o).evalf();
    A3n = (A3o).evalf();
    A2n = (A2o+A4o*numeric(-1,6)*pow(Pi,2)).evalf();
    A1n = (A1o+A3o*numeric(-1,6)*pow(Pi,2)+A4o*numeric(2,3)*zeta(3)).evalf();
    A0n = (A0o+A2o*numeric(-1,6)*pow(Pi,2)+A4o*numeric(1,120)*pow(Pi,4)+A3o*numeric(2,3)*zeta(3)).evalf();
}
else {
    A4n = A4o;
    A3n = A3o;
    A2n = A2o;
    A1n = A1o;
    A0n = A0o;
}

/*
// print the analytic result anyway
cout << endl << "analytic result (always in normalization 0)" << endl;
cout << "A4. = " << A4ao.evalf() << endl;
cout << "A3. = " << A3ao << endl;
cout << "A2. = " << A2ao << endl;
cout << "A1. = " << A1ao << endl;
cout << "A0. = " << A0ao << endl;
*/


// how many digits we want to print
cout << setprecision(10);


// print the final result (analytic, small mass, or beta expansion
cout << endl << "final result" << endl;
cout << endl << "A = A4/ep^4 + A3/ep^3 + A2/ep^2 + A1/ep + A0" << endl;
cout << "A4 = " << ex_to<numeric>( real_part(A4n) ).to_double() << endl;
cout << "A3 = " << ex_to<numeric>( real_part(A3n) ).to_double() << endl;
cout << "A2 = " << ex_to<numeric>( real_part(A2n) ).to_double() << endl;
cout << "A1 = " << ex_to<numeric>( real_part(A1n) ).to_double() << endl;
cout << "A0 = " << ex_to<numeric>( real_part(A0n) ).to_double() << endl;



return 0;
}




==> smallmass.cpp <==


#include <ginac/ginac.h>
#include <numeric>
using namespace std;
using namespace GiNaC;


ex smallmass4( ex s, ex t, ex MT, ex SC ) {

ex pol4 = numeric(1,4)-t*pow(MT,2)*pow(s,-2)+t*numeric(1,2)*pow(s,-1)+numeric(1,2)*pow(s,-2)*pow(t,2);

return pol4.evalf();

}


ex smallmass3( ex s, ex t, ex MT, ex SC ) {

ex pol3 = -log(-(t*pow(s,-1)))+log(s*pow(MT,-2))*numeric(-1,2)+log(s*pow(SC,-2))*numeric(-1,2)+numeric(19,8)-t*log(s*pow(MT,-2))*pow(s,-1)-2*t*log(-(t*pow(s,-1)))*pow(s,-1)-t*log(s*pow(SC,-2))*pow(s,-1)+t*numeric(21,4)*pow(s,-1)+pow(MT,2)*pow(s,-1)*(2+2*t*log(s*pow(MT,-2))*pow(s,-1)+4*t*log(-(t*pow(s,-1)))*pow(s,-1)+2*t*log(s*pow(SC,-2))*pow(s,-1)+t*numeric(-17,2)*pow(s,-1)+s*pow(t,-1))-log(s*pow(MT,-2))*pow(s,-2)*pow(t,2)-2*log(-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)-log(s*pow(SC,-2))*pow(s,-2)*pow(t,2)+numeric(21,4)*pow(s,-2)*pow(t,2);

return pol3.evalf();

}


ex smallmass2( ex s, ex t, ex MT, ex SC ) {

ex pol2 = log(s*pow(MT,-2))*log(-(t*pow(s,-1)))+log(s*pow(MT,-2))*log(s*pow(SC,-2))+2*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))+numeric(-205,144)+log(-(t*pow(s,-1)))*numeric(-23,6)+log(s*pow(MT,-2))*numeric(-23,12)+log(s*pow(SC,-2))*numeric(-13,12)+numeric(-1,12)*pow(Pi,2)+2*t*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*pow(s,-1)+2*t*log(s*pow(MT,-2))*log(s*pow(SC,-2))*pow(s,-1)+4*t*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(s,-1)+t*log(-(t*pow(s,-1)))*numeric(-55,6)*pow(s,-1)+t*log(s*pow(MT,-2))*numeric(-29,6)*pow(s,-1)+t*log(s*pow(SC,-2))*numeric(-19,6)*pow(s,-1)+t*numeric(173,72)*pow(s,-1)+t*numeric(-1,6)*pow(Pi,2)*pow(s,-1)+2*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)+2*log(s*pow(MT,-2))*log(s*pow(SC,-2))*pow(s,-2)*pow(t,2)+4*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(s,-2)*pow(t,2)+log(s*pow(MT,-2))*numeric(-29,6)*pow(s,-2)*pow(t,2)+log(-(t*pow(s,-1)))*numeric(-26,3)*pow(s,-2)*pow(t,2)+log(s*pow(SC,-2))*numeric(-19,6)*pow(s,-2)*pow(t,2)+numeric(173,72)*pow(s,-2)*pow(t,2)+numeric(-1,6)*pow(Pi,2)*pow(s,-2)*pow(t,2)+numeric(5,4)*pow(log(-(t*pow(s,-1))),2)+t*numeric(5,2)*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)+2*pow(s,-2)*pow(t,2)*pow(log(-(t*pow(s,-1))),2)+numeric(1,2)*pow(log(s*pow(SC,-2)),2)+t*pow(s,-1)*pow(log(s*pow(SC,-2)),2)+pow(s,-2)*pow(t,2)*pow(log(s*pow(SC,-2)),2)+pow(MT,2)*pow(s,-1)*(-5*log(-(t*pow(s,-1)))-4*log(s*pow(SC,-2))+numeric(26,3)+numeric(-1,4)*pow(Pi,2)-4*t*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*pow(s,-1)-4*t*log(s*pow(MT,-2))*log(s*pow(SC,-2))*pow(s,-1)-8*t*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(s,-1)+t*log(s*pow(SC,-2))*numeric(7,3)*pow(s,-1)+t*numeric(31,36)*pow(s,-1)+t*log(-(t*pow(s,-1)))*numeric(40,3)*pow(s,-1)+t*log(s*pow(MT,-2))*numeric(44,3)*pow(s,-1)+t*numeric(-1,3)*pow(Pi,2)*pow(s,-1)-2*s*log(s*pow(MT,-2))*pow(t,-1)-2*s*log(s*pow(SC,-2))*pow(t,-1)+s*log(-(t*pow(s,-1)))*numeric(-7,2)*pow(t,-1)+s*numeric(10,3)*pow(t,-1)-2*pow(s,-2)*pow(t,2)+6*log(s*pow(MT,-2))*pow(s,-2)*pow(t,2)+numeric(-1,2)*pow(Pi,2)*pow(s,-2)*pow(t,2)+numeric(-3,4)*pow(log(s*pow(MT,-2)),2)-2*t*pow(s,-1)*pow(log(s*pow(MT,-2)),2)+numeric(-3,2)*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),2)-4*t*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)-2*t*pow(s,-1)*pow(log(s*pow(SC,-2)),2));

return pol2.evalf();

}


ex smallmass1( ex s, ex t, ex MT, ex SC ) {

ex pol1 = 10*log(-(t*pow(s,-1)))-2*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))+numeric(-10945,864)+Li(2,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*numeric(-1,2)+Li(3,-(t*pow(s,-1)))*numeric(1,2)+log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*numeric(1,3)+log(s*pow(MT,-2))*log(s*pow(SC,-2))*numeric(1,6)+log(s*pow(MT,-2))*numeric(35,8)+log(s*pow(SC,-2))*numeric(601,72)+log(s*pow(SC,-2))*numeric(1,6)*pow(Pi,2)+log(-(t*pow(s,-1)))*numeric(5,12)*pow(Pi,2)+numeric(25,144)*pow(Pi,2)+t*Li(3,-(t*pow(s,-1)))*pow(s,-1)-t*Li(2,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*pow(s,-1)-4*t*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(s,-1)+t*numeric(-9907,432)*pow(s,-1)+t*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*numeric(3,2)*pow(s,-1)+t*log(s*pow(MT,-2))*log(s*pow(SC,-2))*numeric(7,3)*pow(s,-1)+t*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*numeric(11,3)*pow(s,-1)+t*log(s*pow(MT,-2))*numeric(47,12)*pow(s,-1)+t*log(-(t*pow(s,-1)))*numeric(151,12)*pow(s,-1)+t*log(s*pow(SC,-2))*numeric(487,36)*pow(s,-1)+t*numeric(-5,72)*pow(Pi,2)*pow(s,-1)+t*log(s*pow(SC,-2))*numeric(1,3)*pow(Pi,2)*pow(s,-1)+t*log(-(t*pow(s,-1)))*numeric(5,6)*pow(Pi,2)*pow(s,-1)+2*Li(3,-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)-2*Li(2,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)+log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)-4*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(s,-2)*pow(t,2)+numeric(-9907,432)*pow(s,-2)*pow(t,2)+log(s*pow(MT,-2))*log(s*pow(SC,-2))*numeric(7,3)*pow(s,-2)*pow(t,2)+log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*numeric(8,3)*pow(s,-2)*pow(t,2)+log(-(t*pow(s,-1)))*numeric(43,3)*pow(s,-2)*pow(t,2)+log(s*pow(MT,-2))*numeric(47,12)*pow(s,-2)*pow(t,2)+log(s*pow(SC,-2))*numeric(487,36)*pow(s,-2)*pow(t,2)+numeric(-23,72)*pow(Pi,2)*pow(s,-2)*pow(t,2)+log(s*pow(SC,-2))*numeric(1,3)*pow(Pi,2)*pow(s,-2)*pow(t,2)+log(-(t*pow(s,-1)))*numeric(4,3)*pow(Pi,2)*pow(s,-2)*pow(t,2)+numeric(-1,2)*pow(log(s*pow(MT,-2)),2)+log(-(t*pow(s,-1)))*numeric(1,2)*pow(log(s*pow(MT,-2)),2)-t*pow(s,-1)*pow(log(s*pow(MT,-2)),2)+t*log(-(t*pow(s,-1)))*pow(s,-1)*pow(log(s*pow(MT,-2)),2)-pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),2)+log(-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),2)+numeric(1,6)*pow(log(s*pow(MT,-2)),3)+t*numeric(1,3)*pow(s,-1)*pow(log(s*pow(MT,-2)),3)+numeric(1,3)*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),3)+log(s*pow(SC,-2))*numeric(-5,2)*pow(log(-(t*pow(s,-1))),2)+log(s*pow(MT,-2))*numeric(-1,4)*pow(log(-(t*pow(s,-1))),2)+log(1+t*pow(s,-1))*numeric(-1,4)*pow(log(-(t*pow(s,-1))),2)+numeric(3,4)*pow(log(-(t*pow(s,-1))),2)-5*t*log(s*pow(SC,-2))*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)+t*log(s*pow(MT,-2))*numeric(-1,2)*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)+t*log(1+t*pow(s,-1))*numeric(-1,2)*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)+t*numeric(5,2)*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)-log(1+t*pow(s,-1))*pow(s,-2)*pow(t,2)*pow(log(-(t*pow(s,-1))),2)-4*log(s*pow(SC,-2))*pow(s,-2)*pow(t,2)*pow(log(-(t*pow(s,-1))),2)+numeric(-1,2)*pow(log(-(t*pow(s,-1))),3)-t*pow(s,-1)*pow(log(-(t*pow(s,-1))),3)+numeric(1,3)*pow(s,-2)*pow(t,2)*pow(log(-(t*pow(s,-1))),3)-log(s*pow(MT,-2))*pow(log(s*pow(SC,-2)),2)-2*log(-(t*pow(s,-1)))*pow(log(s*pow(SC,-2)),2)+numeric(-3,4)*pow(log(s*pow(SC,-2)),2)-2*t*log(s*pow(MT,-2))*pow(s,-1)*pow(log(s*pow(SC,-2)),2)-4*t*log(-(t*pow(s,-1)))*pow(s,-1)*pow(log(s*pow(SC,-2)),2)+t*numeric(-1,2)*pow(s,-1)*pow(log(s*pow(SC,-2)),2)-2*log(s*pow(MT,-2))*pow(s,-2)*pow(t,2)*pow(log(s*pow(SC,-2)),2)-4*log(-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)*pow(log(s*pow(SC,-2)),2)+numeric(-1,2)*pow(s,-2)*pow(t,2)*pow(log(s*pow(SC,-2)),2)+numeric(-1,3)*pow(log(s*pow(SC,-2)),3)+t*numeric(-2,3)*pow(s,-1)*pow(log(s*pow(SC,-2)),3)+numeric(-2,3)*pow(s,-2)*pow(t,2)*pow(log(s*pow(SC,-2)),3)+numeric(-17,12)*zeta(3)+t*numeric(-17,6)*pow(s,-1)*zeta(3)+numeric(-23,6)*pow(s,-2)*pow(t,2)*zeta(3)+pow(MT,2)*pow(s,-1)*(-3*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))+10*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))+numeric(-169,12)+log(s*pow(SC,-2))*numeric(-8,3)+log(-(t*pow(s,-1)))*numeric(-7,2)+log(s*pow(MT,-2))*numeric(25,4)-log(s*pow(MT,-2))*pow(Pi,2)+log(-(t*pow(s,-1)))*numeric(1,2)*pow(Pi,2)+log(s*pow(SC,-2))*numeric(1,2)*pow(Pi,2)+numeric(5,12)*pow(Pi,2)-4*t*Li(3,-(t*pow(s,-1)))*pow(s,-1)+4*t*Li(2,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*pow(s,-1)-16*t*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*pow(s,-1)+8*t*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(s,-1)+t*log(s*pow(SC,-2))*numeric(-427,18)*pow(s,-1)+t*log(-(t*pow(s,-1)))*numeric(-68,3)*pow(s,-1)+t*log(s*pow(MT,-2))*log(s*pow(SC,-2))*numeric(-44,3)*pow(s,-1)+t*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*numeric(8,3)*pow(s,-1)+t*log(s*pow(MT,-2))*numeric(53,3)*pow(s,-1)+t*numeric(4327,216)*pow(s,-1)+t*log(s*pow(MT,-2))*numeric(-8,3)*pow(Pi,2)*pow(s,-1)+t*log(-(t*pow(s,-1)))*numeric(-4,3)*pow(Pi,2)*pow(s,-1)+t*log(s*pow(SC,-2))*numeric(2,3)*pow(Pi,2)*pow(s,-1)+t*numeric(119,36)*pow(Pi,2)*pow(s,-1)+4*s*log(s*pow(MT,-2))*log(s*pow(SC,-2))*pow(t,-1)+7*s*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(t,-1)+s*numeric(-23,2)*pow(t,-1)+s*log(-(t*pow(s,-1)))*numeric(-7,2)*pow(t,-1)+s*log(s*pow(MT,-2))*numeric(-5,2)*pow(t,-1)+s*log(s*pow(SC,-2))*numeric(2,3)*pow(t,-1)+s*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*numeric(7,2)*pow(t,-1)+s*numeric(-1,2)*pow(Pi,2)*pow(t,-1)-9*pow(s,-2)*pow(t,2)+21*log(s*pow(MT,-2))*pow(s,-2)*pow(t,2)+4*log(-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)-12*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)+4*log(s*pow(SC,-2))*pow(s,-2)*pow(t,2)-12*log(s*pow(MT,-2))*log(s*pow(SC,-2))*pow(s,-2)*pow(t,2)-2*log(s*pow(MT,-2))*pow(Pi,2)*pow(s,-2)*pow(t,2)+log(-(t*pow(s,-1)))*pow(Pi,2)*pow(s,-2)*pow(t,2)+log(s*pow(SC,-2))*pow(Pi,2)*pow(s,-2)*pow(t,2)+numeric(41,12)*pow(Pi,2)*pow(s,-2)*pow(t,2)+numeric(-9,4)*pow(log(s*pow(MT,-2)),2)+log(-(t*pow(s,-1)))*numeric(3,2)*pow(log(s*pow(MT,-2)),2)+log(s*pow(SC,-2))*numeric(3,2)*pow(log(s*pow(MT,-2)),2)+2*t*log(-(t*pow(s,-1)))*pow(s,-1)*pow(log(s*pow(MT,-2)),2)+4*t*log(s*pow(SC,-2))*pow(s,-1)*pow(log(s*pow(MT,-2)),2)+t*numeric(-9,2)*pow(s,-1)*pow(log(s*pow(MT,-2)),2)+s*numeric(1,4)*pow(t,-1)*pow(log(s*pow(MT,-2)),2)+3*log(-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),2)+3*log(s*pow(SC,-2))*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),2)+numeric(-19,4)*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),2)+numeric(1,4)*pow(log(s*pow(MT,-2)),3)+numeric(1,2)*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),3)+numeric(3,2)*pow(log(-(t*pow(s,-1))),2)+2*t*log(1+t*pow(s,-1))*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)+8*t*log(s*pow(SC,-2))*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)+s*numeric(15,4)*pow(t,-1)*pow(log(-(t*pow(s,-1))),2)+t*numeric(-2,3)*pow(s,-1)*pow(log(-(t*pow(s,-1))),3)+4*pow(log(s*pow(SC,-2)),2)+5*t*pow(s,-1)*pow(log(s*pow(SC,-2)),2)+4*t*log(s*pow(MT,-2))*pow(s,-1)*pow(log(s*pow(SC,-2)),2)+8*t*log(-(t*pow(s,-1)))*pow(s,-1)*pow(log(s*pow(SC,-2)),2)+2*s*pow(t,-1)*pow(log(s*pow(SC,-2)),2)+t*numeric(4,3)*pow(s,-1)*pow(log(s*pow(SC,-2)),3)+numeric(3,2)*pow(log(-(t*pow(s,-1))),2)*pow(1+t*pow(s,-1),-1)+numeric(-15,2)*zeta(3)+t*numeric(-37,3)*pow(s,-1)*zeta(3)-15*pow(s,-2)*pow(t,2)*zeta(3));

return pol1.evalf();

}


ex smallmass0( ex s, ex t, ex MT, ex SC ) {

ex pol0 = -(Li(3,-(t*pow(s,-1)))*log(-(t*pow(s,-1))))+2*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))-Li(3,-(t*pow(s,-1)))*log(s*pow(SC,-2))+Li(2,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))+log(s*pow(SC,-2))*numeric(-919,432)+log(s*pow(MT,-2))*log(s*pow(SC,-2))*numeric(-83,12)+log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*numeric(-49,3)+Li(3,-(t*pow(s,-1)))*numeric(-13,6)+Li(3,-(t*pow(s,-1)))*log(1+t*pow(s,-1))*numeric(-11,2)+Li(4,-(t*pow(s,-1)))*numeric(-3,2)+Li(3,-(t*pow(s,-1)))*log(s*pow(MT,-2))*numeric(-1,2)+Li(2,-(t*pow(s,-1)))*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*numeric(1,2)+Li(2,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*log(1+t*pow(s,-1))*numeric(11,2)+Li(2,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*numeric(13,6)+log(s*pow(MT,-2))*numeric(499,144)+log(-(t*pow(s,-1)))*numeric(1027,72)+numeric(77287,5184)+log(s*pow(SC,-2))*numeric(-91,72)*pow(Pi,2)+log(-(t*pow(s,-1)))*numeric(-47,18)*pow(Pi,2)+Li(2,-(t*pow(s,-1)))*numeric(-17,12)*pow(Pi,2)+log(-(t*pow(s,-1)))*log(1+t*pow(s,-1))*numeric(-17,12)*pow(Pi,2)+log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*numeric(-5,6)*pow(Pi,2)+log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*numeric(-1,4)*pow(Pi,2)+log(s*pow(MT,-2))*numeric(1,24)*pow(Pi,2)+numeric(403,864)*pow(Pi,2)+numeric(1,480)*pow(Pi,4)-3*t*Li(4,-(t*pow(s,-1)))*pow(s,-1)-t*Li(3,-(t*pow(s,-1)))*log(s*pow(MT,-2))*pow(s,-1)-2*t*Li(3,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*pow(s,-1)+t*Li(2,-(t*pow(s,-1)))*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*pow(s,-1)-5*t*Li(3,-(t*pow(s,-1)))*log(1+t*pow(s,-1))*pow(s,-1)+5*t*Li(2,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*log(1+t*pow(s,-1))*pow(s,-1)-2*t*Li(3,-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(s,-1)+2*t*Li(2,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(s,-1)-3*t*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(s,-1)+t*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*numeric(-173,6)*pow(s,-1)+t*log(s*pow(MT,-2))*log(s*pow(SC,-2))*numeric(-23,2)*pow(s,-1)+t*Li(2,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*numeric(-13,6)*pow(s,-1)+t*Li(3,-(t*pow(s,-1)))*numeric(13,6)*pow(s,-1)+t*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*numeric(19,4)*pow(s,-1)+t*log(-(t*pow(s,-1)))*numeric(139,4)*pow(s,-1)+t*log(s*pow(MT,-2))*numeric(781,72)*pow(s,-1)+t*log(s*pow(SC,-2))*numeric(2003,216)*pow(s,-1)+t*numeric(17845,2592)*pow(s,-1)+t*log(s*pow(SC,-2))*numeric(-61,36)*pow(Pi,2)*pow(s,-1)+t*log(-(t*pow(s,-1)))*numeric(-53,36)*pow(Pi,2)*pow(s,-1)+t*Li(2,-(t*pow(s,-1)))*numeric(-11,6)*pow(Pi,2)*pow(s,-1)+t*log(-(t*pow(s,-1)))*log(1+t*pow(s,-1))*numeric(-11,6)*pow(Pi,2)*pow(s,-1)+t*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*numeric(-5,3)*pow(Pi,2)*pow(s,-1)+t*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*numeric(-1,2)*pow(Pi,2)*pow(s,-1)+t*log(s*pow(MT,-2))*numeric(1,3)*pow(Pi,2)*pow(s,-1)+t*numeric(259,432)*pow(Pi,2)*pow(s,-1)+t*numeric(1,240)*pow(Pi,4)*pow(s,-1)+2*Li(4,-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)-2*Li(3,-(t*pow(s,-1)))*log(s*pow(MT,-2))*pow(s,-2)*pow(t,2)-8*Li(3,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)+4*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)+2*Li(2,-(t*pow(s,-1)))*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)+2*Li(3,-(t*pow(s,-1)))*log(1+t*pow(s,-1))*pow(s,-2)*pow(t,2)-2*Li(2,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*log(1+t*pow(s,-1))*pow(s,-2)*pow(t,2)-4*Li(3,-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(s,-2)*pow(t,2)+4*Li(2,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(s,-2)*pow(t,2)-2*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(s,-2)*pow(t,2)+log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*numeric(-86,3)*pow(s,-2)*pow(t,2)+log(s*pow(MT,-2))*log(s*pow(SC,-2))*numeric(-23,2)*pow(s,-2)*pow(t,2)+Li(3,-(t*pow(s,-1)))*numeric(-7,3)*pow(s,-2)*pow(t,2)+Li(2,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*numeric(7,3)*pow(s,-2)*pow(t,2)+log(-(t*pow(s,-1)))*numeric(260,9)*pow(s,-2)*pow(t,2)+log(s*pow(MT,-2))*numeric(781,72)*pow(s,-2)*pow(t,2)+log(s*pow(SC,-2))*numeric(2003,216)*pow(s,-2)*pow(t,2)+numeric(17845,2592)*pow(s,-2)*pow(t,2)-log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*pow(Pi,2)*pow(s,-2)*pow(t,2)+log(s*pow(SC,-2))*numeric(-43,36)*pow(Pi,2)*pow(s,-2)*pow(t,2)+log(-(t*pow(s,-1)))*numeric(-25,9)*pow(Pi,2)*pow(s,-2)*pow(t,2)+log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*numeric(-8,3)*pow(Pi,2)*pow(s,-2)*pow(t,2)+Li(2,-(t*pow(s,-1)))*numeric(-1,3)*pow(Pi,2)*pow(s,-2)*pow(t,2)+log(-(t*pow(s,-1)))*log(1+t*pow(s,-1))*numeric(-1,3)*pow(Pi,2)*pow(s,-2)*pow(t,2)+log(s*pow(MT,-2))*numeric(7,12)*pow(Pi,2)*pow(s,-2)*pow(t,2)+numeric(1009,432)*pow(Pi,2)*pow(s,-2)*pow(t,2)+numeric(-11,80)*pow(Pi,4)*pow(s,-2)*pow(t,2)-log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(log(s*pow(MT,-2)),2)+log(s*pow(SC,-2))*numeric(-5,6)*pow(log(s*pow(MT,-2)),2)+numeric(283,72)*pow(log(s*pow(MT,-2)),2)-2*t*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(s,-1)*pow(log(s*pow(MT,-2)),2)+t*log(s*pow(SC,-2))*numeric(-5,3)*pow(s,-1)*pow(log(s*pow(MT,-2)),2)+t*log(-(t*pow(s,-1)))*numeric(3,4)*pow(s,-1)*pow(log(s*pow(MT,-2)),2)+t*numeric(247,36)*pow(s,-1)*pow(log(s*pow(MT,-2)),2)-2*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),2)+log(s*pow(SC,-2))*numeric(-5,3)*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),2)+log(-(t*pow(s,-1)))*numeric(1,2)*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),2)+numeric(247,36)*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),2)+log(s*pow(SC,-2))*numeric(-1,3)*pow(log(s*pow(MT,-2)),3)+log(-(t*pow(s,-1)))*numeric(1,6)*pow(log(s*pow(MT,-2)),3)+numeric(5,36)*pow(log(s*pow(MT,-2)),3)+t*log(s*pow(SC,-2))*numeric(-2,3)*pow(s,-1)*pow(log(s*pow(MT,-2)),3)+t*log(-(t*pow(s,-1)))*numeric(1,3)*pow(s,-1)*pow(log(s*pow(MT,-2)),3)+t*numeric(11,18)*pow(s,-1)*pow(log(s*pow(MT,-2)),3)+log(s*pow(SC,-2))*numeric(-2,3)*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),3)+log(-(t*pow(s,-1)))*numeric(1,3)*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),3)+numeric(11,18)*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),3)+numeric(1,8)*pow(log(s*pow(MT,-2)),4)+t*numeric(1,4)*pow(s,-1)*pow(log(s*pow(MT,-2)),4)+numeric(1,4)*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),4)+numeric(-617,144)*pow(log(-(t*pow(s,-1))),2)+log(s*pow(MT,-2))*numeric(-1,4)*pow(log(-(t*pow(s,-1))),2)+log(s*pow(MT,-2))*log(s*pow(SC,-2))*numeric(1,2)*pow(log(-(t*pow(s,-1))),2)+log(1+t*pow(s,-1))*log(s*pow(SC,-2))*numeric(1,2)*pow(log(-(t*pow(s,-1))),2)+log(s*pow(SC,-2))*numeric(1,3)*pow(log(-(t*pow(s,-1))),2)+log(s*pow(MT,-2))*log(1+t*pow(s,-1))*numeric(1,4)*pow(log(-(t*pow(s,-1))),2)+Li(2,-(t*pow(s,-1)))*numeric(7,4)*pow(log(-(t*pow(s,-1))),2)+log(1+t*pow(s,-1))*numeric(13,12)*pow(log(-(t*pow(s,-1))),2)+numeric(-25,24)*pow(Pi,2)*pow(log(-(t*pow(s,-1))),2)+t*log(s*pow(MT,-2))*log(s*pow(SC,-2))*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)+t*log(1+t*pow(s,-1))*log(s*pow(SC,-2))*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)+t*numeric(-101,72)*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)+t*log(1+t*pow(s,-1))*numeric(-13,12)*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)+t*log(s*pow(SC,-2))*numeric(-4,3)*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)+t*log(s*pow(MT,-2))*numeric(-1,2)*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)+t*log(s*pow(MT,-2))*log(1+t*pow(s,-1))*numeric(1,2)*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)+t*Li(2,-(t*pow(s,-1)))*numeric(7,2)*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)+t*numeric(-25,12)*pow(Pi,2)*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)+7*Li(2,-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)*pow(log(-(t*pow(s,-1))),2)+log(s*pow(MT,-2))*log(1+t*pow(s,-1))*pow(s,-2)*pow(t,2)*pow(log(-(t*pow(s,-1))),2)+2*log(1+t*pow(s,-1))*log(s*pow(SC,-2))*pow(s,-2)*pow(t,2)*pow(log(-(t*pow(s,-1))),2)+log(1+t*pow(s,-1))*numeric(7,6)*pow(s,-2)*pow(t,2)*pow(log(-(t*pow(s,-1))),2)+numeric(-25,6)*pow(Pi,2)*pow(s,-2)*pow(t,2)*pow(log(-(t*pow(s,-1))),2)+numeric(-1,8)*pow(log(s*pow(MT,-2)),2)*pow(log(-(t*pow(s,-1))),2)+t*numeric(-1,4)*pow(s,-1)*pow(log(s*pow(MT,-2)),2)*pow(log(-(t*pow(s,-1))),2)+log(1+t*pow(s,-1))*pow(log(-(t*pow(s,-1))),3)+log(s*pow(SC,-2))*pow(log(-(t*pow(s,-1))),3)+numeric(-7,12)*pow(log(-(t*pow(s,-1))),3)+2*t*log(1+t*pow(s,-1))*pow(s,-1)*pow(log(-(t*pow(s,-1))),3)+2*t*log(s*pow(SC,-2))*pow(s,-1)*pow(log(-(t*pow(s,-1))),3)+t*numeric(-13,12)*pow(s,-1)*pow(log(-(t*pow(s,-1))),3)+numeric(-7,18)*pow(s,-2)*pow(t,2)*pow(log(-(t*pow(s,-1))),3)+log(s*pow(SC,-2))*numeric(-2,3)*pow(s,-2)*pow(t,2)*pow(log(-(t*pow(s,-1))),3)+log(s*pow(MT,-2))*numeric(-1,3)*pow(s,-2)*pow(t,2)*pow(log(-(t*pow(s,-1))),3)+log(1+t*pow(s,-1))*numeric(10,3)*pow(s,-2)*pow(t,2)*pow(log(-(t*pow(s,-1))),3)+numeric(1,48)*pow(log(-(t*pow(s,-1))),4)+t*numeric(1,24)*pow(s,-1)*pow(log(-(t*pow(s,-1))),4)-pow(s,-2)*pow(t,2)*pow(log(-(t*pow(s,-1))),4)+numeric(11,8)*pow(log(-(t*pow(s,-1))),2)*pow(log(1+t*pow(s,-1)),2)+t*numeric(5,4)*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)*pow(log(1+t*pow(s,-1)),2)+numeric(-1,2)*pow(s,-2)*pow(t,2)*pow(log(-(t*pow(s,-1))),2)*pow(log(1+t*pow(s,-1)),2)+2*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*pow(log(s*pow(SC,-2)),2)+numeric(-35,8)*pow(log(s*pow(SC,-2)),2)+log(s*pow(MT,-2))*numeric(5,3)*pow(log(s*pow(SC,-2)),2)+log(-(t*pow(s,-1)))*numeric(10,3)*pow(log(s*pow(SC,-2)),2)+numeric(-1,6)*pow(Pi,2)*pow(log(s*pow(SC,-2)),2)+4*t*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*pow(s,-1)*pow(log(s*pow(SC,-2)),2)+t*numeric(-37,4)*pow(s,-1)*pow(log(s*pow(SC,-2)),2)+t*log(s*pow(MT,-2))*numeric(4,3)*pow(s,-1)*pow(log(s*pow(SC,-2)),2)+t*log(-(t*pow(s,-1)))*numeric(11,3)*pow(s,-1)*pow(log(s*pow(SC,-2)),2)+t*numeric(-1,3)*pow(Pi,2)*pow(s,-1)*pow(log(s*pow(SC,-2)),2)+4*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)*pow(log(s*pow(SC,-2)),2)+numeric(-37,4)*pow(s,-2)*pow(t,2)*pow(log(s*pow(SC,-2)),2)+log(s*pow(MT,-2))*numeric(4,3)*pow(s,-2)*pow(t,2)*pow(log(s*pow(SC,-2)),2)+log(-(t*pow(s,-1)))*numeric(14,3)*pow(s,-2)*pow(t,2)*pow(log(s*pow(SC,-2)),2)+numeric(-1,3)*pow(Pi,2)*pow(s,-2)*pow(t,2)*pow(log(s*pow(SC,-2)),2)+numeric(5,2)*pow(log(-(t*pow(s,-1))),2)*pow(log(s*pow(SC,-2)),2)+5*t*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)*pow(log(s*pow(SC,-2)),2)+4*pow(s,-2)*pow(t,2)*pow(log(-(t*pow(s,-1))),2)*pow(log(s*pow(SC,-2)),2)+log(s*pow(MT,-2))*numeric(2,3)*pow(log(s*pow(SC,-2)),3)+log(-(t*pow(s,-1)))*numeric(4,3)*pow(log(s*pow(SC,-2)),3)+numeric(10,9)*pow(log(s*pow(SC,-2)),3)+t*log(s*pow(MT,-2))*numeric(4,3)*pow(s,-1)*pow(log(s*pow(SC,-2)),3)+t*log(-(t*pow(s,-1)))*numeric(8,3)*pow(s,-1)*pow(log(s*pow(SC,-2)),3)+t*numeric(14,9)*pow(s,-1)*pow(log(s*pow(SC,-2)),3)+log(s*pow(MT,-2))*numeric(4,3)*pow(s,-2)*pow(t,2)*pow(log(s*pow(SC,-2)),3)+log(-(t*pow(s,-1)))*numeric(8,3)*pow(s,-2)*pow(t,2)*pow(log(s*pow(SC,-2)),3)+numeric(14,9)*pow(s,-2)*pow(t,2)*pow(log(s*pow(SC,-2)),3)+numeric(1,6)*pow(log(s*pow(SC,-2)),4)+t*numeric(1,3)*pow(s,-1)*pow(log(s*pow(SC,-2)),4)+numeric(1,3)*pow(s,-2)*pow(t,2)*pow(log(s*pow(SC,-2)),4)+3*pow(log(-(t*pow(s,-1))),2)*pow(1+t*pow(s,-1),-1)+numeric(-11,2)*S(2,2,-(t*pow(s,-1)))-5*t*pow(s,-1)*S(2,2,-(t*pow(s,-1)))+2*pow(s,-2)*pow(t,2)*S(2,2,-(t*pow(s,-1)))+log(s*pow(MT,-2))*numeric(-5,3)*zeta(3)+log(1+t*pow(s,-1))*numeric(11,2)*zeta(3)+log(s*pow(SC,-2))*numeric(17,6)*zeta(3)+log(-(t*pow(s,-1)))*numeric(31,6)*zeta(3)+numeric(149,36)*zeta(3)+5*t*log(1+t*pow(s,-1))*pow(s,-1)*zeta(3)+t*numeric(-55,18)*pow(s,-1)*zeta(3)+t*log(s*pow(MT,-2))*numeric(-10,3)*pow(s,-1)*zeta(3)+t*log(s*pow(SC,-2))*numeric(17,3)*pow(s,-1)*zeta(3)+t*log(-(t*pow(s,-1)))*numeric(31,3)*pow(s,-1)*zeta(3)-2*log(1+t*pow(s,-1))*pow(s,-2)*pow(t,2)*zeta(3)+numeric(-14,9)*pow(s,-2)*pow(t,2)*zeta(3)+log(s*pow(MT,-2))*numeric(-7,3)*pow(s,-2)*pow(t,2)*zeta(3)+log(s*pow(SC,-2))*numeric(23,3)*pow(s,-2)*pow(t,2)*zeta(3)+log(-(t*pow(s,-1)))*numeric(52,3)*pow(s,-2)*pow(t,2)*zeta(3)+log(-(t*pow(s,-1)))*numeric(11,2)*(-Li(3,1+t*pow(s,-1))+Li(2,1+t*pow(s,-1))*log(1+t*pow(s,-1))+log(-(t*pow(s,-1)))*numeric(1,2)*pow(log(1+t*pow(s,-1)),2)+zeta(3))+5*t*log(-(t*pow(s,-1)))*pow(s,-1)*(-Li(3,1+t*pow(s,-1))+Li(2,1+t*pow(s,-1))*log(1+t*pow(s,-1))+log(-(t*pow(s,-1)))*numeric(1,2)*pow(log(1+t*pow(s,-1)),2)+zeta(3))-2*log(-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)*(-Li(3,1+t*pow(s,-1))+Li(2,1+t*pow(s,-1))*log(1+t*pow(s,-1))+log(-(t*pow(s,-1)))*numeric(1,2)*pow(log(1+t*pow(s,-1)),2)+zeta(3))+pow(MT,2)*pow(s,-1)*(-10*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))+15*Li(3,-(t*pow(s,-1)))*log(1+t*pow(s,-1))-15*Li(2,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*log(1+t*pow(s,-1))+6*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))+numeric(-875,36)+log(s*pow(MT,-2))*numeric(-527,18)+Li(2,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*numeric(-21,2)+Li(4,-(t*pow(s,-1)))*numeric(-3,2)+log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*numeric(-1,3)+log(s*pow(MT,-2))*log(s*pow(SC,-2))*numeric(13,6)+Li(3,-(t*pow(s,-1)))*numeric(21,2)+log(-(t*pow(s,-1)))*numeric(113,36)+log(s*pow(SC,-2))*numeric(169,6)+4*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*pow(Pi,2)+2*log(s*pow(MT,-2))*log(s*pow(SC,-2))*pow(Pi,2)-log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(Pi,2)+log(s*pow(SC,-2))*numeric(-8,3)*pow(Pi,2)+log(-(t*pow(s,-1)))*numeric(-4,3)*pow(Pi,2)+Li(2,-(t*pow(s,-1)))*numeric(3,2)*pow(Pi,2)+log(-(t*pow(s,-1)))*log(1+t*pow(s,-1))*numeric(3,2)*pow(Pi,2)+log(s*pow(MT,-2))*numeric(41,12)*pow(Pi,2)+numeric(179,48)*pow(Pi,2)+numeric(-37,80)*pow(Pi,4)+32*t*Li(4,-(t*pow(s,-1)))*pow(s,-1)-4*t*Li(3,-(t*pow(s,-1)))*log(s*pow(MT,-2))*pow(s,-1)-16*t*Li(3,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*pow(s,-1)+4*t*Li(2,-(t*pow(s,-1)))*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*pow(s,-1)-4*t*Li(3,-(t*pow(s,-1)))*log(1+t*pow(s,-1))*pow(s,-1)+4*t*Li(2,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*log(1+t*pow(s,-1))*pow(s,-1)+8*t*Li(3,-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(s,-1)-8*t*Li(2,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(s,-1)+32*t*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(s,-1)+t*numeric(-7549,1296)*pow(s,-1)+t*log(s*pow(MT,-2))*numeric(-1537,12)*pow(s,-1)+t*log(-(t*pow(s,-1)))*numeric(-707,18)*pow(s,-1)+t*Li(2,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*numeric(-169,6)*pow(s,-1)+t*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*numeric(-57,2)*pow(s,-1)+t*log(s*pow(MT,-2))*log(s*pow(SC,-2))*numeric(70,3)*pow(s,-1)+t*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*numeric(136,3)*pow(s,-1)+t*Li(3,-(t*pow(s,-1)))*numeric(169,6)*pow(s,-1)+t*log(s*pow(SC,-2))*numeric(1201,108)*pow(s,-1)+14*t*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*pow(Pi,2)*pow(s,-1)+t*log(-(t*pow(s,-1)))*numeric(-229,36)*pow(Pi,2)*pow(s,-1)+t*log(s*pow(SC,-2))*numeric(-47,6)*pow(Pi,2)*pow(s,-1)+t*Li(2,-(t*pow(s,-1)))*numeric(2,3)*pow(Pi,2)*pow(s,-1)+t*log(-(t*pow(s,-1)))*log(1+t*pow(s,-1))*numeric(2,3)*pow(Pi,2)*pow(s,-1)+t*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*numeric(8,3)*pow(Pi,2)*pow(s,-1)+t*log(s*pow(MT,-2))*log(s*pow(SC,-2))*numeric(16,3)*pow(Pi,2)*pow(s,-1)+t*log(s*pow(MT,-2))*numeric(40,9)*pow(Pi,2)*pow(s,-1)+t*numeric(269,108)*pow(Pi,2)*pow(s,-1)+t*numeric(-577,360)*pow(Pi,4)*pow(s,-1)+3*s*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*pow(t,-1)-4*s*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(t,-1)-7*s*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(t,-1)+s*numeric(-125,18)*pow(t,-1)+s*Li(2,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*numeric(-7,2)*pow(t,-1)+s*log(s*pow(MT,-2))*log(s*pow(SC,-2))*numeric(-7,3)*pow(t,-1)+s*Li(3,-(t*pow(s,-1)))*numeric(7,2)*pow(t,-1)+s*log(s*pow(SC,-2))*numeric(47,3)*pow(t,-1)+s*log(-(t*pow(s,-1)))*numeric(143,8)*pow(t,-1)+s*log(s*pow(MT,-2))*numeric(353,36)*pow(t,-1)+s*log(s*pow(SC,-2))*pow(Pi,2)*pow(t,-1)+s*log(s*pow(MT,-2))*numeric(11,12)*pow(Pi,2)*pow(t,-1)+s*log(-(t*pow(s,-1)))*numeric(35,12)*pow(Pi,2)*pow(t,-1)+s*numeric(139,72)*pow(Pi,2)*pow(t,-1)+12*Li(3,-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)+6*Li(4,-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)+8*log(-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)-12*Li(2,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)-6*Li(3,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)-8*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)+2*log(s*pow(MT,-2))*log(s*pow(SC,-2))*pow(s,-2)*pow(t,2)-8*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(s,-2)*pow(t,2)+24*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(s,-2)*pow(t,2)+log(s*pow(MT,-2))*numeric(-1051,12)*pow(s,-2)*pow(t,2)+log(s*pow(SC,-2))*numeric(10,3)*pow(s,-2)*pow(t,2)+numeric(889,36)*pow(s,-2)*pow(t,2)-2*Li(2,-(t*pow(s,-1)))*pow(Pi,2)*pow(s,-2)*pow(t,2)+11*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*pow(Pi,2)*pow(s,-2)*pow(t,2)-2*log(-(t*pow(s,-1)))*log(1+t*pow(s,-1))*pow(Pi,2)*pow(s,-2)*pow(t,2)+4*log(s*pow(MT,-2))*log(s*pow(SC,-2))*pow(Pi,2)*pow(s,-2)*pow(t,2)-2*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(Pi,2)*pow(s,-2)*pow(t,2)+log(-(t*pow(s,-1)))*numeric(-64,3)*pow(Pi,2)*pow(s,-2)*pow(t,2)+log(s*pow(SC,-2))*numeric(-21,2)*pow(Pi,2)*pow(s,-2)*pow(t,2)+log(s*pow(MT,-2))*numeric(17,6)*pow(Pi,2)*pow(s,-2)*pow(t,2)+numeric(79,18)*pow(Pi,2)*pow(s,-2)*pow(t,2)+numeric(-41,40)*pow(Pi,4)*pow(s,-2)*pow(t,2)-log(s*pow(SC,-2))*pow(log(s*pow(MT,-2)),2)-3*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(log(s*pow(MT,-2)),2)+log(-(t*pow(s,-1)))*numeric(-9,2)*pow(log(s*pow(MT,-2)),2)+numeric(111,16)*pow(log(s*pow(MT,-2)),2)+numeric(5,4)*pow(Pi,2)*pow(log(s*pow(MT,-2)),2)-4*t*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(s,-1)*pow(log(s*pow(MT,-2)),2)+t*log(-(t*pow(s,-1)))*numeric(-55,4)*pow(s,-1)*pow(log(s*pow(MT,-2)),2)+t*log(s*pow(SC,-2))*numeric(5,3)*pow(s,-1)*pow(log(s*pow(MT,-2)),2)+t*numeric(511,72)*pow(s,-1)*pow(log(s*pow(MT,-2)),2)+t*numeric(10,3)*pow(Pi,2)*pow(s,-1)*pow(log(s*pow(MT,-2)),2)+s*log(-(t*pow(s,-1)))*pow(t,-1)*pow(log(s*pow(MT,-2)),2)+s*log(s*pow(SC,-2))*numeric(-1,2)*pow(t,-1)*pow(log(s*pow(MT,-2)),2)+s*numeric(11,24)*pow(t,-1)*pow(log(s*pow(MT,-2)),2)-10*log(-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),2)-6*log(-(t*pow(s,-1)))*log(s*pow(SC,-2))*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),2)+log(s*pow(SC,-2))*numeric(-3,2)*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),2)+numeric(197,12)*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),2)+numeric(5,2)*pow(Pi,2)*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),2)+log(-(t*pow(s,-1)))*pow(log(s*pow(MT,-2)),3)+numeric(-13,12)*pow(log(s*pow(MT,-2)),3)+log(s*pow(SC,-2))*numeric(-1,2)*pow(log(s*pow(MT,-2)),3)+2*t*log(-(t*pow(s,-1)))*pow(s,-1)*pow(log(s*pow(MT,-2)),3)+t*numeric(-23,6)*pow(s,-1)*pow(log(s*pow(MT,-2)),3)+s*numeric(5,12)*pow(t,-1)*pow(log(s*pow(MT,-2)),3)+2*log(-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),3)-log(s*pow(SC,-2))*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),3)+numeric(-25,12)*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),3)+numeric(1,2)*pow(log(s*pow(MT,-2)),4)+t*numeric(5,6)*pow(s,-1)*pow(log(s*pow(MT,-2)),4)+pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),4)-3*log(s*pow(SC,-2))*pow(log(-(t*pow(s,-1))),2)+log(1+t*pow(s,-1))*numeric(-21,4)*pow(log(-(t*pow(s,-1))),2)+Li(2,-(t*pow(s,-1)))*numeric(3,4)*pow(log(-(t*pow(s,-1))),2)+log(s*pow(MT,-2))*numeric(5,2)*pow(log(-(t*pow(s,-1))),2)+numeric(25,6)*pow(log(-(t*pow(s,-1))),2)+numeric(-1,8)*pow(Pi,2)*pow(log(-(t*pow(s,-1))),2)+t*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)+2*t*log(s*pow(MT,-2))*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)+2*t*log(s*pow(MT,-2))*log(1+t*pow(s,-1))*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)-4*t*log(1+t*pow(s,-1))*log(s*pow(SC,-2))*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)+t*log(1+t*pow(s,-1))*numeric(-169,12)*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)+8*t*pow(Pi,2)*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)+s*log(s*pow(SC,-2))*numeric(-15,2)*pow(t,-1)*pow(log(-(t*pow(s,-1))),2)+s*log(1+t*pow(s,-1))*numeric(-7,4)*pow(t,-1)*pow(log(-(t*pow(s,-1))),2)+s*log(s*pow(MT,-2))*numeric(-3,4)*pow(t,-1)*pow(log(-(t*pow(s,-1))),2)+s*numeric(103,24)*pow(t,-1)*pow(log(-(t*pow(s,-1))),2)+3*Li(2,-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)*pow(log(-(t*pow(s,-1))),2)-6*log(1+t*pow(s,-1))*pow(s,-2)*pow(t,2)*pow(log(-(t*pow(s,-1))),2)+pow(Pi,2)*pow(s,-2)*pow(t,2)*pow(log(-(t*pow(s,-1))),2)+numeric(-3,8)*pow(log(s*pow(MT,-2)),2)*pow(log(-(t*pow(s,-1))),2)-t*pow(s,-1)*pow(log(s*pow(MT,-2)),2)*pow(log(-(t*pow(s,-1))),2)+log(1+t*pow(s,-1))*numeric(1,2)*pow(log(-(t*pow(s,-1))),3)+numeric(59,12)*pow(log(-(t*pow(s,-1))),3)+t*log(1+t*pow(s,-1))*numeric(-8,3)*pow(s,-1)*pow(log(-(t*pow(s,-1))),3)+t*log(s*pow(MT,-2))*numeric(-2,3)*pow(s,-1)*pow(log(-(t*pow(s,-1))),3)+t*log(s*pow(SC,-2))*numeric(4,3)*pow(s,-1)*pow(log(-(t*pow(s,-1))),3)+t*numeric(133,36)*pow(s,-1)*pow(log(-(t*pow(s,-1))),3)-s*pow(t,-1)*pow(log(-(t*pow(s,-1))),3)+2*pow(s,-2)*pow(t,2)*pow(log(-(t*pow(s,-1))),3)+log(1+t*pow(s,-1))*pow(s,-2)*pow(t,2)*pow(log(-(t*pow(s,-1))),3)+numeric(-1,16)*pow(log(-(t*pow(s,-1))),4)+t*numeric(7,6)*pow(s,-1)*pow(log(-(t*pow(s,-1))),4)+numeric(-1,4)*pow(s,-2)*pow(t,2)*pow(log(-(t*pow(s,-1))),4)+numeric(-15,4)*pow(log(-(t*pow(s,-1))),2)*pow(log(1+t*pow(s,-1)),2)+t*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)*pow(log(1+t*pow(s,-1)),2)-10*log(-(t*pow(s,-1)))*pow(log(s*pow(SC,-2)),2)+numeric(-14,3)*pow(log(s*pow(SC,-2)),2)+numeric(-1,2)*pow(Pi,2)*pow(log(s*pow(SC,-2)),2)-8*t*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*pow(s,-1)*pow(log(s*pow(SC,-2)),2)+t*log(-(t*pow(s,-1)))*numeric(-52,3)*pow(s,-1)*pow(log(s*pow(SC,-2)),2)+t*log(s*pow(MT,-2))*numeric(22,3)*pow(s,-1)*pow(log(s*pow(SC,-2)),2)+t*numeric(47,6)*pow(s,-1)*pow(log(s*pow(SC,-2)),2)+t*numeric(-2,3)*pow(Pi,2)*pow(s,-1)*pow(log(s*pow(SC,-2)),2)-4*s*log(s*pow(MT,-2))*pow(t,-1)*pow(log(s*pow(SC,-2)),2)-7*s*log(-(t*pow(s,-1)))*pow(t,-1)*pow(log(s*pow(SC,-2)),2)+s*numeric(-13,3)*pow(t,-1)*pow(log(s*pow(SC,-2)),2)-4*pow(s,-2)*pow(t,2)*pow(log(s*pow(SC,-2)),2)+12*log(s*pow(MT,-2))*pow(s,-2)*pow(t,2)*pow(log(s*pow(SC,-2)),2)-pow(Pi,2)*pow(s,-2)*pow(t,2)*pow(log(s*pow(SC,-2)),2)+numeric(-3,2)*pow(log(s*pow(MT,-2)),2)*pow(log(s*pow(SC,-2)),2)-4*t*pow(s,-1)*pow(log(s*pow(MT,-2)),2)*pow(log(s*pow(SC,-2)),2)-3*pow(s,-2)*pow(t,2)*pow(log(s*pow(MT,-2)),2)*pow(log(s*pow(SC,-2)),2)-8*t*pow(s,-1)*pow(log(-(t*pow(s,-1))),2)*pow(log(s*pow(SC,-2)),2)+numeric(-8,3)*pow(log(s*pow(SC,-2)),3)+t*numeric(-52,9)*pow(s,-1)*pow(log(s*pow(SC,-2)),3)+t*log(-(t*pow(s,-1)))*numeric(-16,3)*pow(s,-1)*pow(log(s*pow(SC,-2)),3)+t*log(s*pow(MT,-2))*numeric(-8,3)*pow(s,-1)*pow(log(s*pow(SC,-2)),3)+s*numeric(-4,3)*pow(t,-1)*pow(log(s*pow(SC,-2)),3)+t*numeric(-2,3)*pow(s,-1)*pow(log(s*pow(SC,-2)),4)-6*Li(3,-(t*pow(s,-1)))*pow(1+t*pow(s,-1),-2)+6*Li(2,-(t*pow(s,-1)))*log(-(t*pow(s,-1)))*pow(1+t*pow(s,-1),-2)+log(-(t*pow(s,-1)))*pow(Pi,2)*pow(1+t*pow(s,-1),-2)+3*pow(log(-(t*pow(s,-1))),2)*pow(1+t*pow(s,-1),-2)+3*log(s*pow(MT,-2))*pow(log(-(t*pow(s,-1))),2)*pow(1+t*pow(s,-1),-2)+3*log(1+t*pow(s,-1))*pow(log(-(t*pow(s,-1))),2)*pow(1+t*pow(s,-1),-2)+2*pow(log(-(t*pow(s,-1))),3)*pow(1+t*pow(s,-1),-2)+12*log(-(t*pow(s,-1)))*pow(1+t*pow(s,-1),-1)+6*log(s*pow(MT,-2))*log(-(t*pow(s,-1)))*pow(1+t*pow(s,-1),-1)+pow(Pi,2)*pow(1+t*pow(s,-1),-1)+log(-(t*pow(s,-1)))*numeric(-2,3)*pow(Pi,2)*pow(1+t*pow(s,-1),-1)-3*log(s*pow(MT,-2))*pow(log(-(t*pow(s,-1))),2)*pow(1+t*pow(s,-1),-1)-3*log(s*pow(SC,-2))*pow(log(-(t*pow(s,-1))),2)*pow(1+t*pow(s,-1),-1)+numeric(-11,3)*pow(log(-(t*pow(s,-1))),2)*pow(1+t*pow(s,-1),-1)+numeric(-17,3)*pow(log(-(t*pow(s,-1))),3)*pow(1+t*pow(s,-1),-1)+15*S(2,2,-(t*pow(s,-1)))-4*t*pow(s,-1)*S(2,2,-(t*pow(s,-1)))-15*log(s*pow(MT,-2))*zeta(3)+12*log(-(t*pow(s,-1)))*zeta(3)-15*log(1+t*pow(s,-1))*zeta(3)+15*log(s*pow(SC,-2))*zeta(3)+numeric(50,3)*zeta(3)+4*t*log(1+t*pow(s,-1))*pow(s,-1)*zeta(3)+t*log(s*pow(MT,-2))*numeric(-82,3)*pow(s,-1)*zeta(3)+t*log(-(t*pow(s,-1)))*numeric(64,3)*pow(s,-1)*zeta(3)+t*log(s*pow(SC,-2))*numeric(74,3)*pow(s,-1)*zeta(3)+t*numeric(778,9)*pow(s,-1)*zeta(3)+s*numeric(29,6)*pow(t,-1)*zeta(3)-30*log(s*pow(MT,-2))*pow(s,-2)*pow(t,2)*zeta(3)+30*log(-(t*pow(s,-1)))*pow(s,-2)*pow(t,2)*zeta(3)+30*log(s*pow(SC,-2))*pow(s,-2)*pow(t,2)*zeta(3)+numeric(195,2)*pow(s,-2)*pow(t,2)*zeta(3)+6*pow(1+t*pow(s,-1),-2)*zeta(3)-15*log(-(t*pow(s,-1)))*(-Li(3,1+t*pow(s,-1))+Li(2,1+t*pow(s,-1))*log(1+t*pow(s,-1))+log(-(t*pow(s,-1)))*numeric(1,2)*pow(log(1+t*pow(s,-1)),2)+zeta(3))+4*t*log(-(t*pow(s,-1)))*pow(s,-1)*(-Li(3,1+t*pow(s,-1))+Li(2,1+t*pow(s,-1))*log(1+t*pow(s,-1))+log(-(t*pow(s,-1)))*numeric(1,2)*pow(log(1+t*pow(s,-1)),2)+zeta(3)));

return pol0.evalf();

}



